Branes Screening Quarks and Defect Operators

Here we generalize a well-known computation and uncover a phase-transition, showing that Wilson lines do not necessarily exhibit Coulomb scaling laws in AdS/BCFT at zero temperature. The area difference between a surface that returns to the boundary, and one that plunges into the bulk, determines the potential between two quarks. This classic AdS/CFT calculation is naturally extended to Wilson surfaces associated to general p-form symmetries in boundary conformal field theories (BCFTs) by embedding a Karch-Randall (KR) brane in the geometry. We find (generalized) Coulomb law scaling in subregion size $\Gamma$ is recovered only above the critical angle for the brane, $\theta_{c,p}$. The potential between the two quarks (or defect operators) vanishes precisely when the surface connecting them ceases to exist at $\theta_{c,p}$. This screening effect, where the operators are fully screened below the critical angle, is a phase transition from Coulomb law to perimeter law with the brane angle $\theta_b$ acting as an order parameter. This effect is also explored at finite temperature where we introduce a new regularization procedure to obtain closed-form results.

==> anc/Comment_on_DataBackup.mx.txt <==
Due to arXiv file size restrictions we are unable to include databackup.mx in the ancillary files. 

This can still be generated using the code in Critical_Anchors_Extremal_Surfaces.nb, though it will take some time. Please feel welcome to send me an email at marcos_riojas@fas.harvard.edu, and I'll happily send you a copy of the backup file. 

==> anc/Critical_Anchors_Extremal_Surfaces.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    452184,       8611]
NotebookOptionsPosition[    444134,       8462]
NotebookOutlinePosition[    444562,       8479]
CellTagsIndexPosition[    444519,       8476]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\

Critical Anchors for Extremal Surfaces\
\>", "Title",
 CellChangeTimes->{{3.864211984066624*^9, 
  3.8642120043769517`*^9}},ExpressionUUID->"260d05e5-1d20-4ecd-859f-\
15d3d244408f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.864211982337969*^9},ExpressionUUID->"0229b0ea-edb3-4fac-b60e-\
6b1f41d8fc54"],

Cell[CellGroupData[{

Cell["Initialization", "Subtitle",
 CellChangeTimes->{{3.864211891164785*^9, 3.86421189420264*^9}, 
   3.864222113707706*^9},ExpressionUUID->"24866227-1b98-4510-ad47-\
760a662f816e"],

Cell["\<\
You can save time using the databackup file, \
\[OpenCurlyDoubleQuote]databackup.mx\[CloseCurlyDoubleQuote]. Place that in \
your working directory, and then you can just press Shift+Enter to run all \
the initialization cells. \
\>", "Text",
 CellChangeTimes->{{3.864212015478638*^9, 3.864212192732575*^9}, {
   3.864221979826991*^9, 3.864222052341097*^9}, {3.895072430433832*^9, 
   3.895072433530447*^9}, 3.895072545520607*^9, {3.895072653177167*^9, 
   3.8950726677862077`*^9}, {3.9689337524845123`*^9, 
   3.968933801658184*^9}},ExpressionUUID->"1113e9d4-36d3-4a5d-a72b-\
d45881847038"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "SetDirectory", "[", "\"\</Users/markriojas/Desktop/Surface Code\>\"", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<databackup.mx\>\""}]}], "Input",
 CellChangeTimes->{{3.924186939269697*^9, 3.9241869758720093`*^9}, {
  3.96893370014421*^9, 3.9689337350953293`*^9}, {3.968933824068132*^9, 
  3.9689338247768373`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"cd1b8512-8714-4e2f-be70-1476dfd0fc13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "PC", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "SetDirectory", 
     "[", "\"\<C:\\\\Users\\\\marke\\\\OneDrive\\\\Desktop\\\\Working \
Examples\\\\Generalized Critical Anchors\>\"", "]"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Change", " ", "this", " ", "to", " ", "a", " ", "directory", " ", "on", " ",
      "your", " ", 
     RowBox[{"computer", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "SetDirectory", 
      "[", "\"\</Users/markriojas/Library/CloudStorage/Box-Box/Current \
Projects/Generalized P Surfaces\>\"", "]"}], ";"}], "*)"}], "\n", 
   RowBox[{"Directory", "[", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"CAREFUL", "!"}], " ", "This", " ", "commented", " ", "out", " ",
       "line", " ", "will", " ", "overwrite", " ", "the", " ", "DumpSave", " ",
       "if", " ", "you", " ", "run", " ", 
      RowBox[{"it", ".", " ", 
       RowBox[{"DumpSave", "[", 
        RowBox[{"\"\<databackup.mx\>\"", ",", "\"\<Global`\>\""}], "]"}]}]}], 
     ";"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"<<", "\"\<databackup.mx\>\""}]}]}]], "Code",
 InitializationCell->True,
 CellChangeTimes->{{3.864222080149264*^9, 3.8642220860582104`*^9}, {
  3.864480847682784*^9, 3.864480851556798*^9}, {3.92418698185678*^9, 
  3.924187009236518*^9}, {3.9243584582834063`*^9, 3.924358467278413*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ca88ff42-a677-4c67-b10a-2ce59ffb60b9"],

Cell[BoxData[
 TemplateBox[{
  "SetDirectory", "cdir", 
   "\"Cannot set current directory to \\!\\(\\*RowBox[{\\\"\\\\\\\"C:\\\\\\\\\
\\\\\\\\Users\\\\\\\\\\\\\\\\marke\\\\\\\\\\\\\\\\OneDrive\\\\\\\\\\\\\\\\\
Desktop\\\\\\\\\\\\\\\\Working Examples\\\\\\\\\\\\\\\\Generalized Critical \
Anchors\\\\\\\"\\\"}]\\).\"", 2, 1, 1, 20657921524794215732, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.9689337106184464`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4dfa830f-4484-4b76-82b9-c5508be45636"],

Cell[BoxData["\<\"/Users/markriojas\"\>"], "Output",
 CellChangeTimes->{
  3.895073117403299*^9, {3.9179744586351438`*^9, 3.91797446348674*^9}, {
   3.9241868729699574`*^9, 3.924186877945038*^9}, 3.9241870098350573`*^9, 
   3.924187049390161*^9, 3.924187260064578*^9, {3.9243584712560015`*^9, 
   3.924358474716313*^9}, 3.924875826676011*^9, 3.9248761291285057`*^9, 
   3.9248762977863283`*^9, 3.924876427801664*^9, 3.924876610694423*^9, 
   3.9248774741111317`*^9, 3.9248775328463817`*^9, 3.924877569616783*^9, 
   3.9248776681337*^9, 3.9248778357294717`*^9, 3.9248779441373453`*^9, 
   3.9248779997193346`*^9, 3.924878076202346*^9, 3.924878239305941*^9, 
   3.924878524417405*^9, 3.924878556719057*^9, 3.924878597811183*^9, 
   3.92487862944905*^9, 3.924878662021589*^9, {3.9248807007117553`*^9, 
   3.9248807047877254`*^9}, 3.9248807560202823`*^9, 3.924881314938381*^9, 
   3.924881580489109*^9, 3.924881646639508*^9, 3.968933710623048*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"5eca95cf-5e4f-4163-b171-c95759d31926"]
}, Open  ]],

Cell["\<\

This code sets up the coordinate system and determines the Euler-Lagrange \
equations. It then defines the functions which are used by the code. The \
results of the code are  stored in a DumpSave called \"databackup.mx\", which \
has been included for convenience. \
\>", "Text",
 CellChangeTimes->{{3.864212015478638*^9, 3.864212192732575*^9}, {
   3.864221979826991*^9, 3.864222057481017*^9}, 3.968933839555154*^9, {
   3.969015724695112*^9, 
   3.9690157492233763`*^9}},ExpressionUUID->"d1ed22d8-19d5-433b-9933-\
8d825ecde696"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"H", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], ">", "0"}], ",", 
      RowBox[{"u", ">", "0"}], ",", 
      RowBox[{"d", ">", "2"}], ",", 
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], "<", "1"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"S", " ", ":=", " ", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], 
       RowBox[{"Sin", "[", "\[Mu]", "]"}]}], ")"}], "p"]], 
   SqrtBox[
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{
        RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "2"], 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"u", "[", "\[Mu]", "]"}], 
        RowBox[{"d", "-", "1"}]]}]], "+", 
     SuperscriptBox[
      RowBox[{"u", "[", "\[Mu]", "]"}], "2"]}]]}]}], "\n", 
 RowBox[{
  RowBox[{"EL", ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"S", ",", 
        RowBox[{
         RowBox[{"u", "'"}], "[", "\[Mu]", "]"}]}], "]"}], ",", "\[Mu]"}], 
     "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{"S", ",", 
      RowBox[{"u", "[", "\[Mu]", "]"}]}], "]"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]EDGE", ":=", " ", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RTstring", "[", "\"\<Domain\>\"", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uEDGE", ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"RTstring", "[", "\[Mu]EDGE", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTstring", "[", "\[Mu]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"stringbridge", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IRT", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"IslandRT", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Circ", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Circle", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "\[Pi]"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.86326728848857*^9, 3.863267289249818*^9}, {
   3.8641307639904757`*^9, 3.8641307721304016`*^9}, {3.8641369141851754`*^9, 
   3.864136923857981*^9}, {3.864211148984147*^9, 3.8642111575724335`*^9}, {
   3.864211218560922*^9, 3.8642112206219206`*^9}, {3.864211677588382*^9, 
   3.864211677853418*^9}, 3.864211885564491*^9, {3.864212132322705*^9, 
   3.8642121492265315`*^9}, {3.864212206521237*^9, 3.864212219414143*^9}, 
   3.8642220479709406`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"3293e270-8d15-4f73-990f-4001aa999128"],

Cell[CellGroupData[{

Cell["Here we get the critical angles.", "Subsection",
 CellChangeTimes->{{3.894992989179315*^9, 
  3.8949929929951673`*^9}},ExpressionUUID->"2262bbd8-22e3-4f8c-8073-\
9ce5dc6cbc23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CRITANGLES", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"2", 
            FractionBox[
             SqrtBox["\[Pi]"], 
             RowBox[{"d", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], 
               FractionBox["1", 
                RowBox[{"d", "-", "1"}]]]}]], 
            FractionBox[
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"3", "d"}], "-", "2"}], 
               RowBox[{
                RowBox[{"2", "d"}], "-", "2"}]], "]"}], 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"2", "d"}], "-", "1"}], 
               RowBox[{
                RowBox[{"2", "d"}], "-", "2"}]], "]"}]]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "d"], 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["d", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"d", "-", "1"}], ")"}]}]], ",", 
              FractionBox[
               RowBox[{
                RowBox[{"3", "d"}], "-", "2"}], 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"d", "-", "1"}], ")"}]}]], ",", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Theta]", ",", ".0011"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "3", ",", "100", ",", "1"}], "}"}]}], "]"}], ",", 
     "0.00000000000000001"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CriticalAngle", "[", "p_", "]"}], ":=", 
  RowBox[{"CRITANGLES", "[", 
   RowBox[{"[", "p", "]"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.8949931044512973`*^9, 3.8949931275090914`*^9}, {
  3.894993174678404*^9, 3.894993177131857*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7d98f1f5-ede0-4f02-8d98-2e2763ca9321"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8642116909251423`*^9, 
  3.864211690926141*^9}},ExpressionUUID->"8d68cf58-68b5-458d-a396-\
ce383feea191"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.864150584378047*^9, 3.86415059071745*^9}, {
   3.864150654388193*^9, 3.864150656926843*^9}, {3.8641507375084686`*^9, 
   3.86415074383657*^9}, 
   3.864211161933536*^9},ExpressionUUID->"4d812f92-4fe0-411f-b768-\
f6da3a55a574"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Code that Created the Data", "Subtitle",
 CellChangeTimes->{{3.8642117285492835`*^9, 
  3.864211743475402*^9}},ExpressionUUID->"da07aef0-9d80-43bc-9647-\
dffe4b88f974"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.86421223270564*^9, 
  3.8642122353975*^9}},ExpressionUUID->"24c03edc-445e-4bad-b5d6-7c5e6385f275"],

Cell[TextData[{
 "This code solves the problem and stores the results in a table. One \
potential issue with this calculation is that the critical anchor can get \
extremely close to the event horizon.\n\nMathematica only checks ",
 StyleBox["below",
  FontSlant->"Italic"],
 " the initialization value. Sometimes the critical anchor is larger than \
that value. (In fact, a critical anchor ",
 StyleBox["always",
  FontSlant->"Italic"],
 " exists for the black string because the horizon satisfies the EOM.) In \
other words if the critical anchor is not found using the shooting method \
with a starting point of u=.999, then the critical anchor must be larger than \
that. In those cases the shooting method fails and we round the anchor up to \
u=1. "
}], "Text",
 CellChangeTimes->{{3.8642122462847433`*^9, 3.864212343509067*^9}, {
  3.968933860025263*^9, 3.968933895879912*^9}, {3.968933931511404*^9, 
  3.9689339898609133`*^9}, {3.969015759877366*^9, 
  3.969016006044095*^9}},ExpressionUUID->"6a4ec6db-ce67-46d0-8760-\
93b0b12b8c5f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Istart", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"IRT", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Iend", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"IRT", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CA", ":=", 
   RowBox[{"IRT", "[", "\[Theta]b", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IslandRT", ":=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{"eqs", ",", 
     RowBox[{"u", "[", "\[Mu]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Theta]b", ",", "\[Pi]"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<Shooting\>\"", ",", " ", 
        RowBox[{"\"\<StartingInitialConditions\>\"", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"u", "[", "\[Theta]b", "]"}], "\[Equal]", ".999"}], 
          "}"}]}]}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "''"}], "[", "\[Mu]", "]"}], "==", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"u", "[", "\[Mu]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"u", "[", "\[Mu]", "]"}]}], "+", 
           SuperscriptBox[
            RowBox[{"u", "[", "\[Mu]", "]"}], "d"]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "\[Mu]", "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "\[Mu]", "]"}], 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "d"}]}]]}], "-", 
         RowBox[{"2", " ", "p", " ", 
          RowBox[{"Cot", "[", "\[Mu]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"u", "[", "\[Mu]", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["u", "\[Prime]",
            MultilineFunction->None], "[", "\[Mu]", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
          RowBox[{"u", "[", "\[Mu]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["u", "\[Prime]",
             MultilineFunction->None], "[", "\[Mu]", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", "p", " ", 
          RowBox[{"Cot", "[", "\[Mu]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["u", "\[Prime]",
             MultilineFunction->None], "[", "\[Mu]", "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"u", "[", "\[Mu]", "]"}], "d"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"u", "[", "\[Mu]", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", "p", " ", 
             RowBox[{"Cot", "[", "\[Mu]", "]"}], " ", 
             RowBox[{"u", "[", "\[Mu]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["u", "\[Prime]",
               MultilineFunction->None], "[", "\[Mu]", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", "d", "-", 
               RowBox[{"2", " ", "p"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["u", "\[Prime]",
                MultilineFunction->None], "[", "\[Mu]", "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "'"}], "[", "\[Theta]b", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"u", "[", "\[Pi]", "]"}], "\[Equal]", ".00001"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"DATA", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
     "\[Theta]b", ",", "\[IndentingNewLine]", "d", ",", "\[IndentingNewLine]",
       "p", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Quiet", "[", 
        RowBox[{
         RowBox[{"IRT", "[", "\[Mu]_", "]"}], "=", 
         RowBox[{
          RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
          RowBox[{"IslandRT", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Quiet", "[", "CA", "]"}], ">", "0"}], ",", "CA", ",", 
         RowBox[{"{", "}"}], ",", "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Quiet", "[", "CA", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"RTplot", "=", 
          RowBox[{"PolarPlot", "[", 
           RowBox[{
            RowBox[{"IRT", "[", "\[Mu]", "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"\[Mu]", ",", " ", "\[Theta]b", ",", " ", "Iend"}], 
             "}"}], ",", 
            RowBox[{"PlotRange", "\[Rule]", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}]}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", " ", 
             RowBox[{"{", 
              RowBox[{"Blue", ",", " ", "Thick"}], "}"}]}], ",", 
            RowBox[{"Epilog", "\[Rule]", 
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Directive", "[", 
                RowBox[{"{", 
                 RowBox[{"Thick", ",", "Green"}], "}"}], "]"}], ",", 
               RowBox[{"Line", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Cos", "[", "Istart", "]"}], ",", 
                    RowBox[{"Sin", "[", "Istart", "]"}]}], "}"}]}], "}"}], 
                "]"}], ",", 
               RowBox[{"PointSize", "[", "Large", "]"}], ",", 
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "}"}]}]}], "]"}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"RTplot", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"RTplot", "=", 
          RowBox[{"{", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Quiet", "[", "CA", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Show", "[", 
          RowBox[{"RTplot", ",", "Circ"}], "]"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"\[Theta]b", ",", ".1", ",", 
      RowBox[{
       FractionBox["\[Pi]", "2"], "-", ".001"}], 
      RowBox[{"(*", 
       RowBox[{"1.14493", "-", ".05"}], "*)"}], ",", "0.00625"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"d", ",", "3", ",", "10", ",", "1"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"p", ",", "2", ",", 
      RowBox[{"d", "-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.86328010577068*^9, 3.863280127720651*^9}, {
   3.863280182184748*^9, 3.863280185173788*^9}, {3.864130795732687*^9, 
   3.86413079584904*^9}, {3.864134326129468*^9, 3.864134342642144*^9}, 
   3.864134406280857*^9, {3.864134534161255*^9, 3.864134546714204*^9}, {
   3.864135402948816*^9, 3.864135408996965*^9}, {3.864135453145605*^9, 
   3.864135454937765*^9}, {3.864136175640445*^9, 3.864136185832996*^9}, {
   3.8641362167594333`*^9, 3.8641362173111935`*^9}, {3.864136282926808*^9, 
   3.864136283070284*^9}, {3.864136313968759*^9, 3.864136318553501*^9}, {
   3.864136490928058*^9, 3.864136504371459*^9}, {3.8641366100842466`*^9, 
   3.8641366412469635`*^9}, {3.8641367138487053`*^9, 
   3.8641367145975337`*^9}, {3.864136764256489*^9, 3.864136766793442*^9}, 
   3.864137175609336*^9, {3.864140906986687*^9, 3.864140966957611*^9}, {
   3.8641409986733894`*^9, 3.864140998790625*^9}, {3.864141081640896*^9, 
   3.864141229494472*^9}, {3.864141306826143*^9, 3.8641413069286156`*^9}, {
   3.8641428557846985`*^9, 3.86414289227627*^9}, {3.864143039423266*^9, 
   3.8641431036021037`*^9}, {3.864143159892711*^9, 3.8641431990955153`*^9}, {
   3.864143259578367*^9, 3.864143422306359*^9}, 3.864143498334864*^9, {
   3.8641437568830457`*^9, 3.864143865055273*^9}, {3.864143974184806*^9, 
   3.8641439745114765`*^9}, {3.864144031231224*^9, 3.86414411906804*^9}, {
   3.8641443014939756`*^9, 3.864144310112233*^9}, {3.864144377570696*^9, 
   3.8641444631166267`*^9}, {3.864144513622657*^9, 3.8641445535760736`*^9}, {
   3.864145053674678*^9, 3.864145208756978*^9}, {3.864145269257325*^9, 
   3.86414535762896*^9}, {3.8641454655450683`*^9, 3.864145499596259*^9}, {
   3.8641464072903066`*^9, 3.864146414217782*^9}, {3.864146548814445*^9, 
   3.864146566747235*^9}, {3.864146699793222*^9, 3.8641469025270615`*^9}, {
   3.8641469578336043`*^9, 3.864147031123686*^9}, {3.864147068227839*^9, 
   3.86414709634643*^9}, 3.864147134595021*^9, {3.864147170092251*^9, 
   3.864147187568749*^9}, {3.864147340672703*^9, 3.864147341923167*^9}, {
   3.8641475912007527`*^9, 3.864147605864382*^9}, {3.864147676691858*^9, 
   3.864147788879843*^9}, {3.8641478894191623`*^9, 3.864147929851815*^9}, {
   3.864147972335026*^9, 3.864147975431466*^9}, {3.86414813775983*^9, 
   3.864148138573436*^9}, {3.864148197246781*^9, 3.864148287201018*^9}, {
   3.8641484038712845`*^9, 3.864148426323614*^9}, {3.8641485340841928`*^9, 
   3.864148540278645*^9}, {3.8641486218229322`*^9, 3.864148643665219*^9}, {
   3.864148711017767*^9, 3.864148734996663*^9}, {3.864148768551407*^9, 
   3.864148899619152*^9}, {3.8641489733599796`*^9, 3.864148973641608*^9}, {
   3.864149006302826*^9, 3.8641490426121216`*^9}, {3.864149150837258*^9, 
   3.864149151048097*^9}, {3.8641492169927506`*^9, 3.864149244157423*^9}, {
   3.864149327080458*^9, 3.8641493475873537`*^9}, {3.8641494463387775`*^9, 
   3.864149453674013*^9}, {3.864149680875086*^9, 3.864149681204804*^9}, {
   3.894989244486188*^9, 3.8949892484622774`*^9}, {3.894994693064999*^9, 
   3.8949946985531197`*^9}, {3.894996461842457*^9, 3.894996483402856*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"6dea1f67-6235-401d-aaa6-608c128393b1"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"{", 
                 
                 RowBox[{
                  "0.1`", ",", "3", ",", "2", ",", "0.9967211690366081`", ",", 
                   GraphicsBox[{{{{{}, {}}, {}, {{{}, {}, 
                    TagBox[{
                    Hue[0.67, 0.6, 0.6], 
                    Directive[
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], 
                    LineBox[CompressedData["
1:eJwV13k8VF0YB3CKytJiSUUloYhKoST5pSwVheKNki1LKFlTqJQlESlZI6FN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                    "]]}, 
                    Annotation[#, 
                    "Charting`Private`Tag$67152#1"]& ]}}, {}, {{{}, {}, {}, \
{}}, {}}}, {}}, 
                    CircleBox[{0, 0}, 1, 
                    NCache[{0, Pi}, {0, 3.141592653589793}]]}, {
                    DisplayFunction -> Identity, 
                    PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> 
                    True, ImagePadding -> All, PlotRange -> {{-1, 1}, {0, 1}},
                     PlotRangePadding -> Automatic, DisplayFunction -> 
                    Identity, Axes -> True, AxesOrigin -> {0, 0}, 
                    CoordinatesToolOptions -> {"DisplayFunction" -> ({
                    Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
                    Mod[
                    ArcTan[
                    Part[#, 1], 
                    Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
                    Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
                    Mod[
                    ArcTan[
                    Part[#, 1], 
                    Part[#, 2]], 2 Pi]}& )}, DisplayFunction :> Identity, 
                    Epilog -> {
                    Directive[{
                    Thickness[Large], 
                    RGBColor[0, 1, 0]}], 
                    
                    LineBox[{{0, 0}, {0.9950041652780258, 
                    0.09983341664682815}}], 
                    PointSize[Large], 
                    PointBox[{0, 0}]}, 
                    FrameTicks -> {{Automatic, Automatic}, {
                    Automatic, Automatic}}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], 
                    Method -> {
                    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> 
                    Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "DefaultPlotStyle" -> {
                    Directive[
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.915, 0.3325, 0.2125], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
                    AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02],
                     "RangePadding" -> Scaled[0.05]}, 
                    PlotRange -> {{-1, 1}, {0, 1}}, PlotRangeClipping -> True,
                     PlotRangePadding -> {Automatic, Automatic}, 
                    Ticks -> {Automatic, Automatic}}]}], "}"}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   
                   RowBox[{
                    "0.1`", ",", "4", ",", "2", ",", "0.9982439714471385`", 
                    ",", 
                    GraphicsBox[{{{{{}, {}}, {}, {{{}, {}, 
                    TagBox[{
                    Hue[0.67, 0.6, 0.6], 
                    Directive[
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Thickness[Large]], 
                    LineBox[CompressedData["
1:eJwV13c8VW8cB3DaGSmiSFokyioJlY+VsqNEGU0iuiIjSiolI1T2aoiUlZVZ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                    "]]}, 
                    Annotation[#, 
                    "Charting`Private`Tag$67249#1"]& ]}}, {}, {{{}, {}, {}, \
{}}, {}}}, {}}, 
                    CircleBox[{0, 0}, 1, 
                    NCache[{0, Pi}, {0, 3.141592653589793}]]}, {
                    DisplayFunction -> Identity, 
                    PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> 
                    True, ImagePadding -> All, PlotRange -> {{-1, 1}, {0, 1}},
                     PlotRangePadding -> Automatic, DisplayFunction -> 
                    Identity, Axes -> True, AxesOrigin -> {0, 0}, 
                    CoordinatesToolOptions -> {"DisplayFunction" -> ({
                    Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
                    Mod[
                    ArcTan[
                    Part[#, 1], 
                    Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
                    Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
                    Mod[
                    ArcTan[
                    Part[#, 1], 
                    Part[#, 2]], 2 Pi]}& )}, DisplayFunction :> Identity, 
                    Epilog -> {
                    Directive[{
                    Thickness[Large], 
                    RGBColor[0, 1, 0]}], 
                    
                    LineBox[{{0, 0}, {0.9950041652780258, 
                    0.09983341664682815}}], 
                    PointSize[Large], 
                    PointBox[{0, 0}]}, 
                    FrameTicks -> {{Automatic, Automatic}, {
                    Automatic, Automatic}}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], 
                    Method -> {
                    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> 
                    Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "DefaultPlotStyle" -> {
                    Directive[
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.915, 0.3325, 0.2125], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
                    AbsoluteThickness[1.6]], 
                    Directive[
                    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
                    AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02],
                     "RangePadding" -> Scaled[0.05]}, 
                    PlotRange -> {{-1, 1}, {0, 1}}, PlotRangeClipping -> True,
                     PlotRangePadding -> {Automatic, Automatic}, 
                    Ticks -> {Automatic, Automatic}}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.1`", ",", "4", ",", "3", ",", "1", ",", 
                    RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", 
             TemplateBox[{"5"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"0.1`", ",", "10", ",", "2", ",", "1", ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.1`", ",", "10", ",", "3", ",", "1", ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.1`", ",", "10", ",", "4", ",", "1", ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.1`", ",", "10", ",", "5", ",", "1", ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.1`", ",", "10", ",", "6", ",", "1", ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.1`", ",", "10", ",", "7", ",", "1", ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.1`", ",", "10", ",", "8", ",", "1", ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"0.1`", ",", "10", ",", "9", ",", "1", ",", 
                    RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
         TemplateBox[{"234"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 51, "sessionID" -> 19789206595908945486, 
   "byteCount" -> 122151384, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.8641485421749215`*^9, {3.864148625310328*^9, 3.864148645476368*^9}, 
   3.8641487370546193`*^9, {3.8641487829292517`*^9, 3.8641488923764057`*^9}, 
   3.864148935203108*^9, 3.86414899749275*^9, 3.8641490807634706`*^9, 
   3.864149197209999*^9, 3.864149297830098*^9, 3.864149443417423*^9, 
   3.864149612182417*^9, 3.864150367385976*^9, 3.894992178637147*^9, 
   3.89499966325604*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"b9522208-814a-41db-83e9-4d3165b90c7c"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.864208783491798*^9, 3.8642087885585876`*^9}, {
   3.8642099852347503`*^9, 3.864209985705572*^9}, 
   3.8642102509701653`*^9},ExpressionUUID->"e0e639fb-54e6-4346-b7d4-\
ed1b840d1f5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Manipulate Applet: Critical Anchor Visualization\
\>", "Subtitle",
 CellChangeTimes->{{3.864211782292156*^9, 3.8642117899653296`*^9}, {
  3.9689340591314707`*^9, 
  3.968934063712627*^9}},ExpressionUUID->"1c8fc042-2581-40d0-926f-\
9d38b5a775e2"],

Cell[TextData[{
 "The shooting method in Mathematica only checks ",
 StyleBox["below",
  FontSlant->"Italic"],
 " a value you choose to solve the shooting problem.\n\nThis is why I only \
checked for critical anchors less than .999. If the critical anchor is closer \
than that, I just round to 1 and leave the graph blank. \n\nI don\
\[CloseCurlyQuote]t bother with the circular trajectories (p=1). There is \
obviously no critical anchor in that case because the RT surface will be an \
arc that satisfies the BCs for any brane angle. Note this would also happen \
for spherical boundary regions but we are strictly interested in the case of \
an infinite strip. \n\nBe careful not to decrease \[OpenCurlyDoubleQuote]d\
\[CloseCurlyDoubleQuote] unless you set \[OpenCurlyDoubleQuote]p=1\
\[CloseCurlyDoubleQuote] first. "
}], "Text",
 CellChangeTimes->{{3.864222215742256*^9, 3.864222337365631*^9}, {
  3.864222427723813*^9, 3.864222437195766*^9}, {3.864222473130305*^9, 
  3.864222473250531*^9}, {3.8642225211800575`*^9, 3.864222531846538*^9}, {
  3.8642226473690004`*^9, 3.8642226518247013`*^9}, {3.968933531840908*^9, 
  3.9689335498777313`*^9}, {3.9690160159028*^9, 
  3.969016076702423*^9}},ExpressionUUID->"17437dfc-b300-425e-96ad-\
7886807acc1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Column", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DATA", "[", 
       RowBox[{"[", 
        RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "4"}], "]"}], "]"}], ",", 
      RowBox[{"DATA", "[", 
       RowBox[{"[", 
        RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "5"}], "]"}], "]"}]}], 
     "}"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]b", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"DATA", "[", 
         RowBox[{"[", 
          RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "1"}], "]"}], "]"}], 
        "]"}]}], "}"}], ",", "1", ",", 
     RowBox[{
      RowBox[{"Dimensions", "[", "DATA", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"d", "+", "2"}], "]"}]}], "}"}], ",", "1", ",", "8", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"p", "+", "1"}], "]"}]}], "}"}], ",", "1", ",", "d", ",", 
     "1"}], "}"}]}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8642068998882422`*^9, 3.86420696150315*^9}, {
   3.864206996630126*^9, 3.864206998394133*^9}, {3.864207057619581*^9, 
   3.8642070665675797`*^9}, {3.864207416387647*^9, 3.8642074204911847`*^9}, {
   3.864207508488751*^9, 3.864207516101265*^9}, {3.864207547015915*^9, 
   3.864207589359075*^9}, {3.8642077839348135`*^9, 3.864207790147628*^9}, {
   3.864207919753832*^9, 3.864207941977552*^9}, {3.8642124217365065`*^9, 
   3.864212424884628*^9}, {3.8642124600063148`*^9, 3.864212479326554*^9}, {
   3.864222140837507*^9, 3.864222199553901*^9}, {3.864222462920934*^9, 
   3.8642224665384207`*^9}, {3.86422259140884*^9, 3.864222591820542*^9}, 
   3.8950665910226803`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"9844c71a-ce36-46af-b3c6-c848912eaacf"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`d$$ = 1, $CellContext`p$$ = 
    1, $CellContext`\[Theta]b$$ = 1, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`\[Theta]b$$], 1, 
       Dynamic[
        Part[$CellContext`DATA, $CellContext`\[Theta]b$$, $CellContext`d$$, \
$CellContext`p$$, 1]]}, 1, 236, 1, ControlType -> Manipulator}, {{
       Hold[$CellContext`d$$], 1, 
       Dynamic[$CellContext`d$$ + 2]}, 1, 8, 1, ControlType -> Manipulator}, {{
       Hold[$CellContext`p$$], 1, 
       Dynamic[$CellContext`p$$ + 1]}, 1, 
      Dynamic[$CellContext`d$$], 1, ControlType -> Manipulator}}, 
    Typeset`size$$ = {270., {84.7544041341146, 93.3523045247396}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True, 
    Typeset`keyframeActionsQ$$ = False, Typeset`keyframeList$$ = {}}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`d$$ = 1, $CellContext`p$$ = 
        1, $CellContext`\[Theta]b$$ = 1}, "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$, Typeset`keyframeActionsQ$$, 
        Typeset`keyframeList$$}, "Body" :> Column[{
         Part[$CellContext`DATA, $CellContext`\[Theta]b$$, $CellContext`d$$, \
$CellContext`p$$, 4], 
         Part[$CellContext`DATA, $CellContext`\[Theta]b$$, $CellContext`d$$, \
$CellContext`p$$, 5]}], "Specifications" :> {{{$CellContext`\[Theta]b$$, 1, 
          Dynamic[
           
           Part[$CellContext`DATA, $CellContext`\[Theta]b$$, \
$CellContext`d$$, $CellContext`p$$, 1]]}, 1, 236, 1}, {{$CellContext`d$$, 1, 
          Dynamic[$CellContext`d$$ + 2]}, 1, 8, 1}, {{$CellContext`p$$, 1, 
          Dynamic[$CellContext`p$$ + 1]}, 1, 
         Dynamic[$CellContext`d$$], 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{
      381.15725585937497`, {198.6600422566732, 207.2579426472982}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.864210503506915*^9, 3.864210575120059*^9, 3.864211797235302*^9, 
   3.8642123812315073`*^9, 3.864212427587355*^9, {3.864212460484059*^9, 
   3.864212479616548*^9}, 3.864213028863003*^9, 3.8642132709229836`*^9, 
   3.8642135722797203`*^9, 3.8642146098144093`*^9, 3.864219468701575*^9, 
   3.864220914154954*^9, 3.864221967649083*^9, 3.864222118184226*^9, 
   3.864222148321597*^9, {3.864222186935413*^9, 3.864222200717354*^9}, 
   3.8642224063142686`*^9, {3.864222463383703*^9, 3.8642224797963443`*^9}, {
   3.8642225373183074`*^9, 3.864222544559413*^9}, 3.8642225922715635`*^9, 
   3.864223034256606*^9, 3.864480829003709*^9, 3.864480904878129*^9, 
   3.894988936524434*^9, 3.894989177468123*^9, 3.894994497035378*^9, {
   3.895066565501633*^9, 3.895066592141401*^9}, 3.89506664323012*^9, 
   3.8950672082044*^9, 3.895067415536062*^9, 3.895067654915551*^9, 
   3.895067844643146*^9, {3.895067911869796*^9, 3.8950679385269804`*^9}, 
   3.895068076189259*^9, 3.895068253241822*^9, 3.895068790657301*^9, 
   3.895073121482765*^9, 3.917974459547165*^9, 3.9241868745013437`*^9, 
   3.924186995219618*^9, {3.924187262144608*^9, 3.924187265106112*^9}, 
   3.9243584727376566`*^9, 3.924362777880842*^9, 3.9243628110350075`*^9, 
   3.9248758288950205`*^9, 3.9248761304227915`*^9, 3.9248762989203253`*^9, 
   3.924876429329664*^9, 3.9248766118982673`*^9, {3.9248774752071285`*^9, 
   3.9248774773021045`*^9}, 3.9248775339433784`*^9, 3.9248775710187798`*^9, 
   3.9248776692546997`*^9, 3.9248778368684998`*^9, 3.9248779452273684`*^9, 
   3.9248780008023324`*^9, 3.9248780772736344`*^9, 3.92487824042194*^9, 
   3.9248785255264153`*^9, 3.9248785615765204`*^9, 3.924878598856938*^9, 
   3.9248786312356787`*^9, 3.924878663068611*^9, 3.924880702162426*^9, 
   3.9248807572692566`*^9, 3.924881316034379*^9, 3.9248815815781083`*^9, 
   3.924881647761551*^9, 3.968933711178658*^9, 3.9689337464254827`*^9, {
   3.968934012623787*^9, 3.968934015486785*^9}, 3.968934055191833*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"00d13a79-3e93-46e1-9533-86acac1f32b4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.864211823974395*^9, 
  3.864211824135791*^9}},ExpressionUUID->"401bf88c-d397-4124-ae2a-\
869de10cf7d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Manipulate Applet for Critical Anchor Plots", "Subtitle",
 CellChangeTimes->{{3.8642118326634655`*^9, 3.864211837771688*^9}, 
   3.864211871182413*^9},ExpressionUUID->"baa471f7-7a88-4a6f-9505-\
de079928d6b9"],

Cell["\<\
Be careful not to make d<p. I restricted \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] to never take a value greater than \
\[OpenCurlyDoubleQuote]d\[CloseCurlyDoubleQuote], but if you decrease \
\[OpenCurlyDoubleQuote]d\[CloseCurlyDoubleQuote] you can accidentally make it \
less than \[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote]. Doing that will \
crash the code. 

Small critical anchors are difficult to obtain numerically for large \
\[OpenCurlyDoubleQuote]d\[CloseCurlyDoubleQuote] because the slope of the \
curve is extremely steep. 

The trend is clear - the critical anchor is monotonic in both \
\[OpenCurlyDoubleQuote]d\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote]. For large \[OpenCurlyDoubleQuote]d\
\[CloseCurlyDoubleQuote], the critical anchors run to the event horizon quite \
rapidly as \[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote] increases. 
\
\>", "Text",
 CellChangeTimes->{{3.864212969322145*^9, 3.8642130051737*^9}, {
   3.864213093064011*^9, 3.864213184122958*^9}, {3.864213225301593*^9, 
   3.864213237339628*^9}, {3.8642132880307617`*^9, 3.8642133507801127`*^9}, {
   3.8642137553764544`*^9, 3.86421381616357*^9}, {3.8642231554899697`*^9, 
   3.8642231718154836`*^9}, {3.864223481143218*^9, 3.864223500014804*^9}, 
   3.895073044835952*^9},ExpressionUUID->"b5ec82e2-9a13-4c53-aa4c-\
94c96f02e150"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ANCHORS", "[", 
     RowBox[{"d_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"DATA", "[", 
         RowBox[{"[", 
          RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"DATA", "[", 
         RowBox[{"[", 
          RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "4"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Theta]b", ",", "1", ",", 
        RowBox[{
         RowBox[{"Dimensions", "[", "DATA", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"ANCHORS", "[", 
     RowBox[{"d", ",", "p"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"d", "+", "2"}], "]"}]}], "}"}], ",", "1", ",", "8", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"p", "+", "1"}], "]"}]}], "}"}], ",", "1", ",", "d", ",", 
     "1"}], "}"}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.864211850950499*^9, 3.8642130598055444`*^9, {3.864213205052076*^9, 
   3.8642132060542297`*^9}, 3.864213261503083*^9, {3.86421387978342*^9, 
   3.864213921132077*^9}, {3.8642139709261355`*^9, 3.864214067092798*^9}, {
   3.864214138674097*^9, 3.864214205031138*^9}, {3.8642226629003415`*^9, 
   3.864222721867202*^9}, {3.894989188939056*^9, 3.894989189266546*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"cf9d3c70-f02a-4d6f-8117-ae3366a7e44f"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`d$$ = 5, $CellContext`p$$ = 1, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`d$$], 1, 
       Dynamic[$CellContext`d$$ + 2]}, 1, 8, 1, ControlType -> Manipulator}, {{
       Hold[$CellContext`p$$], 1, 
       Dynamic[$CellContext`p$$ + 1]}, 1, 
      Dynamic[$CellContext`d$$], 1, ControlType -> Manipulator}}, 
    Typeset`size$$ = {540., {165.69913874334003`, 174.29703913396503`}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True, 
    Typeset`keyframeActionsQ$$ = False, Typeset`keyframeList$$ = {}}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`d$$ = 1, $CellContext`p$$ = 1}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$, Typeset`keyframeActionsQ$$, 
        Typeset`keyframeList$$}, "Body" :> ListLinePlot[
        $CellContext`ANCHORS[$CellContext`d$$, $CellContext`p$$]], 
      "Specifications" :> {{{$CellContext`d$$, 1, 
          Dynamic[$CellContext`d$$ + 2]}, 1, 8, 1}, {{$CellContext`p$$, 1, 
          Dynamic[$CellContext`p$$ + 1]}, 1, 
         Dynamic[$CellContext`d$$], 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{
      609.6500000000001, {257.4047768658986, 266.0026772565236}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.895066565667633*^9, 3.895067208279895*^9, 3.895067415579057*^9, 
   3.8950676551314526`*^9, 3.895067844847146*^9, {3.8950679120467963`*^9, 
   3.895067938723981*^9}, 3.8950680763827667`*^9, 3.895068253528057*^9, 
   3.895068790826298*^9, 3.895073121715766*^9, 3.917974459669612*^9, 
   3.9241868746039762`*^9, {3.924187262368471*^9, 3.924187285374192*^9}, 
   3.9243584729264946`*^9, 3.9248758291128225`*^9, 3.9248761306058197`*^9, 
   3.924876299139326*^9, 3.924876434142665*^9, 3.9248766121272445`*^9, {
   3.924876674914672*^9, 3.9248766756560807`*^9}, 3.924877475432104*^9, 
   3.9248775341403785`*^9, 3.9248775710467796`*^9, 3.9248776693276997`*^9, 
   3.9248778369024725`*^9, 3.9248779452556944`*^9, 3.9248780008403635`*^9, 
   3.9248780773106337`*^9, 3.924878240476968*^9, 3.9248785256003857`*^9, 
   3.9248785616115227`*^9, 3.9248785989089365`*^9, {3.924878636419162*^9, 
   3.924878663113615*^9}, 3.9248807023454256`*^9, 3.924880757459256*^9, 
   3.924881316256378*^9, 3.924881581786069*^9, 3.924881647966505*^9, 
   3.968933711217979*^9, 3.968934082642915*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"3baecf86-44b5-4396-bc22-605b85708dac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

Critical Anchor Data for All Extremal Surfaces at a Fixed Number of Dimensions\
\>", "Subtitle",
 CellChangeTimes->{{3.8642133812198763`*^9, 
  3.8642134393672686`*^9}},ExpressionUUID->"efe491d9-8836-4681-a113-\
eb787c87de2d"],

Cell["\<\
Here we have the data points for all the \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] values for each \[OpenCurlyDoubleQuote]d\
\[CloseCurlyDoubleQuote], with \[OpenCurlyDoubleQuote]d\
\[CloseCurlyDoubleQuote] ranging from (3,10). 
\
\>", "Text",
 CellChangeTimes->{{3.8642231909250774`*^9, 3.864223211546836*^9}, {
   3.864223513184241*^9, 3.864223580017331*^9}, 
   3.895073057501834*^9},ExpressionUUID->"0841daf5-1987-431e-9af8-\
d2836892295b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CombinedAnchors", "[", "d_", "]"}], ":=", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"DATA", "[", 
             RowBox[{"[", 
              RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "1"}], "]"}], 
             "]"}], ",", 
            RowBox[{"DATA", "[", 
             RowBox[{"[", 
              RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "4"}], "]"}], 
             "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Theta]b", ",", "1", ",", 
            RowBox[{
             RowBox[{"Dimensions", "[", "DATA", "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1", ",", "d", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"_", ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"#", "<", ".01"}], "&"}], ")"}]}]}], "}"}], ",", 
        "Infinity"}], "]"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ";"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.864213588787134*^9, 3.864213598062001*^9}, {
   3.8642136284733458`*^9, 3.864213676422134*^9}, {3.864214632582869*^9, 
   3.864214642555704*^9}, {3.864223247003577*^9, 3.86422324732959*^9}, {
   3.894992560622259*^9, 3.894992574067534*^9}, {3.894992611648984*^9, 
   3.894992653119851*^9}, 3.894992691123759*^9, {3.8949927394090147`*^9, 
   3.894992742803131*^9}, {3.89499278897902*^9, 3.894992911977567*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a85f8456-a027-4ec6-b2dc-690e93f159d5"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.864213678389*^9, 
  3.864213678389*^9}},ExpressionUUID->"e300a44e-bd3f-4d1a-af3f-0966aa13677c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"CombinedAnchors", "[", "d", "]"}], ",", 
     RowBox[{"PlotTheme", "->", "\"\<Classic\>\""}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"d", "+", "2"}], "]"}]}], "}"}], ",", "1", ",", "8", ",", 
     "1"}], "}"}]}], "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8642138382362995`*^9, 3.8642138387297754`*^9}, {
  3.864214646857909*^9, 3.8642146897865934`*^9}, {3.864220813585949*^9, 
  3.86422102747644*^9}, {3.864223221530475*^9, 3.864223221750295*^9}, {
  3.8642232601357293`*^9, 3.8642234106608067`*^9}, {3.894992925360803*^9, 
  3.894992928781491*^9}, {3.894994091246282*^9, 3.894994098625362*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"f10796d9-7b99-4d7f-afd2-345ecdb36782"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`d$$ = 1, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`d$$], 1, 
       Dynamic[$CellContext`d$$ + 2]}, 1, 8, 1, ControlType -> Manipulator}}, 
    Typeset`size$$ = {540., {172.28182766154754`, 180.87972805217254`}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True, 
    Typeset`keyframeActionsQ$$ = False, Typeset`keyframeList$$ = {}}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`d$$ = 1}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$, Typeset`keyframeActionsQ$$, 
        Typeset`keyframeList$$}, "Body" :> ListPlot[
        $CellContext`CombinedAnchors[$CellContext`d$$], PlotTheme -> 
        "Classic", PlotRange -> {0, 1}], 
      "Specifications" :> {{{$CellContext`d$$, 1, 
          Dynamic[$CellContext`d$$ + 2]}, 1, 8, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{
      609.6500000000001, {241.78746578410613`, 250.38536617473113`}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.864223411098898*^9, 3.86448082965399*^9, 3.864480905139708*^9, 
   3.8949889368384323`*^9, 3.894989177551122*^9, 3.8949926931954374`*^9, {
   3.894992900947687*^9, 3.894992929150909*^9}, 3.894993009738465*^9, {
   3.894994091828953*^9, 3.894994098959183*^9}, 3.894994497132379*^9, 
   3.895055408309498*^9, 3.895066565818633*^9, 3.8950672083388677`*^9, 
   3.8950674156320333`*^9, 3.895067655441458*^9, 3.895067845143146*^9, {
   3.895067912368795*^9, 3.8950679391199794`*^9}, 3.895068076681772*^9, 
   3.8950682538270597`*^9, 3.895068797425456*^9, 3.895073122173767*^9, 
   3.917974459914092*^9, 3.9241868748205957`*^9, 3.924187263018606*^9, 
   3.92435847316278*^9, 3.924875829713051*^9, 3.92487613085879*^9, 
   3.9248762994470525`*^9, 3.9248764346086626`*^9, 3.9248766168382416`*^9, 
   3.9248766806936593`*^9, 3.924877475757103*^9, 3.924877534452379*^9, {
   3.924877571075779*^9, 3.9248775724858055`*^9}, 3.9248776693657227`*^9, 
   3.9248778369635878`*^9, 3.9248779453139944`*^9, 3.924878000908331*^9, 
   3.9248780773736362`*^9, 3.924878240514939*^9, 3.924878525636415*^9, 
   3.924878561649521*^9, 3.924878598989966*^9, {3.9248786365651617`*^9, 
   3.9248786631836205`*^9}, 3.9248807028827057`*^9, 3.9248807578002515`*^9, 
   3.924881316584464*^9, 3.9248815820995173`*^9, 3.9248816482785053`*^9, 
   3.96893371129033*^9, 3.968934103026949*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"5e09b4e3-8b88-4a73-8565-387976b4f077"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ANCHORSDOTS", "[", 
     RowBox[{"d_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"Append", "[", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"DATA", "[", 
               RowBox[{"[", 
                RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "1"}], "]"}], 
               "]"}], ",", 
              RowBox[{"DATA", "[", 
               RowBox[{"[", 
                RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "4"}], "]"}], 
               "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Theta]b", ",", "1", ",", 
              RowBox[{
               RowBox[{"Dimensions", "[", "DATA", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"_", ",", 
            RowBox[{"_", "?", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "<", ".1"}], "&"}], ")"}]}]}], "}"}], ",", 
          "Infinity"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"CriticalAngle", "[", 
           RowBox[{"p", "+", "1"}], "]"}], ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Plot1", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"ANCHORSDOTS", "[", 
        RowBox[{"d", ",", "p"}], "]"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", ".002", "]"}], ",", "Dashed", ",", 
          "Black"}], "}"}]}], ",", 
       RowBox[{"AxesLabel", "->", 
        RowBox[{"{", 
         RowBox[{"\"\<Brane Angle\>\"", ",", "\"\<Critical Anchor\>\""}], 
         "}"}]}], ",", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"{", 
         RowBox[{"FontSize", "->", "8"}], "}"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Plot2", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"ANCHORSDOTS", "[", 
        RowBox[{"d", ",", "p"}], "]"}], ",", 
       RowBox[{"PlotRange", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"Plot1", ",", "Plot2"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"d", "+", "2"}], "]"}]}], "}"}], ",", "1", ",", "8", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"p", "+", "1"}], "]"}]}], "}"}], ",", "1", ",", "d", ",", 
     "1"}], "}"}]}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.864211850950499*^9, 3.8642130598055444`*^9, {3.864213205052076*^9, 
   3.8642132060542297`*^9}, 3.864213261503083*^9, {3.86421387978342*^9, 
   3.864213921132077*^9}, {3.8642139709261355`*^9, 3.864214067092798*^9}, {
   3.864214138674097*^9, 3.864214205031138*^9}, {3.8642226629003415`*^9, 
   3.864222721867202*^9}, {3.894989188939056*^9, 3.894989189266546*^9}, {
   3.894994222859856*^9, 3.8949942612541404`*^9}, {3.8949942947939396`*^9, 
   3.8949944350687723`*^9}, {3.8949945075149775`*^9, 
   3.8949945397701626`*^9}, {3.894994574529306*^9, 3.894994607800309*^9}, {
   3.895064351960583*^9, 3.895064352280095*^9}, {3.895066793661932*^9, 
   3.8950668450084743`*^9}, {3.895066942834921*^9, 3.895067150289621*^9}, {
   3.895067221227436*^9, 3.8950672753474245`*^9}, {3.8950674332487187`*^9, 
   3.895067536942775*^9}, {3.895070461431486*^9, 3.895070524914989*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"f28aabd0-160b-47dd-b5eb-f1c84cbd8f82"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`d$$ = 5, $CellContext`p$$ = 1, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`d$$], 1, 
       Dynamic[$CellContext`d$$ + 2]}, 1, 8, 1, ControlType -> Manipulator}, {{
       Hold[$CellContext`p$$], 1, 
       Dynamic[$CellContext`p$$ + 1]}, 1, 
      Dynamic[$CellContext`d$$], 1, ControlType -> Manipulator}}, 
    Typeset`size$$ = {540., {149.37114490913893`, 157.96904529976393`}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True, 
    Typeset`keyframeActionsQ$$ = False, Typeset`keyframeList$$ = {}}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`d$$ = 1, $CellContext`p$$ = 1}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$, Typeset`keyframeActionsQ$$, 
        Typeset`keyframeList$$}, "Body" :> ($CellContext`Plot1 = ListLinePlot[
          $CellContext`ANCHORSDOTS[$CellContext`d$$, $CellContext`p$$], 
          PlotRange -> {0, 1}, PlotStyle -> {
            Thickness[0.002], Dashed, Black}, 
          AxesLabel -> {"Brane Angle", "Critical Anchor"}, 
          LabelStyle -> {FontSize -> 8}]; $CellContext`Plot2 = ListPlot[
          $CellContext`ANCHORSDOTS[$CellContext`d$$, $CellContext`p$$], 
          PlotRange -> {0, 1}]; Show[$CellContext`Plot1, $CellContext`Plot2]),
       "Specifications" :> {{{$CellContext`d$$, 1, 
          Dynamic[$CellContext`d$$ + 2]}, 1, 8, 1}, {{$CellContext`p$$, 1, 
          Dynamic[$CellContext`p$$ + 1]}, 1, 
         Dynamic[$CellContext`d$$], 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{
      609.6500000000001, {241.07678303169752`, 249.67468342232252`}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.894994295422044*^9, 3.894994321202254*^9}, {
   3.8949943535346546`*^9, 3.894994402539431*^9}, 3.8949944352862034`*^9, {
   3.89499449717338*^9, 3.894994508143191*^9}, {3.894994540366502*^9, 
   3.8949946081596007`*^9}, {3.895055380414016*^9, 3.895055384335386*^9}, 
   3.8950643525690107`*^9, 3.8950665660156565`*^9, 3.895066812139031*^9, 
   3.8950668464887877`*^9, {3.8950669522011547`*^9, 3.895067030030149*^9}, 
   3.895067066308742*^9, {3.8950670985893497`*^9, 3.895067150595746*^9}, {
   3.895067208364865*^9, 3.895067275617427*^9}, {3.895067415670031*^9, 
   3.895067537251876*^9}, 3.895067655656453*^9, {3.895067845352146*^9, 
   3.8950678456011453`*^9}, {3.895067912577795*^9, 3.895067939334981*^9}, {
   3.895068076887771*^9, 3.895068077125827*^9}, 3.8950682540320587`*^9, {
   3.895068335850094*^9, 3.895068336509967*^9}, 3.895068798992411*^9, {
   3.895070470492428*^9, 3.895070525197138*^9}, {3.895073122482766*^9, 
   3.895073123897766*^9}, 3.91797446001007*^9, 3.924186874936219*^9, 
   3.924187263419602*^9, 3.9243584733629894`*^9, 3.9248758299386578`*^9, 
   3.92487613106779*^9, 3.9248762996410246`*^9, 3.9248764348306637`*^9, 
   3.924876540666142*^9, {3.924876617054242*^9, 3.9248766432806787`*^9}, 
   3.9248774759911036`*^9, {3.9248775346530795`*^9, 3.9248775360100465`*^9}, 
   3.924877571101781*^9, 3.9248776694007006`*^9, 3.9248778369965873`*^9, 
   3.924877945342971*^9, 3.924878000944331*^9, 3.924878077408634*^9, 
   3.92487824055197*^9, 3.9248785256704082`*^9, 3.9248785616875205`*^9, 
   3.9248785990429363`*^9, {3.924878636639162*^9, 3.9248786632236185`*^9}, 
   3.924880703209709*^9, 3.924880758031252*^9, 3.924881316790511*^9, 
   3.9248815823085184`*^9, 3.924881648490507*^9, 3.968933711323204*^9, 
   3.968934112506174*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"5469cf27-1a03-4cba-a79c-3e390a84718a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here we\[CloseCurlyQuote]re making a list of plots. We will use these to make \
the figures.\
\>", "Subsection",
 CellChangeTimes->{{3.895069207207425*^9, 
  3.895069215268848*^9}},ExpressionUUID->"f99fa635-dce2-4f33-a389-\
f2ddc35e4eec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"colorFunction", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ColorData", "[", "\"\<VisibleSpectrum\>\"", "]"}], "[", 
   RowBox[{"Rescale", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"420", ",", "780"}], "}"}]}], "]"}], "]"}]}]], "Code",
 CellChangeTimes->{{3.8950700601360464`*^9, 3.895070074751359*^9}, {
  3.895070112317845*^9, 3.8950701178597727`*^9}, {3.895070236259746*^9, 
  3.895070236485399*^9}, {3.895070283122118*^9, 3.8950703036559153`*^9}, {
  3.895070364995289*^9, 3.8950703651359634`*^9}, {3.895070397764799*^9, 
  3.895070397905725*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"088bc7cb-2356-4ee4-ae17-2e2188502e6a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PlotTable", "=", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"PlotA", "=", 
          RowBox[{"ListLinePlot", "[", 
           RowBox[{
            RowBox[{"ANCHORSDOTS", "[", 
             RowBox[{"d", ",", "p"}], "]"}], ",", 
            RowBox[{"PlotRange", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
            RowBox[{"PlotStyle", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Thickness", "[", ".002", "]"}], ",", 
               RowBox[{"Opacity", "[", ".75", "]"}], ",", 
               RowBox[{"colorFunction", "[", "p", "]"}]}], "}"}]}], ",", 
            RowBox[{"AxesLabel", "->", 
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["\[Theta]", "b"], ",", 
               SubscriptBox["u", "c"]}], "}"}]}], ",", 
            RowBox[{"LabelStyle", "->", 
             RowBox[{"{", 
              RowBox[{"FontSize", "->", "8"}], "}"}]}], ",", 
            RowBox[{"TicksStyle", "->", "Large"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"PlotB", "=", 
          RowBox[{"ListPlot", "[", 
           RowBox[{
            RowBox[{"ANCHORSDOTS", "[", 
             RowBox[{"d", ",", "p"}], "]"}], ",", 
            RowBox[{"PlotRange", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
            RowBox[{"PlotStyle", "->", 
             RowBox[{"{", 
              RowBox[{"colorFunction", "[", "p", "]"}], "}"}]}]}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"Show", "[", 
          RowBox[{"PlotA", ",", "PlotB"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1", ",", "d", ",", "1"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"d", ",", "1", ",", "8", ",", "1"}], "}"}]}], "]"}]}], 
   ";"}]}]], "Code",
 CellChangeTimes->{{3.8950675797722993`*^9, 3.8950676468647423`*^9}, {
   3.895067680024935*^9, 3.895067682352599*^9}, {3.895067876965607*^9, 
   3.8950678973852577`*^9}, {3.895067999173027*^9, 3.895068001991516*^9}, {
   3.895068039882573*^9, 3.895068053437376*^9}, {3.8950680852635536`*^9, 
   3.8950680932042513`*^9}, {3.895068168286128*^9, 3.8950682487521114`*^9}, {
   3.895068281700161*^9, 3.8950683908796206`*^9}, {3.895068427935674*^9, 
   3.895068469838048*^9}, 3.895068774571663*^9, {3.895068844518265*^9, 
   3.895068844586265*^9}, {3.8950690279589534`*^9, 3.8950690507814302`*^9}, {
   3.8950691078995667`*^9, 3.8950691089474382`*^9}, {3.8950695856913757`*^9, 
   3.895069622862858*^9}, {3.895069878813962*^9, 3.895069879296047*^9}, {
   3.895069998702681*^9, 3.8950700212673464`*^9}, {3.895070158564143*^9, 
   3.895070179115607*^9}, {3.895070209941818*^9, 3.8950702236141796`*^9}, {
   3.8950702541964483`*^9, 3.895070257029646*^9}, {3.895070316544108*^9, 
   3.895070344333323*^9}, {3.895070391632866*^9, 3.895070392653183*^9}, {
   3.895070556331018*^9, 3.895070621400787*^9}, {3.895070675234944*^9, 
   3.8950706782084208`*^9}, {3.89507072130859*^9, 3.895070736735478*^9}, {
   3.895070773385265*^9, 3.895070778288173*^9}, {3.8950708163694267`*^9, 
   3.8950708513510637`*^9}, {3.8950709734427605`*^9, 3.895071059668563*^9}, {
   3.895071172796666*^9, 3.895071173008092*^9}, {3.895071664058626*^9, 
   3.895071770537407*^9}, {3.8950718520392838`*^9, 3.895071852145511*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"6b2b64cf-a093-4c00-984d-ff96f91651ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here\[CloseCurlyQuote]s a manipulate applet that extracts the plots for \
various \[OpenCurlyDoubleQuote]d\[CloseCurlyDoubleQuote]. This generated some \
of the figures.\
\>", "Subsection",
 CellChangeTimes->{{3.8950692467214274`*^9, 3.8950692529006004`*^9}, {
  3.895069843262832*^9, 3.8950698524318*^9}, {3.968934132530195*^9, 
  3.968934134974773*^9}},ExpressionUUID->"b6c0f1db-3712-4393-8094-\
72bbf5a0d50d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Manipulate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"colors", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
         RowBox[{"n", "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{"d", "-", "2"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"labels", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"\"\<p=\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"n", "+", "1"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", 
          RowBox[{"d", "-", "2"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"PlotTable", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"d", "-", "2"}], ",", "INDEX"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"INDEX", ",", "1", ",", 
            RowBox[{"d", "-", "2"}], ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
       RowBox[{"SwatchLegend", "[", 
        RowBox[{"colors", ",", "labels", ",", 
         RowBox[{"LegendLabel", "->", 
          RowBox[{"\"\<d=\>\"", "<>", 
           RowBox[{"ToString", "[", "d", "]"}]}]}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "3", ",", "10", ",", "1"}], "}"}]}], "]"}], 
  "\n"}]], "Input",
 CellChangeTimes->{{3.924879882797176*^9, 3.924879882798176*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"ad46fe12-0e9c-4019-aaf2-c56e68f818cb"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`d$$ = 6, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`d$$], 3, 10, 1, ControlType -> Manipulator}}, 
    Typeset`size$$ = {
    616.72763671875, {168.53510049221174`, 177.13300088283668`}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True, 
    Typeset`keyframeActionsQ$$ = False, Typeset`keyframeList$$ = {}}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`d$$ = 3}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$, Typeset`keyframeActionsQ$$, 
        Typeset`keyframeList$$}, "Body" :> ($CellContext`colors = Table[
          ColorData[
          "Rainbow"][$CellContext`n/($CellContext`d$$ - 2)], {$CellContext`n, 
           1, $CellContext`d$$ - 2}]; $CellContext`labels = 
        Table["p=" <> 
          ToString[$CellContext`n + 1], {$CellContext`n, 1, $CellContext`d$$ - 
           2}]; Legended[
         Show[
          Table[
           
           Part[$CellContext`PlotTable, $CellContext`d$$ - 
            2, $CellContext`INDEX], {$CellContext`INDEX, 1, $CellContext`d$$ - 
            2, 1}]], 
         SwatchLegend[$CellContext`colors, $CellContext`labels, LegendLabel -> 
          "d=" <> ToString[$CellContext`d$$]]]), 
      "Specifications" :> {{$CellContext`d$$, 3, 10, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{
      686.3776367187501, {238.0407386147703, 246.6386390053953}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.9248798845665965`*^9, 3.968934201179023*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"0bb9506a-c2fe-49bc-89d8-7b60b42b78a4"]
}, Open  ]]
}, Open  ]],

Cell["Plot 1: Surfaces at Constant \[OpenCurlyDoubleQuote]d\
\[CloseCurlyDoubleQuote], for many \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote]", "Section",
 CellChangeTimes->{{3.9243585430122914`*^9, 
  3.9243585569404907`*^9}},ExpressionUUID->"df5baac2-5744-4dd3-a4a3-\
8ffb5b37c047"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3V2oJOmZJ/ZX6m6p1WrNVG8hbU+J7hPuprXbBo+LWTdYozGOdQltqywN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    "], {{0, 1339.}, {2565., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{72., 72.},
    RasterInterpolation->"High"],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{393.26197916666456`, Automatic},
  ImageSizeRaw->{2565., 1339.},
  PlotRange->{{0, 2565.}, {0, 1339.}}]], "Subtitle",
 CellChangeTimes->{
  3.969015643285646*^9},ExpressionUUID->"daceb1b5-4f87-4c5d-8372-\
42ad63d5b507"],

Cell["Here is where the data for the above figure was obtained.", "Subtitle",
 CellChangeTimes->{{3.968934237517071*^9, 3.9689342454600773`*^9}, {
  3.9690156479799643`*^9, 
  3.969015660358966*^9}},ExpressionUUID->"d47bbe0a-8649-4d57-9be5-\
f4b60160f5fe"],

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Column", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"DATA", "[", 
       RowBox[{"[", 
        RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "4"}], "]"}], "]"}], ",", 
      RowBox[{"DATA", "[", 
       RowBox[{"[", 
        RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "5"}], "]"}], "]"}]}], 
     "}"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]b", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"DATA", "[", 
         RowBox[{"[", 
          RowBox[{"\[Theta]b", ",", "d", ",", "p", ",", "1"}], "]"}], "]"}], 
        "]"}]}], "}"}], ",", "1", ",", 
     RowBox[{
      RowBox[{"Dimensions", "[", "DATA", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"d", "+", "2"}], "]"}]}], "}"}], ",", "1", ",", "8", ",", 
     "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", 
       RowBox[{"Dynamic", "[", 
        RowBox[{"p", "+", "1"}], "]"}]}], "}"}], ",", "1", ",", "d", ",", 
     "1"}], "}"}]}], "]"}]], "Input",
 CellLabel->"",ExpressionUUID->"549924b0-adc3-4c9e-aba5-8c83dac3ac8c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.924359036140086*^9, 3.9243590743653154`*^9}, 
   3.924359108243595*^9},ExpressionUUID->"dbe74363-e24c-44c6-974e-\
d538e52ca88d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"DATA", "[", 
    RowBox[{"[", 
     RowBox[{"A", ",", "5", ",", "All", ",", "5"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"A", ",", "1", ",", "200", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9243591122221365`*^9, 3.924359154525467*^9}, {
   3.924359239157114*^9, 3.924359247233358*^9}, {3.9243592950497537`*^9, 
   3.924359405932602*^9}, {3.924359441707904*^9, 3.924359455777012*^9}, 
   3.9243597246442833`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"06634239-09c3-41e5-a8e6-161f715a5946"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`A$$ = 140, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`A$$], 1, 200, 1, ControlType -> Manipulator}}, 
    Typeset`size$$ = {
    1448.28380859375, {71.87465413411459, 80.47255452473959}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True, 
    Typeset`keyframeActionsQ$$ = False, Typeset`keyframeList$$ = {}}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`A$$ = 1}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$, Typeset`keyframeActionsQ$$, 
        Typeset`keyframeList$$}, "Body" :> 
      Part[$CellContext`DATA, $CellContext`A$$, 5, All, 5], 
      "Specifications" :> {{$CellContext`A$$, 1, 200, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{
      1517.9338085937502`, {141.3802922566732, 149.9781926472982}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.924359115261897*^9, 3.924359158796356*^9}, 
   3.924359241770441*^9, {3.924359286425376*^9, 3.924359411419986*^9}, {
   3.924359441966855*^9, 3.9243594770727687`*^9}, {3.9243597252755475`*^9, 
   3.9243597416304455`*^9}, 3.924876717167776*^9, 3.968934139196806*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"c7a13c1c-e621-4b14-8ef5-3dd90b11da69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"142", "-", "1"}], ")"}], "*", ".00625"}], "+", ".1"}]], "Input",
 CellChangeTimes->{{3.924359751200037*^9, 3.924359755753073*^9}, {
  3.924359866327049*^9, 3.9243598837066803`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"109b48b8-1d5c-4542-9891-0ee696c8b5c4"],

Cell[BoxData["0.9812500000000001`"], "Output",
 CellChangeTimes->{{3.924359753311242*^9, 3.9243597559462795`*^9}, {
  3.924359866915844*^9, 3.924359883915379*^9}},
 CellLabel->"Out[90]=",ExpressionUUID->"e494aadb-46ba-4bb2-ad6a-8b399bed4ad8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plots1", "=", 
  RowBox[{"DATA", "[", 
   RowBox[{"[", 
    RowBox[{"142", ",", "5", ",", "All", ",", "5"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.924359942165502*^9, 3.924359974737279*^9}, {
  3.9243600171533337`*^9, 3.924360040259138*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"ffe9dfc9-0f8a-4dc1-a0b4-feac3fdf6632"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV1nc4Vu8bAHDvQVayosgqlRKRtMh9JFJGQuVLEklUVvUjpIxKKBEyoohs
mdkceyR7k+31eu09M35Pf53rc13nPOM+z3Pf9/671tqmGA0NTSCJhubfcyHc
gV7j7Aok0nSf0btFwvcOSneZS6+ADel8/rXbJLzcsMn5lfgKMGzVG6jcIeE4
M3/tT+EVWIyLDzthQsI/fIg0YmBagfDjUutrD0n452jpIIuuZbA0vfZZz5GE
3y3u7z7nsAyxA4VsWsEk/NrBJwM7MpeAh8RrxtVEwvn8WV+rJS9BlOQJ/8lm
Ek7DMFD5IXYJlFjWX5S3kvADdM7HOT4vgdhjPh+bThKuq3s4it55CfxfGYTm
9pPwFgXZ7R+Xl8B17MhxtmkS/lV5UxL7swijTLvKKpgw3O1zpDV/6yLMh9yS
tmPB8Hsefaan6hbhy61Q7UOsGG5A6bYzKVqE7Itykc7sGH6tMF0yNWoRQvN1
TQ7uwfDIyl6dnRaLAHGcRRIHMbyPq2aj5e8CCFVkzcnJY/hSvGWZ/NICkPMp
1rGA4VWeaS9ipheAcmc9j0MBw/2FvjT+b3ABDAPEsocUMTy74zATfdUCvEmr
umh3GcP791MDFj8uwCCb9ScTHQwPoL/fyiO6AOMrkyE3zTF8UXp7wEh4AWpv
iL4JfYDhHb8StuN5FyBaMFO2/yGGM8uu2Z3buQBncu3pTCwxXBPTMtOYmwfe
dmZ2gycYLtYwwKOaPw+CVtqTXE4Y/kjN9XbY1XkQa9irFfIBw4n93b6TKvNA
M10SkuaD4bfFlFbkLswDc+iNtGpfDNdPuHCn8+Q82ERoqi34offPBscx8M6D
Q+f4PtkgDG/TL3urMDwHRZKMed7hGB6bOdwi9GwOBOZOa6umYLhIKL+Lrs0c
aGpyR8ulYnhGdsfTDw/mIMM3MP9YGoZbPjl2av3WHHhf6ZNmzEDxu8F25pfC
HDCoOFxKz0Lx0jj0V5l5DpoI7dGaQjSeI3NXcdgs9Ls0O7P+xvDoouxjVz/N
QnfDr31UZPoR/apu71lgp7NRKKnFcFU9ub65l7Og7OktYl2P4Qwiaol7jGfh
TclVzdwmDNc4lFKpeGgW7DnYxRk6MbxrzlWmQmAWNiV0VGuQN5ezNi/xzIJc
8+jMuy4M3z2THHOZYRbu2T5rZP6D4aFsVkMezTMQFFQ9tNyL4e1wM05efwbG
RTBhj2EMVwqEmeNqM3CrX+7LSTKGs55l2iV0fga69l/52ot8f29D91+BGcjK
cheToGB4+NRLcuzgNGgpnTfOo2K4h+tJld/m0+D6dmri/RSGn9FKG0/Qm4Zb
8jTPhacx/Km0mbun6jQUeGV7piNHqrWkXhSfhgd/rQ43z2C4rvsV3qSZKVBM
57uzPYfhjjxKDzXtpiAqxauTYxnth4/unIj5FLBVTZ16gxyk5qe0rDcFmlX8
yivIT3K6eT/LT4HagRb7jhUMp5lZmO+kmwIeDq5THmsYbva6jOGU/yRMXRxf
TdjA8HOfWD02X09Cyra9NdMmhst0XTOpsJuE4+NiQfeR47Y5pXX0J8EwKnGN
fwvD5Z3um5jtn4SHTu2MjtsYPvqYOe5pygRIVRTLLpFo8SsWb1Olv01AVX55
DmC0+CmpeKk5vwk4Iq5HcUfuqez/amE3AW2hPzW5aGnxoXWme7flJyDWOUSX
n44WTyr6rr9XcgI+DXtevYU8rN/Z3iw8AZPpGwvByCtHlu9fopsAOvOOK+z0
tPjRJUOeI7/HISVTSWAGOWHf3of9BeNgsy75WmQHLW7rdlIrMHkcmk9aBN9E
9npnMYD5jYP25qnqHOTZleV3Oa/GgaPi8fAocqpKYZOl7TjkrOoncjPQ4huB
LdId/43DoWlvBUvklzPeWu9Ux8Ft1Y01CDlq4j8O/Pw4MDA6uRchrx1fcIwW
GofT1+ue72SkxQ3z5w5ZUcYg4JSIdSCykNJIy2T7GLA4F4vkIFcovz3wqGoM
FOqsVTqRr/9yS7gfNwZRmNAfLiZaPNFTmjocPAYCCYmqksgV2vINRp5jIDts
cuQKsukxzki9h2OgUWklYY8sOHTSr01/DEp3aFz3Rj6BGcloqY2BDKcVNQJ5
c2+ZV63cGFzwCBpLR5bZ5RWkIj4G5zEf3TJkJ/Ehg1L+MbjPyyfdjMwkttZz
nnUMRC237PuR95/Y5M3epIJaPEl8AtmKys9zYpoKF96PqS4hX3v+tiWhjwoG
U8/bNpG3vllcP9hABY6yl7/pmGnxkPiNz1+KqHDpaI44MzKHk3k8TyoVfM2m
V1mR2eIGXX0iqOC2MirJjvzN/PNhxo9UWPN61PTPg0kVIS6uVHjEqdDLhmwq
FNS7+pgKJ8rEdf59XylxcdHmLhWGBNakmZA72bb7qdpUiFq0cKJFrquniTK6
SAXnx9ckN9D6zNWd8c6TVCjmt1BbQB66kp6teZAKl4c9GqnIlVbNrFW7qTDP
b0P0IOdq8ioBPRVm/SZ2NyDz2pYYZC6NwhH3ipYiZDfjHfrilFH4klm9noys
EnwQotpHoelesWfYv++j9Fj4qkZB4q69iwey/j5ymW/2KJizFvY9QcYSaB8y
xI3C+u1b328h/+Za234RPArPx4SbFJF7xazoHjmMwmHlW3d2Ih/jsn02+GAU
FD5aFU+j8zOpazSsqz8K3AKUtw3IRf7byUpyo7AyeenKe2TyYyWu/GNo/ohW
RXPkodc+Dif4R8HsJVukInLTQfMbgpsUUMvp851H55lt3LchYIoCmcqCwtXI
Jw2Xr7P0UeC7lfHuMGT67wVeqwQFaqR1juHIKSIPh1tcKEBXUrzrCbpPURaR
q6qPKTCyOF8ii6zRXXms1JgCgTl0XSTkGH+VpVRFCugWXJF+h+4vu3e0ri8d
BabipD54ofsuENsrpLU0Anto8XAVZN3PCns4KSNwaR0/QIusdDU2LKBqBNIT
f72wRfnkj62EYpjXCIzV7PZUQfnGJGS0zPD5CLTtrhZdRfkpT1bm7X6LESj3
nD0Tizxb1fYnVmMEIuqdkmiQTWsrt7LZR8DNr2skAuW30O7AeifSCJgzvGJT
Rq4MKZu/ME8G+22XhFGUD/1Esy7UtZBB9bqHzBHkG7pT56mBZPDkeh0SiPJr
t59GxQkBMgzQLKcfQfm3h/HD3w1WMgTkHVzJWMXwT5MzSdVbwxBd++OHPHLO
FM0744FhkJHWeaKO8vf86C7HkKhh8PDZuK27hOEfHmTdPCg2DH6jdykHUH0I
UAt5tMo3DMfrBO99msVwBYtlkTqWYdg5q6C7A/kI2yNP+6khIIv+/jqM6o10
4TfrjtQhaIxgyH83ieHGq9xz2WeGQKxo1sZvFMPpnuSnhx4dgmlmmfAVVN/K
aCsPu+wbgtnvJY63kE+MPj6utj0In3mHZYVGMPznvlfLY5WDsKDFPBo4hOFa
NlOn1G8Ogl6o5FEVVF8TrRds02wHIMZu33gSqt95q2ZPUswGoFCdRZbaiOFp
PXTGyXoDYBdzGQ4gS+9V40+RH4DFw5fv+aH6/1WhAS+gH4DN7zZiJqhfmBX5
nMcq3g/KNXaFleUo3qQdCa1WvVDxQ+5XIOo/ap+tHim81gt3jG8WBWRieE3D
2qM46V6IHvtw8uNPtD7pB9feLveAHHdO4Jt0DBcweMxp9rIHlg+aqBokY/hc
IPfT9A9/QPCJrkNJNIbzXtE/F5zWBZ/3qdk98sfwhB2qW4P+XWAx4nrzHOqv
Wpm/7JG06wJuqyPZ9B8xPGTXLb0W2S4ItGZc/9evseblBSqVd4Lsn5W3qZ5o
vhSHkbqODjgl79L6yRnDk2V1LoaS2oHvf3/KLqD+8DEt3+gVShtYrfaar6B+
ctt0cPpvTRskNLOVJpph+F05sXMPA9qA+ajlR3ZTDKeoVgjZiLaBSueh2Jo7
GC6l52198GorhJ9O/0VzA633ZSl25WszdBxlmbVF/a6ZX1P594B60Gvo0vBB
/bSUU0f3ilE9TIfIvPqL+u0yriDQkaiH/qPxb+8zY3iFkC6LSGUdGCQab59l
QOez68xL0dVacKtY+dlAg+EcffvHft3+DVKF1z+VL5Bwny7lj9GS1eDUPWjT
gPr/I6d/V0rPlECVzF1N93AS3hZyKS8stwRWa20euH4h4dRDfuacr0sgIkMf
noeS8CdCOrv385ZAmbwx36MgEk6mdX9Ze7EYcrzUY+R8SPj7qGTn8tOF0BvU
axzxkoQff3zZ/3lsFjTruLY4GpDwm2yWKXKJUSCsVOD4ZjcJZxAvsKKfiQQ7
bqdBPU4S/n1b4t6WdCS4jO5SkGAn4Xq6o+ov8yPg7cDySCMLCX+cviX6+Eso
8B/m6GOhJeHOuQWQuOoD6pXv6q7N0eCaFbr54/PPibkUz/u8dTQ460Spy4OB
eML3gq1ziSsNfju0MWh7qIQ4xB3xnD96GzaVphwKuWsJPG01eb/0FuRlmgl/
0m4mxDQpyd/LN8CCsn+j3bqd0D3n4CYl9hfKe8TfRVd3ETPaxiphUWswzLht
sDHcQ/y57GQxtL4Cgxys4pef9hOX9lk8NryzDNpZdph4zgCxdP7NWZmxRYge
N106FzpIeAa6XeQyWYC0Y2UcAipDRGzLfr42hnmIOYl7WzQOEY+ixBZTKmbh
sIjS+qjKMDGclJo5vzYN3QLiyiLfhokZ70Qm7oJJoJ8T9OSeHiYYjH/V2Twb
h51EW9zYUTLxLFU5R9oU1U1xFvt7N8lEeuLfG+pBFOBdrZyodCITkRkz3gul
ZHCLayySDyET98ffcL09Ogyt4LPfNYVMDKakDL5JGQR/o8Tzncjc8X8zNOIH
wY4xaodkKpnoe/qTbU8UyiPS9jF/kON4VgyTAweB0j7NfiKdTEyKZ8nPvBiE
rSDiUe1PMrF3dRdjrjoar0vZuDyXTFjrX48znRiAjs49asWlZEJmeY/7ivgA
mCYPzG0hm4aqqzqLDsBhsZ235cvIRFL+p/OMBwbgnrLMi1zkVTuBGIE9A5Dl
LdmYXE4mar+9eHiTNABaJkkXvSvJRE3mV+/NxH6okC/K2FNDJthjNVRUafpB
s9J1w6aRTIxQ7QzvpvRCC2/rje/IJ/yCtgW/90Ju74pjBzI70S/SF9wLjDEF
4vJNZOI/TdslE7deqDW/oLqjmUwUn+DM9b7RCys2tpd8W8jE/0RngvQ2emBE
UeOYZzuZYH1Bv9Wg1gO2oVbbwj1k4ozPIan1uW7AX3oFX0aWvpcxRE/thngu
JiYb5BXO845cfd2gwKJhRSDn7PbXkqnphjON3qDXSybeVqnavo/shsrbR366
96H5jBVvfNLphuTQfZrFA2TC1tgyhJTdBXFs/FJ5ZDJhdtII43/VCRyT/PId
yMW5EUvVDp1wWWKH5CJyl/uz989sOuGXi0OZxAjab4JDVNftTrAIZywIRy6Q
e2WRdrYThJ7FXHOmkIkx5vucKdMdwGy7kS9JJRMVgQ63+291gJe4trjhBJl4
4ZrJNSHbDqzsi+b2yKR8ewPZE+0wpfjdww9Z8DrH9Xei7eBnG2lTiZxF7FOT
3t0OAjtm+8UnyYSG59LZgKk2+P4uXXwR2WNoSCQ2og1Ux0sCLKbJRPfmpCXG
2AZrxMt+ljky4UtxDDf60wLvRFToBJE73Z/yZDS3QEyeI48UcjbHetuOmhaY
+9tHex2ZrdlMPD2nBfbcj2IIRW659vPw3sAW4B580HVoHp2/y8wNwlot4GR6
J0FygUw0/ReRJ1zdDC2n7//Ckf3DpAVCi5rBV4G1WxPZ6135T57sZshlN2u0
Rp6kkXLhiGkGR1VmzhTk8O9N/+N+3Qy1BieoYoso3ieSTt1UaIZnD3pv7Vki
E+IObKWZuU0gSBb5fRg5jF1y/VtqE2T0mYieRmaIPu/qE9sEUQYfY68jHyg3
drD61ARry8G/fZHzzXS35B43QfRnrwr6ZTLREFmXv/toE1TUM+oNIxubpQxk
hzSCL5Nq0ixyxmVn31rfRghtE5vdRP7qFfts6G0j3NT+e2XvCpnQOzZG5bBr
hI34rUvqyHQTDhectRthR4SbZRqyl74dvz9LI0wMy7+1WSUTD0NlGWQ26yG0
uqf8OfKDoVCO9Yl6SDq+d9EduXVQTqm0ux4GLhqKfkG+l27Kr5dTD6LH1weq
kaWzyq0jntbDkcCD4QJrZILL54JRwHgdmB7+rVyAPOlq/5qhuxZalnWyG9ZR
fnlVXtxA1IDZqWlSBzJzdnWSTEoN7KITVO5DNuW0OBkaXgNKQ5lZk8hEKNMu
S5ca+Ci0pcn0F/3vBMcREcUa0Hrz89MFZFr1Juveil8wqUFjlYL8Z17pmUN9
NayN9UlmIf805uBiL6qGX90XpwuQX4uoHYtLqQbaVmWjGmSMW722x7ca7Fwk
eUaQwz79TdbVqYatvbKJvBtkoheLHfHrrIJrc+bnXiJ3teoZ8ZAr4RL7jpLX
yO9K9Cw/tlQCm3ur/DvkqmWMZVdZJaSLjnEHI6uo8s2zRFaCeqv62TTk+V5V
JT6jSpCUOLZzEDklYzzWuacCpm/ZVFGQP+8pY+KqrYBZWHw6iawv/Yocm18B
zPFr4SvIP/bIbLd9rgAJL32cdZNMBDx9HnVRrwLC61+7nEK+873+jUl7OZTF
eOGyyLt4nDtZK8sBE7s4DcgVik0+uZnl4DU5w3cZufMHWZT7UzkUsp7P0ENe
9f7a36NTDr15STSOyO2Xot//aCoDMQ6PXy+QGW+u/LAsKQN/e/o3rsjK8YYH
JdPKoPHjkzYPZPstRdYs3zIIUH1IDUQOo7XOa9EsA/3xD3fSkXNfbfddrS8F
EdWovkzkRuyswpmiUjjO5fQsF3n9q/Af4dRSaE0NXihGVrvtnrXysRT+Vog3
NyIHngiLybhRCrXxWuRW5N+Q7Bx9qRRmLs6tdCJPbP15GnymFGQUktkGkXF6
pWBX3lJQOZ9mP4v8vFtB0ai3BBh2nmZfRGbZb3Ffv74EjuZLuq8g37iR7XKj
qAQsw3Tot5BfGc96X/1WAsZDkTtJW2RiZ8nUC3W/EshRnZimRb4kdd1Q7VUJ
BHeuqzMhB7nnLaqZlkBv1MNGFuS9b6JSNG6WQM+hO7ALuZ1v+t41lRL4Yh+z
yomsK/C59b+jJaD+vkmKH5kQpZ+wnSoGVkOmJ4LIqxfuZTn3FcP6mY0fwsj+
FE43r4ZiYM4V5jmEXH02jicqrRgCgwPjJZAXSiX4B2yLQVu2fFse+QAnqYxj
swjyPlhoGCCfJYv3Ce4nwEbvALMhMs8tgw90dAS8erFYcgdZyPHA/ASlELrq
Ug6YICs8PV9XlFQIk3fi4x8gy1xSi3p+thBetBILtsgaGdavFK8VALboSbVH
1i4yc1TiKYCH54XbniNPPZDuVu/Jh+N3j312RQZRr0gb83xolL//6z2ysIlE
OeaaB/Mpj+x9kIdHX9ifVsmDUp1gXr9/+xOTELZhzQO6pgipIGSy0h2OpZBc
CCtW/hGBTBLn2LyYkQOHX3BSI5EN+Ixqox1ywE5yYXc0Mm3EPRFWhRz46t98
KR55vA9OTdZmQ/4+1n1p/8a7uu/1OCULfi5VCWQgS/2V5giMy4J8tQLuTORz
Xr9iVR5mQdcTE2rOv/hyPEotmMqE/nB5sWJkn4RKk8nFnzBmz3ahDllHPNhH
hy4DDMgfZBqRBWmdpI090iGQn1eoBdnliVuI2850UODYtdWJ3LXhkbG1Ow0U
n5nM/UFeK4248V9IKrRb1vb0Ib/3Uv5aJpAKNmeS7pP//U+t25UhGsngTS9F
UJA1T7GJ6Zj9gFq2fX1UZMniVHtR1ySgvcZeOP7vPA6ZtXCHJoLXmbHrk8jJ
ZhbGApkJ0Ebz5cc0cl6XV/v/xuJgWj736CzyxD7DGFHBWGgJMNOZR/4gN/VH
Sica8ipfGCwhP9G+XOzpEQUFHzc4V5AZ+YTeHSW+Qa+5xoV/diKF/Y+LGg7R
USt1/2wkzpPqOOwD3lv+lGXkTTXR7KkjQXL/B6qo2TQ=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$396202#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]]},
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& )},
    DisplayFunction->Identity,
    Epilog->{
      Directive[{
        Thickness[Large], 
        RGBColor[0, 1, 0]}], 
      LineBox[{{0, 0}, {0.5559839901496384, 0.8311929996681197}}], 
      PointSize[Large], 
      PointBox[{0, 0}]},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]},
    PlotRange->{{-1, 1}, {0, 1}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13k4VU0YAHB7oYSoJGkhhUQq+7xF2qgoiey7KFKhBVmSlJB9SZaSkCyV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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$396362#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]]},
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& )},
    DisplayFunction->Identity,
    Epilog->{
      Directive[{
        Thickness[Large], 
        RGBColor[0, 1, 0]}], 
      LineBox[{{0, 0}, {0.5559839901496384, 0.8311929996681197}}], 
      PointSize[Large], 
      PointBox[{0, 0}]},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]},
    PlotRange->{{-1, 1}, {0, 1}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81d8bAHAio5C+lYyikjSISrbzWJGyVyGloqJQRpI9MyMSUXbICKFE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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$396480#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]]},
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& )},
    DisplayFunction->Identity,
    Epilog->{
      Directive[{
        Thickness[Large], 
        RGBColor[0, 1, 0]}], 
      LineBox[{{0, 0}, {0.5559839901496384, 0.8311929996681197}}], 
      PointSize[Large], 
      PointBox[{0, 0}]},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]},
    PlotRange->{{-1, 1}, {0, 1}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwl1nc81d//AHAiK9lbaYcWGkScl0pI5SOSJCqUVSgkRbJKoaFkZmSVjMyQ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$396591#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]]},
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& )},
    DisplayFunction->Identity,
    Epilog->{
      Directive[{
        Thickness[Large], 
        RGBColor[0, 1, 0]}], 
      LineBox[{{0, 0}, {0.5559839901496384, 0.8311929996681197}}], 
      PointSize[Large], 
      PointBox[{0, 0}]},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]},
    PlotRange->{{-1, 1}, {0, 1}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13dczd8fB/CGhrQlkRSVlhZN6bzR3ml+jUJDSEM0SGkXKi0S2mmIFpEk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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$396695#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]]},
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
        Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
        Mod[
         ArcTan[
          Part[#, 1], 
          Part[#, 2]], 2 Pi]}& )},
    DisplayFunction->Identity,
    Epilog->{
      Directive[{
        Thickness[Large], 
        RGBColor[0, 1, 0]}], 
      LineBox[{{0, 0}, {0.5559839901496384, 0.8311929996681197}}], 
      PointSize[Large], 
      PointBox[{0, 0}]},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[1.6]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05]},
    PlotRange->{{-1, 1}, {0, 1}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9243599726983576`*^9, 3.9243599862499723`*^9}, {
   3.9243600290944767`*^9, 3.924360040563006*^9}, 3.9689341461916733`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"740e65b5-7c94-4ef0-a9d5-eef0f9235c73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", "plots1", "]"}]], "Input",
 CellChangeTimes->{{3.9243600433113613`*^9, 3.9243600454254103`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"e8f9b721-90e2-42f8-8f28-f657010aa9e6"],

Cell[BoxData[
 GraphicsBox[{{{{{{}, {}}, {}, {{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV1nc4Vu8bAHDvQVayosgqlRKRtMh9JFJGQuVLEklUVvUjpIxKKBEyoohs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          "]]},
        Annotation[#, 
         "Charting`Private`Tag$396202#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
     NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13k4VU0YAHB7oYSoJGkhhUQq+7xF2qgoiey7KFKhBVmSlJB9SZaSkCyV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          "]]},
        Annotation[#, 
         "Charting`Private`Tag$396362#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
     NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81d8bAHAio5C+lYyikjSISrbzWJGyVyGloqJQRpI9MyMSUXbICKFE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          "]]},
        Annotation[#, 
         "Charting`Private`Tag$396480#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
     NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwl1nc81d//AHAiK9lbaYcWGkScl0pI5SOSJCqUVSgkRbJKoaFkZmSVjMyQ
zLLHvVa2a6/7NstOv/P+/v66j+fjvu/7nvNa52wztdO9sY6BgSGHkYGB/Jxt
ecVbG9YHBxc8OGLPj0PUhwsTF971gYmr91rkhXH4m/tmV/frPmjNesUUZjAO
NiLJORO+fbCYHaoQYDwOdxRd/mN07oNdEttVLa3GIatE341Lrw82cN8JmX48
DnMpN1vTOfrgy1Kyt2baOGTqc2fvvE8DnhSmy+vZJyD72RnHKPMeUJrnbr75
fQK+fMi+tnOmE57J7/Gq16WDnJdvgPlIJ/isJaxMX6CDkg/Dl9juTnB8/FGe
z4AOnzeUtUpUd0J/T9aMjhEdvBR/pLPFdgIUbLEuMqPD7zyWhqQLnSB4Jabx
qiMdHg32H9jztQNmX7H+/PSWDjTqRbfTKR3wH/2BWuw7OgyI3q20iO2AYeRr
Hx5CB00jV/2Ylx3Ql25f8zSCDr1p0zpslh3AIg/OOnF0YPnOuBYv0gGUoNil
6Ew6eGof+rrNpR20046yKFLpsMtMYUbDth1uhZ+L3N9EB9eC0+tum7WDPTrq
u7WFDqUZuUmZ59rB9cjaWcZ2OljYRW46tL0dvr3+7ZJKowNPcn7ZcnUbnHSu
vJQzRYd/Kf0SaeJtoMbs6OHASYCfSlLFF542SNh1aEWGi4Azj9N00te3wVjk
58hxbgKOKsQyp039gsl2FePL/ATcBb/ViLJfYFYW83qHGAH6s1N2J21+gbTY
UJCRJAECqVovCvJa4ZRol4+BKgFsd05wGqa1QuRrflrBcfw+oxMhv+Na4cMu
nXtbTxKQqWrbKfWqFYJOGJ/vP0VA4cJGoSc3W2HFeS5M5wwBQ93cYfz8reDv
7I5a9QnYV/Sk09WmBRwes1s9tCIgaF1u/Mq1FrDt+OwQb01ABpJ+6nKxBSRl
dJ/X2RAwILLh9d3jLcChxtUibEsAVSqqylC4BWjnb6e/vUvAYvEeob+lzeDh
/o3lwEMCNvnJ3Q8VbYama4tRjc+xh9OVRbiawYBLblO9HwE6dpmrQeua4V3Y
BFuFPwEHpHbfeTHRBEOHcqTTXxBgJGan6PC9CYpkrqreDCTgQvvHr5zXmyDa
yPnO+VACEooL7R7qN4Gji9C37WEE1HrZ7R073QQdDk5aM9hxR6rTSg42gW/1
NpknEQTciMhZucncBLuch4peRBEgzfVRwiuxETxDvG6JxOP3PzPV6w9vBOWH
V7IKsLuU29+qvmqECCZbPpMEAkrNb6ku328E+xexzCGJBOxl8DljqtUII81/
LUY/EcCh5LiQhxrhadtNNqckAjjfbsvmOdQIO39rxK9hl6jrWH4Tb4RdBbsr
2JIJUKA/Ll5PUOFiL9O5xRS8H48Ozot9VHicwehwK5WAyVQt+/gWKriZnX7Q
jd3rJu9+vJAKt+pTJHLSCIiKEt33IoMKhiU5WZu/EADG/bPtCfh9A32bPbEZ
/jBRbV9SwSJYzuh4OgHWByljX72o4H6fWyoCW+aX5RaG+1QYX++ZN4et0jA/
EHCNCqNm/4mHZhDAnm3j2HSBCq+eHhgcxj4mm7xT5DQVqH1JpnKZBKizx4xE
ylFBjEPpTgH2BdPcBuHdVJhn/9u0gt1mntb/UowKdEfOVYUsApgY1LexcuP1
BmUN2WNLVKr4uzFRwQMdC0jAnlgw3Dm3QAGd/N7JNmylu1fHLegU4PzawcKW
TQD/rhNM/7VQwM8xSOsKto1rukFJFQXWD8TZemAfunag+2AhBY6zJynGYmuL
Pnkbm0GBuvvfEkuww+OfPuJPpEB63mhWF3ZMPlOEZzgFxI8qGf/Gtq+sJaZf
UmBNLj2CLYeA9NUcRxNvChTHadiJYuefCpGruU+BFqVpym7sdRc1dyncpkCo
4rvvstiNJdE6H65T4FHkZjkFbDEptyzOixQY0jGTVMI+xfHt/D0tChwrUY5Q
xJ6tUpTuRRSor3H2O4KtntpxTOMQBSY/dkzvx7469vh5qiTef/eOyu3Ybe95
hQQ3UWBAimOjALbtoEPvAx4KvHJR/saITaO+GullpkBh2/X6CbyfuqUEE9/Z
Bsi7InqiEduDTdfuv84GCBRZ5s3GbpRmZBL80QAnON8ovsVe3/dOvD25AYoE
bLLssKNGlvLDgxpgcxfDIw1sHyXBgSuPGiClqvq1OHahZFvQJosGEJqVn5jA
+cowkm/p+K8BWFk/++Rix8VKxgYfbQCff15XPLADchMZ9bY1gG65oI06thA9
Z5aTowGqiz4ns2KfVb18/+dsPUSX+m76ietnotL39MEf9RBZueBwGNvvwZHQ
4eR60Pk0cJ6sx1KtPJ/QoHoY5qvWeos9KPxdZeVmPVx+3eoyiOu5ombtRip7
PewW4zuuj/vh06p/m8FsHdSqHrEZwf2zt8Fo6V9HHcQwrT51wl6MrdE+m1wH
86YvvH1wv4kteT9r0a6Drr/qfxxwv/pX+qY6KtQBJGlvHfpMQAif81u+rXUg
JCDJr4vdX9iQrDVTC+1um5S24H7XzKJcSH5TC/MnXKZ88LzYl5GR0exWC3Go
qIKG50kY9zHOVYtaWJ6g1ypgZwdk52so10K5Tq9WRxwBl6SeHG8arIF/WuoB
0zEErJRm5s7V18DuqzKn9mE/F51Q5s+rAT6vlnXm0Th/Vl5O/wXUQKaD0MOK
SJxfr7KRgiM1UDbr2WAcjut33RPW1i01wPo1eZcLno9NxePqk+w1IJzHd+kV
nqduDqcObOqphpkaAeWMYALy5pgHbz+pBumZ/ZZlbwg4vWq1Y6K1Ct5XeVgI
4fmdwnjIeqG4CmRi3IbpzwiQ98paWve5Ch4VNA8X+hJg8G7ir7B7FWz5d05P
/wkBJn9KxhQlq4AmSD1wxoOA87v7f111roSgpMzr+vcIkLXnWWd6vRLkuHcx
9znifiUmY83OVMLlNv4SCwcCrrgaGd3YUgnRkW22N+0JMEwqnTWtqICqLQ0t
kvi8+u0y/Om0cAXscRZwz7qCz1dxdR2rf+VQNrVxoOIyAdd29gf5jpSDZEn4
cvMlAiKGVXjLv5ZDd6DKpq4LBLQQM2dULpXD9n0UjvdnCajWjuPbFvoTeOLZ
ztGUCKDInySUPX7CRjELhudHCRD+vSHnktVPaHVby98nj8/j5geSrxR/woIa
k7CxHAEPgo9u/9f+A+pXVsUt8XneFfjnRr/YD/iopuq+iY+APY6hRf/W/YDO
Y6WjOvh+YBIwY7p5ogwEdctfuuH7BHvPqyjDb2WQuqB0tYgFzzeN5zGtRmVw
QaPYZWCZDjBz3Gs0ohS0FV2rovvocFcrnfn9lhJ4VdRx9PFHOmyaHX55g70E
DvZ2ddDw/WjaOWKHzFwxRFRfmDkaQ4djJhPuP8uLQQkOHWsIpYPz8o2Gf7eL
IbxryjHwOR0MmNgUTF2KQLE039rcmg4SpUe4xM8VQQNN3OTwTTqUsYzRWrcW
QYFHevLydTp0Lt3KNagsBH1es43WhnTILX78x124EGQJ+2SqBh1qeu9dcskp
gDg75bX07fj+18WYavW8AG7kjs91b6bDemozt4lJAfzm0SPWROhAfHA8ocdS
AHsE2fy2cNNh0bfB8c7Fb7Dl00xB2/IEtAtuVXqxkAcqukd3CFAmQMNeLrlb
5SuY/psK6refgJINT36c5/8K+cFCd0OtJ0DsavGV2tEc2BphI3rCfALOS8vZ
trzJAd4PovKWBhMwFtdZqzieDTraJx4yqUzAzuD4XaYhWVD29sc73fUToPrb
SF7LNgtkQiXv86+Nw3mRA7eV1LIg4fCKT9n8OMw/fVZyaDoT0opvmE2PjINx
WI9GgGYmJH5WC3GuGgf3sD9CC8vpELUis43z2Th0xnJO21HTwc+frzoB3893
/LtPn01Mh36lV8L774/DQIpYt7B+Otxxj3uzcnMckor0Q/rSvoC3wHbzkJPj
kPjTZHxvQypImy98fLE4Bgn1bjo+bqngI65YVzw5BkOz0L+wNxXq8hKj2wfH
oG702Lj0sxTwdxNr/E7B1o/3qFFLhuEd/XAqcQzsFiMOG5Z8goA3l6Umtcdg
4y9n7Y/Wn8BWRyfp8okx8K8RuLpJ4BN876QnRR8Zgx0CdZ+dLD6CqbSdbI74
GPw1LfP8y50IXY3jO2eGRsEteIjinZ8AlmlDYfxto8B+5ej0kRsJ4LVBco6t
ehTUbmudFfkWD0NHdW5bpozC7jJd+rRlHLht+ezWfWcU7HiVt3QIxIG21Xa5
B6ajcLnmcsdscSzozQrx9umOAt+PiwI5orHwRvmhFNuhUeCoNGoPq4sBEe4l
x7fTI8Bj77L+gnskVJ+7fubI1RHg8nwnQu9+D7cK/lrnnhmBgzaDzYwq72Fc
N1R0TGEEdg17TKathgPN+VSaJvcIyKWOepl4hsLpa+7P0vKGgdvkstbeoRAo
+f04Uzt2GPwNHff4aYZAytBpB0//YaBMrivh4Q0GQ6PkoGDjYdhj5V32+tNb
GNqZ1L64NATeYhqS+rxvAfYkuBb2DoFeb6JQpcsbOOFuOzD9YwiWTj8qqTsb
CE7tOuweAUMgODcUYPX1NXh/XWan2A+BqmEtd8X211AdkCJvqzcECo+/ffi6
8BK+nl0sdxAaglc7h3iUm16AP9uQaMX8IJzb3tJj9yUAXoeJnT7eOggv95ud
FbH3A87XPi+cAwchfM5db2X9UxCtOzuL1gbAQJY9az3TE5j6nh/e2TYATX8l
2mYZfcBnTorzeMYACLdRPPPWe8H652tqHNcHoJhL+mQuhydc30pjV5QfgGmu
Rr9BXg+YdK15+5N9ABalLjWc1H4E7Utr8maf+yFvg/27WmtXoIzaSm1y6Yd+
6ajfj/wfQOX59cqP1fpBX293WXjmfeh9Z17038Z+OFy8d8Gadg94LQY+Q1Mf
BFlJzCjzO4G309n8+aA+iGaK233rrAOEWRrdYdfvg+Q1fvWr/ncgzZQ95zd3
HwQ8OM4lkmgHtOr7O4TKadB8pbfnj9otOHNSZi76Hg22VSwzhc5ZQujPP9YB
W2kQ7HJmn0fWDSjUndBe8+6FhPnXKp7PTEGWV6RcPrsHimQLaqrHTKDw5ZaP
nrXdYObf+05l7hKEuhYCZ1kXcGkcq7uooAfi4e0luv6dsGhyTFnc6wx4G27n
MODrAKeoIU9hzeNQoPRGgFWqDX7HrPI4M8tCIX1eeJNeC8TUbb7r+X4aHQBU
u8BXB9F3+E1+HB0sXJdrOGwX9QpOc59pJZ34gOEREeAIBzlD/98Hc2XH/7OE
n2FabaTXFLMLyyvUoTzGhCAtc+geW3CtItxX9/lDuqc+lOnF2z2gHey1TDqz
K07SYGAbzLJ8u0G6X/UW1ZNbHCzXVp+WYZe5qZh2fheENNlIWim2ZHAGx7QR
H/Au/5QgfQOyqStF3CDb7qNSgl2h1XTN8tMGOLe7UYK0UfQ1q/CHbLCWLHqw
GDtbyWTitjAL6EsnHiatn9qFssSZYXJ7FSvpiejZBd69TBC4X3C5CFto16hE
gvY6cA16bkj+39shZqrSCCNw6oumkeujqjr3/vZihOP5NOef2AwTw/pBOxmh
XN5moAKbfklrR18lA+zU1umowz6RZO4p+XMVdXYVPaVgj66tyVZMLqMwg0nh
Ruz9B3q2xmktId+9nsGkP0iN5m4SXEJyZXVKzdj5pbUPL9EWUc3hkbZWbN5L
5/t1kxfRIacTze3YPsX7l1lcFtEW4Y30bvL33H5BvgKLSPn7D4I0W1vOxW8Z
C0jlzA+NHuyuU1OzDfPzyKXm9nvS3yeKSu6ozSNmgn2JtKPMnv03uf6gio5F
9gHsu730tN7ZOSTy7eAT0pkWQelM6XNIWjJNagj7/Zc3Vx/Zz6HmEpeFEewY
rRw/Nbk5dMlXO2ocW9j6M9Kam0VXpo130bEDr+XkjD6YRZFU4CewrW01jvCw
ziKm+grtKTIfo//RWcRm0GRfn+gsGZ+jYB6KptGK6xH732Q8uKjeGt+mkM/f
PyfmsceZjpXm/ZtEDCMPGRaxTxu+bZXVmkTnNp7yXMXuzI4dNA4j0EzK6PA/
sl5FU68bytCRzrQfwzrFwcLlcr3VqY5x5KNob8SMrTb/iNk+egzdFDu1xoJ9
WiiW39V5FBHZmSNs2GEa3qOesyMo5M7bQXbsIqUgC6r9CFpYsPuwATt1x7EP
J2eHUc5e2WYu7P15XYE594bR3IpNPC+2y1CjjIXjEPqVP/WIH5taXKp86dEg
8g3VERHE/p66ylX0YQCFypVOCWH/bGbNEqD0o7vXjLaIYj/73PrKj70fZWQm
6IljW1Wzl53R6kNysvMapLP/Fdn0y/YhA8bCC2LYX68HpgQL96FbUkcZRLBb
v3BQrddoaHrcTkwA28S89KrREA01pmi+Idcnwy8b2tNGQ91INJ1c/76v90Ss
amlo70Ta1o3YJVGfeOXKaUgk6ZAbud97gw2dy0U05P5CnomMT3+n3sCbTBr6
kiciS8bPg0Nsm1kKDdEjE3XI+AbNRMoeTqShxesBjgzYi83O5Z1hNDThNv6Y
zJ/grZQOVU8aEj284kXm9zGnTKaEKw3dPafjR+a/+YjO9TUnGjJglU+bJr8v
vapaZkVDvKxDDZPYFyz33/1oRkNWblx/yXrTbdV7+NKYhlpULnmPYQ/NlQuY
nach570H9YaxW0a3c6FTNHTcZMqJrO+dJ7UttirSUOfZpHkatvOXyxIc+2ko
RfVXF9kfJzQPy6xspSHH3Xv9O7Af+O4M4OnvRW4aV7g7sd1ufrfZ6NWLup88
tiR9QYFhUGpvL/K1LmMh+zU9Q/PGQlMPCgp6kkD2s/2kuXv0xx5U3qIW3IQd
uTl4s5NbD1qWqOigYn8TW/oyZdGDbiq6M5Hz45nTuLCTbg/a0KSzrZbspwQH
g2jJHuQtELerGpvYkbJPna8HiQaf21+JbeuvVD+/2o1uJbKplmOHbLunlDHS
jYxFzv9v/s7s0ba739iNDl5UYSLnp/5JJsldH7vRv/pPCoXkvK0zblp160bT
NWG/8rHz/Hdz7dvTjU5/RidIi+tVd6771YW4y7yiSRt+nMoNdOtCtvOP4vKw
f50/aN++swtZyXJY5ZL9qs46UrTYiWqU1XNysI+ArX9jbScqti/+kIXtrVDG
xRvTiQJMbLUzsI3tPko/dOpEYzfpPWnYb5gConm0OtHI0y8PU8h4S+srUiU6
EVOQnNZnMj7qO78WzHUgNmYm60/k/NhyuqWxsgNJa9UOJ2A/994W7ubQgYLP
qvfHY3MGqfLUS3SgyAeRW0lvsX/tdIbSjlKPB0IsOf/25BTqeLajuHCZ/Bhs
Rqvbxj5G7Wi9f2ZzFHa3xaWxjsPtyDP72vv32HV5E7vPc7Uj8VM3pMOxA8qc
B0ZG2pB27MfAEOxo/iOzkSVtSFTtzZ8gbBMxM+l74W1IKZli+wb7vonL1dtO
bai6ZIPoazKep20svf9rQ8ybbuoFkOubPbybl7kNBQp6Lj/Hdl/NuSWW9wsp
BG4XuUueLypK3FWuLYg9Qj7Tjsy/dkD5IbkWFCJssMMWu2/KqoNvuBnJid3Q
ukX2h+3qL9PwZuTE0ullRfaTwre+reebUS1Te6kFWa95Ky5S+5rRXIk45QYZ
z0+iVC3WZrT/Z0jIdWy913+ner43oaeLCg+vYl+TKzTQCW1CVXrnnI3J+Fim
5Xc6NqGjxSqRRuR5jL4MP9ZpQuaWR/8akvWtlRcP+5pQm5FNuAG2NFdvXuto
Ixo27qbrY2+duab1I74RXRFhN7xA1q+28R4Ws0bUeNHili72dhvnK2FbG9Fc
0i9hHWz21uOa7j1UxGcu7HUO26Zp0S8zgooWNp+a0cJ+eliz74gRFUWzCsVr
Yl8cnGJaL0ZFUmaaMerYUWgzU3YTBRU9k1hTI/u/ePHTtwAKSj2leeDk//Lz
MktIk4IqW9WyVcn7ySa+lbJ1FES7pRmngv3XUS/W62ED8unLtlTCXp6vTt88
W49Wn3g+V8Be2qLqr2dVj1o3plsdwbZYmr+2va8OPd9az3AY+7Nh/741ozoU
te5UykFs2v6CPTd/1aL6i0vDsmT/CD8IvKhXi3y5VKMPkM/n8xvXNtSgscgB
8X3Ye92GV36crUF1IaPfpcn7Ql8aN6quRlOBRZ2S2K+yWHYf0axG80kTfrux
vViM3RLLq5DdKf5XO7FZwxeq5ForUbrhzjfbyefLjQa0RiqQ9U2uDgnszeZH
3Qc3lqOa4sA/4mQ/bDBmf879E/GEqZaJkvcf6xWDLL4fiJHtPRLBntV5Nq8t
XIZOvY35K0jmq+Tpe7XNpeikx4ZKfmzmMobb5eeK0d041zN82ColrGXPmb+j
tLmIWh4yf6me6+2f5KHNjxNjubFZLh1mRFw5iOYaJs2FzSe1wzz4QBaqcrSW
4MCmfAxTOKOTgUoa1yxYyfmzR2fH++vpyGOjYggzdln37T+KDl8Q44ThP0Zy
Hlxf+HKMIw0d3z8x9E9hsDBi92j9swMp6ImBBusatgOPkrrYyQRUndtr/he7
jGcyPjMvEsVHCEovYxsPeuSrZr9AVpRCtITd18jbePvcu2P/BzMvHmk=
          "]]},
        Annotation[#, 
         "Charting`Private`Tag$396591#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
     NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13dczd8fB/CGhrQlkRSVlhZN6bzR3ml+jUJDSEM0SGkXKi0S2mmIFpEk
lfbeO03te4t2lN/5/P6px/Nx7z338znn/X69P/eQlZORLRUFBcVu/If4TwGb
qj+KRoG2n6Ul1nsWnMyHgi59GIXQhsMzz31ngbPlu8JI7ig0f40SiwuYBUeF
mOnh9FH4IUt1OPbRLDjoUt7vjRkF/jd8rSHPZuG+0/snOc7YJ1PpVXJm4YWU
lPmC0CgInf+VwDY0CxqdQ1n1MSPAHsPtwKgwB9HPqBdnX/2AjC0D5drFOThA
xyNqIjoIl+IDJKpD5+Ge9V6Jl3yDkI1qFemfzINEU9epUc5BULMcldeKnIcv
Y5bRN6gHYTGtjaH26TykHBn+dWtwAEJM5P4VJczD6JGTpcbhA/CNVqfELm8e
hvbsHrT51Q9K72VlVtrnATFfOlTzoQ/+Ij6K9xwkGCnwUf2T1Qf7Rjm/9nKS
4OYbgXMSiX3A+FJxzxYXCfjoWswjH/aB7NPP0ad5SLCDOytP27IPTMcNCj4L
kqAgRoXiMV0fcBnmfrSVI4F7rUqUyrleEPytEp1uRoJbUiwGZvq9oGx0jirh
PxJsfzm845pKL2h6uSxEn8fryW+Yh4j3gotVAnhakiBhUvVtCWUvrCX/fSF/
lQSBD27ILWf1QOfNEcOrriSIjBzXTtrohvMaaaToKBKovnY4b7DQDR/VmdpP
xJCg/qHwo62JblDM6lIfeUoCrcgJbfPWbmjJuDZ0JI4EjJE2ZhQZ3SASfyc5
JZEEny2VvwqbdEOvlc4z47ckeL1nkrHzXRfwBL26EF1JgqVsPU+71C74ru1/
lKGaBDakDyybz7ug+rbj9Qc1JIh5q5Z9IKALYs6oHLatJwHVntYC8/Nd0ONA
d5OnlQShq/skX9N2gWFvieKpARKY8ZxWTbTshMq5lN1qiyRgYr/GJ2fcCaN5
vCnJv0igxyi1o1GjE7REzh/6+5sEkrIV48tSnVBowTb7ZoUEd1hGGJSoO+Hh
nRX7hU0SZBrxnojL6IDdVsGX2WnIUKFLLuB71QE+Z9l26NGS4eBONoWMiA4Y
kfrmFkhHhjKJiGv5dzuA93Z02cJOMjCaa9sX63RA9s5H6VnMZBDmMD6VuNAO
0bSNeXl7ySBRPJO2d6Id1k4flK7hIkPEbg7uJ73tcM6+4fzAPjI8OPFY2bO8
HfKKBZL+cpMh8sI/G83odtiRqpF9mI8M629VIz7KtcMx5Xtum0J4/a1CRT6x
dph7zWUyK0wGOu6czRDedoj08c3rESGD8WZDpTl9OwzeMet/I0aG9yH8gbN9
bVBnY5p8TJIM2fXBHD/vt8EncVmbKlkyhHIZVrvdaoNjE62yIXJkYFd4nkB3
tQ3+cxBw0pQng5OfbeURgzYYeNrIWK5AhkwPi1/nD7WBo09tfJQSGVz5gsd/
7mkDRu8ls1MnyfD2Y80/J4Y2MGkhW85hf7ruWOS71ArzTE76iogMk88/yr+s
agU/9SGDD6fIcCF8OZi3uBXCNbb4dU+TwTFWmDY1pxWMRtyOjmI/8/IIz4ht
ha9/ShqpVMiwVnVoKP16K/yQ3pzmVyND1pBLtoBlKwxcur+dhq1y92d2slEr
XBiUOMqvToaeXgu1OKVWoDr8sJxTgwx/fhyd9WZqhXM7pW/2a5JBpJj93Cpl
K0SGBw2oaJGBq0N2q2++BUIG2dTeYId6DgznlrZAw4sTaw7aZAgo77j7PKMF
0rP+yjdgXy3rDnwQ0QKV8crWgjpk0JicWNe0agFvavHrrdhbFvZWYjotcLSh
VOmQLhnOCi2dYZRpgZfDT6cdsUt5+BzraFrg45hXGYUeGdqen//ymtwMx+ok
xlWxv1OUB/j0NENrjk1LILb+nyuR0lnN4Hbl1NIWtsJ5vR66qGYYczx1WFaf
DLvPVCcM3muGvtK7O69jc5WIz+RaN0NngV9aHHaX9vQnX91mmLwwTa7GLiBZ
MBrJNgPTRYmJReydgptTfAeb4XJN84O9BmQYXBXTJdM2gyXNia8nsFuWbE8U
LzTBnoLu2PPYaQoHPwT0NsFRT8pd7tiLic3FeuVNYCDOxB6BPca1YrDnTRO0
TZ3JfI3Nn7/bdSCqCZyoxmo/YcfF5IkleTaByzSvUzU2D7OZq7VNE2QtCT1r
w34YEmUsqNcEbhrcin3YVhHrNT9lm6Ajm9V4CHtm3nNVhq8Jyul1fhMeK+6d
92NoAimjYtcB7Az3S29blhuBj0errwv7QIO1HPdwIwwV93E1Ya8+OhlqW9cI
zQfVpcqxw0pVcnPeN8KZykvcBcT1pHYnrcY3AsQsdCViW+eZWimHNIJWQ+GF
R9hv4gVW/FwaQWj4euYtbB/rN+drLjZC4uXiT6bYVDpnYxg0GkF3TjdQDvvo
meBUXelGQJdKGTmwHX5/fRjG3QiafSlaZLz/y2U3NJtoGmE0KlC+Cpt7i9lU
q78BFO6qcRDn2TRNnR5Y2QBMwbs2ifOmWrreVZbTAHpmyd7/cD2olb7rOu7f
AC6S6WdDsOUEMrLsHRogZSP/mQa206amVYp5A9hVVdtRY0uqTgUzHm2A9LCe
F864HuN3HFwHzgZYOMy3RNSr1sAtYxeKBiC9YahswfV8/CFre0dnPbxlmv/C
R9T3WY+Dj7zq4XTAa7dY3C/fyDWchXb1cPUuPd1R7Imr43TDZ+th+4D6VAnu
t1qNjAHJI/UwoXXArwP34+n9vvermuvA2VnpUQfu36oYScfpojpgtq6j0sbu
77xtx5BaB5pccYklqrjfbt7z0HGvg944HclnOA98Pb7pVPDWgetlK5r9OC9q
NJTyh3bWQdPs521nnC9ZfNoS60u18EIrg/QdyPAl0tddtLYWCrtWoi0Qkde8
fgHOtdBPoWh6CefZ3+0lO9byGlASq2SLlSHDvpQtY9WsGqhETirPjpNh/rju
OffIGrAjc5+IOEYGXgWlkv4rNeAWn2d0R4oMSLT5ZCxVDUwki0j/xfnrdVBG
t3K2GrrR6ONWUTKoMlWFL7ZXQ2p08pVEnNeURju/qKdWQ2SIm/lRnO+pdYls
syrVIHTU3ZzqMBliRRO52Y5WQ6nPYbcsPA9GeOlc5TmqgZsz45s2L+7H3mkB
v4kqCO88mOV5gAzlD4TGWQKr4HJ7WeZTTlzvDh/1Wasr4eeYfUQSnlcRHq2H
JXIq4ehHCqmfeJ5Jd6QG6TyrhKYrGqr8eN79Kz/EEni1EtLcZp8/piLDE+nZ
5CXaSnBPSg/d9YcE4YFC8xUa3+FiqM6vklkSaPo5Tw9IfocwI7qCqGkS/I5n
KF/e+x16OWmZr0ySwDUbDhyZroCS40UXpkZJ8LFDnS0kpALU45gTn/eSoEVu
17BeXTmwwu2cB/h5IWBfcdVWQTnMOz4SpKkgQZ12/OC7V+VwpZNWw/8bCQa4
XHOZncshSrZU73oxfj7wzfTs4CyHkZnJb/25JJwj3U6ONmWQetpUVQ0/r7QJ
Gg3x65dBXZYurf4zEkx63u/oky+Dc20OjvrRJJB+yOOisasM8m++npYNIwG3
qJyuic03KPIje8b7kIBexILvCEUpMO0Npyy1JcEQS+nOzI6vILFGd1jBCj9f
cPR2i2V8hQWoyczEz1/ctXvMFPW/gqmN0JOb5iSI42wPcnhVAtedH8l7aZLA
sDv6mKbiF+Cnz415K0wCAZa5+JOuRfCUTibbf2QegkSE09e1ikD9UvBA3sA8
kHV/RxcdLALlG1ds2rrnocHc3km19hPsH7y5PNc4DzQnWCzDuT8B/RlaHv+i
eSjYin6/VVEIcYr+43vD5oHvwNI45fNCuPuGeeVa8Dw869g02eVQCKeicybe
+M5DaMCXcxJ7C+GgdV0ahds8bMsavv5k/wFYZmxsyBbzwHWpgIe85z3USEn4
vRadhxFl9ytGcwW4TryK5/nngdZjK+JrWQHIdmq7HeKZhz5xd7Es+wJgmAv1
MGKZB+3erNze8nxQkNn+r+H3HGwqTD4qdMoDeUrq6d7COchMLouOVcsDarnb
Yj3v5iDe4GCSH3ceHP/7QL709RzodEsVTYfngoZ9mLza0zm4E2B35SnkwJmc
0eNHb8+BZM717ea0bGD62iJKIToHSroavU3a2dCce6griHcOEgM79acX38DV
a0adMxxzUNDNuNtF+Q14mOesnf43Cz75/tFTPZnQWS0RItg+C+tP2obavDMh
ufb0h7vVsxAiac08KJgJbUEs/anFs0D5ldbH6E4GtPmpnHdLmYUdQ16rvezp
cFTbWmrdaRYi8x1zOopfA/O1nisjVvj3T4Sb7ZLVa4inIR95ZjoL9+YUM9Pe
p8F9ZXl72xOzcLE46tq4WSoYrgbM3KScBUbGMLNHr5NAYtR13xf/GeDJWB+W
MUyCszHZotUuM6C5/6mPwGoi6FdUs/pfmYE5qcn+jpQEYJY6IUGPZqCgNans
AuUrcL51+/Hi72lQHNVJ4j3/EmIv1I4pDU9DmtxS98X3L0A+/l0BX8M0TDYY
9+jbxQHftfrV9ORp2Ao3dr3W9Qy2hjoPiGhNw41f8UV6x55BsXnJ00rpaZDS
eZ5R/eQpzGqr3m3fNw37tFh9/XVjICyxf0N0egriqjWGW7KjIY3ej9WueQoM
XTd7ynZFw1mJ+9fX30+Bvef30dSmSNi4fJd+7f4U1L5xVUySjAST8zbuhpen
YG5m7btpVAToj1jr9JyZgjR96kj6D+Hwfubi2AmaKfj5dYel2eRDsPNMSc/1
mgTqLj2t8IYQkMuXfnH2wiQ4pC5ROxYEg8SJrcAK+Umg2PPyg21gIATSeogW
zv8ERqG3Ism3AuBlMNNHyqqfUM3hVdJwyR8uv0sbzn/5E8TWtcPUz/jC5rHI
YxkqP8G79ClrrZwPqJjoWEVz/ASn4cxi+QveYAkebRLjE6AcW+9RoXcfJJL0
ZxRyJ+BM0/UFV7V7EEwj6WjrMQH3R/ZSJ53xgHh1KbdzCNuCLvq5mhvQvvqs
l0ExAfrqjonf9e9A3i7KxtrScTigM8sdY+kCEksv9PZ6jMPipydfn7g6Q1Pt
LGuZ2DicOtnnmCnsAD0L3WUFvWPA4jj6n7L7daj0odUM8hoD+vsOOu96bUG5
fi5Al2sM7m5tzSkbWEGbD8uYGv4dLpjrSV/1xQJEV5zeGvOPwthm62NFNnNI
oq/g7wkZgUolmiaXN4bg8qI/lu/ZMNi0DR9dPa4GJB4vb5Q6BN6N4X1CTDLg
2yH6cj2/H0qdqZMWW1eQ3WCQwRXODpCxZBg1uTVearifbn5r9QncU5YeI9zW
l5Yp+/02zCUc+L/lIkJKD1+2g1tXW2cJm0ywNO2fUgMXmb4Nwnd2x0sINisA
vYUXsyl2C9VP9mvhIiD82/kD8fr9mRy2uWOHIMwlOdoYe4stezVhx34wmjGv
N8K2P5Mj4DDFAb+i7/45i51udnFuKJ0N/jIIuhOmdDCX6Q1iBmvKWzOG2GU8
IsdinzPAXXGGU4SXWL5U8j+iA++h9n8G2AfYCgpDlWlgUpC5hFifwVbupK0p
NVh9oPlIvL8tbL7YQJ4aTk3FpOljZ736mhu5jxqu3bTfr4OtvWMjtJWBGuwf
hC2qY8f3lhwS+EsFR/iHU1Ww3dKPvA8jUUHbYLHkGew15twdzMNU4P+pU5Dw
lJXH3bRWKmAuM7h+GnviMVOPfgUVVG/rFSBsxd6Ej7s+UMFCtmDICWzuhKFb
A6+pAN2aspHDDooO0voWSwVRN4oqjmN/jY+/V/SQCsZd9wsS7vQnGdd4UoHe
ppol4ecmsSGzDlQgo2tecgybd5UByclTwbeDUkLS2Lc5jsm/o6SCcisbXcJF
nonM5lOU8GBUkJN4/0ThrXHNJkpQNbaUI9YbyuUYu1hGCeNUtSsy2LeePxjw
e08Ju2NEj8tj/3fMJLQ4nRKEGmdyFbFrSk1jqV9QgtfYOd6T2GdWX0VbhFHC
p2YjOeJ+S/Nr9tf6UMK9h1RfAJukKNBz5g4lBMpsx5zCDj3WG9lkRwlr02Qy
YQ6rZI7dBpRg1pYvQOyn2ktJ8RdylCAFbInE/m8wpnq6iVLCRNrIUzXs6stv
d1ofpITTR2qbNbA/l3r7X2KnBFImJaU2UQ/hEQ/taSmhsvsh6BH1QnetNY9M
AZFLJAHi/JUFx2ekeijAULVXlHDxgI/M/DcKQOsJd4h6sj/XFz+eSQHfVAa2
iHq0+rEgzxlFAbt8pQOJ+i7VG2X086QAoXucOUT9j0W6f97Wp4CN7YhrhEci
tLhN+SlALuwxEPbna7P5k/gPwT3pEGL9wXdq/fr/thHj+J4O4vpuSir28edv
o91U1D262AV/GiwsbLbRKru3jxZ2U4nh3DzXNqpb39NK3K9QfYFdS/MWWtC2
Vvh/vVK70XQV/EUTE+9/E07wvXFDM+sPys7nuaNJ9N8vDibZ43/QwMcFGaLe
fxnFLz4t20RnnMKFiftnarw7ffrsJqJwt6Ii+oV+n8AY288NZHY1gptwzbny
uVHPDdTsXFpKvD/DW+xC5J4N9OgNWwRx/c2TRqn2f9cR00GtT8T6IsVUxc7j
66j9kdIh4vpZT1qwJ9Wvo9bp9Rri/FjSzI5t5K8jjuJHHcT50tS/1il8vY6a
HEzzif4RXfHJ84xbR4Mf7ElEfV2/1Sct5LuOOvctnyX654DtuxOMrutofRfn
U6I+x3Ni7f5cW0ev5ixriXoPMN5mXDfEr3NQ+khgfzlMvrhDdR1tlS8fEcMm
izPdOSC/jmJ9xC0FsM+a/+5y4sHrHw/4y4fNLGfDms26jsg/jqTzYJ86IPLr
F/U6Op55U34v0e8OkYEps2tIdV/BUQ7suMJKYcYfa+hClIUmG7aHtfxZ37Y1
JM15J4IZe55jYIWyag29n/BlYCT6JZGHKbxoDTHfCPiyk6iHxy2hgm/XkOFK
RwYdtk0Sw43axDX0XI6pg4aoXxeuOLfoNbQQsAk7sJUYzjFJBa+hqwWfX1AQ
/UJ/2TnQbA3pUScNEs6gUdnx6Mga0qnVoabC9vrlod3IvIbulnn3E583zrzR
qLi2inYqAPsu7HtWTMGBc6vopHnHMCt2vm/9WP/wKopsFp8n7qf0wdBnmc5V
VEgaucWOfbIq609s7Sq6ekbTmLj/fYEqLCEvVtF11cOsnNiLqi7GHA6r6CCf
yU9iv2y+j9UonlpFLfdZo/YR318W/Ht59yr6va8ifT+Rv1esdzFsryD9dmGK
A9jSLIEVKtMrqJCm9wux/w7ejr3J7SuIg2XxJy92w0nSJv/XFfTk1AfPw8R5
qv5XW5exgtjwXBck8j+yvj0qagUdFeimEiLyTJryxo6QFWTCO5EmTNRz6vlU
b68VFLEdQXEUW3Vb/2votRUkfsZfUJLI63EGBh7TFZSQYCFB5OU+8oZ1/ekV
tGO+eJvIR0ulB1djJPD3MT7yIuqPa24q/x73ClLYLAElbHOpx/UvVpbRNzvp
08rYezlE7IRbl5HuimwlkY9pLho8wUHLKDY1Coh6X+S4lROKlpH2VPI/Iv8S
+uZcRLiXEWt9U48qMW8vIQnR9SUkI28bQvS38mHW/tCuJeTpu95P5EHm97JA
g/dLSP3LISmi31L/mayTnJaQ9yeGFsKScUd9N8SxR6uqCEt/nBiWV/iNhitz
HIg86pWDLwdMf6HawdY3RL+r+R3ndNz/C/XEyMYS81RLe6fF7Mgiunmt5A6R
Zxln6+hCMhfRJ4Nl2f+wv5806j95axEJLPolnMdWucdkXU2ziJQMUq9dxF4O
mPQIPbmAdsiyb1sQ/dOpsWu/HxnFGS4/uUT0v7L0npomEiqJVVe+QuRHYEif
Mi8JlXGiT1bEfKCyYJBwm0eBhxlobLE1OIqDGyvnkKSBJrLDNtn12Fx03xzy
1vOYuYb9ss/eaMVlFrlZhEvfxObnPZ4z0TaDaPTC/jliy3UdMgxMnUaevbf/
u4Xdr23aTx00hQS+f6m4TfTr31977j6cRL69HHOu2I22tBX/nv9EmVWtN9yJ
fteY79Dg/omKQh6YumGr35VzSE2aQNsboit3sJ8FeGr5R06gupIIdmI9ieRk
I0e/CeTQK53jjL2b/ruHze0JdO87X4sDtqvbnwJbmwl0da+FLHG9nsE+brMX
J5AbP6ffDexDKf9t3zKdQEZq/r1Xsb3LGy8+VJ9AxicDaiyxdXeu3ewTnkC7
lJrfEftt/1Dg+p1DE+i954Eo4jw65N9Ks++fQDr3tK3MiHqSuCFutmsCeTeM
mRDzTC/Q0vovNf6+rhEj4rwvcu+zf/13HF22euNF5P32gSvL/0jjyPK8fR4x
n3K6G93zJ8fRsX83N4l5m5iW3Wo7PI4ULotbEvXF+MDu34HecfTt2OwQUZ/u
1EI7elrH0f34IQUi/8UEG8ONK8bRQ7TBSeR/wr2r9gPvx9E+5tU84nlh8Bel
ubz3OEq5beJOPB+kiGW0imiNI5cNQyPCG3Mqjr0S40imPkGceP/5/sM+WRzj
iL2JZoaYFxwzAo9fbY6hlN7dL4jnlQYRFe38kTH09su/JKJf3ZjEVGo7xtBI
mdIDWezpgYKkqeoxJMj+9bcUNt8EhMK7McRUZpdCzA+jVTkej6Qx1P7XxILI
Cy2pH3s/R48hXolMKVHidRV3L6rgMSS0WiRM5Ev+Qxd9k3tjaCh6IJ+YL7vM
O8TZroyhcuG/J4i8MmqmfLGgMYaas3yHiHlTueeV4YLEGKq2TvYkHNQeMsjC
OYY2S16OEA6b+CuS+XMUSc1WVBH592CSjulj4Sj6FE2jeJDYzyqOtan4UeSn
xcxI5OdaX4CkXNAoYtnPZUPkrXeRe0SS4yg63RXtSuSzaHMtpZD5KBJaGrm/
G1s4U9mlDkYR4/25j0T+s023tQYLj6IB+dxzxPxiPXKI1optFGnbJ4US84vp
H5lkvjmCGFWW6xiI/gscG3raOIIeRE7ZEN4yHItCiSNoLSuphphvAmJPBFqD
RlAOa9FteuzAtk6VB44jyH1jjzYtkR/oT7CO2QgyzW43pMYuzFrJlEEjqJTK
PYISu6+p6+/xYyNo4aRx9j/n8dLWzRn3E0dG0KVZ9ag/2BWlAz0XmUeQrfaK
0wa2c9DpIg8q/PlLgTpr2Pn1KzflScPI2qT50BK2i6w4A/nrMDK/7inxi1iv
RzTFMn0YXei4cXEBe571uvVQ+DCS+vCsgIQdsi2ifsN9GPGH58nNY8s9iztF
c3kY+cTa9cxgB7WaatpKD6OICXbNaew7h6Z//6UaRlx7x9YmsTcuRv9oSf+B
ks3vv/iJHeE8queq8wPRuM2I12A3bK7L934eQFtc03qZ2G1Ft0c8DvQhmwsn
JMOwtz+tm91t7kY2xnJTd7Bfb7yjVs3sRLVc7CsuxPVUCWqP+HeiqtZLg87Y
Jwxu3nl+qRMZzh0rcsR+Jxz3302lTlTSIvb6Jvamj1Lzhb2dSGA8gus69had
a2loSwe63FX5+Sr2kbyDr0RCOtCqm6i2LfbC6QoKqdMd6MqCU7E1Nv2iR82r
zXZk3dJ35wr2VNHhcw4f2pHV0/spltg8J3b9THRsR2eakzcvYKtGfDZpE29H
/i6/q89hf81gKDIltaF7Kiyn/sNm2vmqQOxdG+J7t+OgObZw2UGPsw5tSGmb
KcEUW6wroK9SvA2F0YRZGWO/MchnCSC3ImtF+nRD7F/t0SNhua1IN8Lnlx72
Df/d5qPOregqtfxZbeL81AM/03a2oOiDKdUa2N3Nxwu7a5vRyo/aYDXs5P8S
XIVVm1EZzSaVCrEfR7bOsJc1oT0RBt2nsN+L8TdFnmxC/yTP3gTsP0z2t9M+
NyLBvWx5ytjN9uceiBc3oFLnOAEl7Ki8ycuVJfWIItjdRB77tLqcSHVNLUpY
+JQsg/399CeFuJEadLLGQ+k4NntQjDZpsxplt93JlyY+XzHakstZjQT72QMl
ifMtZZpoOV6FPPLGHMSJ/fDrqFbU/Y4e1ZzzEiNev/A9W+RGOXojr/pHBDvN
jCdQ8Nw3ZDSZNi6M3RMk4ZXy8wviVDwnTHhEs3Oe9VERUnOQoz+CrewV/FhM
phCN+08O8mN7njBhcNT7gB7X+CzyYcdNxXyjs3uPLqRzqfBit7wJPrK8VIBO
6at58WA73lffXPYpQGwl5zv2Ye/M3s917GU+uh/SQMNF7Neww10H4Xw0msKh
y4m9i3zS9UthHrqe8TGPA/sZ9+cYbpU8xKMpprwb++mC8Lf9ybnoCcPUHCu2
gxoDt2bPO+SUetqHhegfTyupNaa3iJuS6SFhx6v8O9euvkbqeRMlTNi3aCzP
/ngYj/oMXSt3Yg/qqO55FhiG5Nt4v9MT3zd8kX3M+anS/wCwRd5e
          "]]},
        Annotation[#, 
         "Charting`Private`Tag$396695#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]]}},
  Axes->True,
  AxesOrigin->{0, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
      Mod[
       ArcTan[
        Part[#, 1], 
        Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
      Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
      Mod[
       ArcTan[
        Part[#, 1], 
        Part[#, 2]], 2 Pi]}& )},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      Thickness[Large], 
      RGBColor[0, 1, 0]}], 
    LineBox[{{0, 0}, {0.5559839901496384, 0.8311929996681197}}], 
    PointSize[Large], 
    PointBox[{0, 0}]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{404.00000000000034`, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05]},
  PlotRange->{{-1, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.924360045680723*^9, 3.968934147724971*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"93518a89-eccd-47ce-807a-fc9d9b379230"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"ANCHORSDOTS", "[", 
   RowBox[{"5", ",", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9248761474673767`*^9, 3.924876164623326*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"e029caf9-c26e-4d52-b37d-3a8ce9b4ee13"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxd1H9MlHUcB/DLZq1Wf2jQdKBkBSq6YMjIAvdxUIZNhJA1OJArFFhTwcoc
q7ZDVoyBFYqYMrEaVtYCpuDghBjK799wdxyIJ3A/uF/PPc9zz8WP5vAWcN8P
rM93uz177z7f1/d9z91z2zJyEzPXyWSyP5dey9f/LxdUXF1eKsAcvmd5Na3m
gf7l1byas7OWV8tq9l5byfxa9vr3yP775Lw24rUTr514HcTrJF4X8bqJ1028
HuL1Eq+PeP3E6yfeAPEGiTdEvOHVvDKeNUz8YbJ/hJw3Qjw18dTEUxNPQzwN
8bTE0xJPS7xR4o0ST0e8tTy44umIN0a8MeKNE2+ceOPEe0C8B8SbIN4E8SaI
95B4D4mnJ56eeHriPSLeI+JNEm+SeJPEmyLeFPGmV/PK+J617P39TpP9a9n7
/U8Tz0A8A/EMxDMQz0A8I/GMxDMSz0g8I/FMxDOR+2kinol4JuKZiWcmnpl4
ZhAvnkxrWhCZZ4ZbBY1yv6XsnZsBv+IFxel5kXkzUFukvKuaE5k3AwdrZTXz
syLzZuBMzY+fBc2iNwOheQfDY/9BzwLxzWEbU93oWSCwonFLuiSy+2eB3Ppf
UxJc6FngYkCkKlREzwIF+0MDPDx6Vgg5W5HW4ETPCm9+1xGSyqFnBfkdd7TN
jp4VevM8wUdt6FkhQidmNlrQs8H0keMp/5rRs0Hax5MJfib0bLCpevarAAN6
NngmI9a5bgo9G5zrVZa16dGzw4WYrv2KCfTsEKLOua4ZQ88O+fHPhmwdRc8O
13y/eT9KjZ4dWt7a4LdrCD0H+BTeu2LtQ88B6+KGC3O60XPAjdTSnOZ29Byw
+Ly7YqAVPQdcTU566Xozehx4fKfKdzaix0FPZMSFE3XocVAcX75FUYMeB1El
gXOem+hx0FClPPFuFXpOkK2PPL67Ej0npJVkxVZfRs8JmvSxx60/oOeEWxNS
r6IIPSeoeuczz+Wjx8OuS8c6/fPQ4+GNhsPbduSix4POumHkSiZ6POw7++m+
Y6no8aA5sr71ywT0BAhTPvftyDvoCXAg41R28l70BEg+ndflCUZPgKGiOflt
f/QEyMyqmkt/ET0RviiJixUWBeaJwINw6T1OYJ4Ir9z4PSl+XGCeCLM9BQOW
NoF5IgjTh8u4amH1uQx6YhIiLrP5zUvP6V/hgZVfC+z/0wXqqspy50ds/yEX
3PntcZUzGs9zQcuZ+4q0V5mX74KXaxdHXB6ene+C0pgnusRx3uvVucAnylfu
X8OzPi54Xfu9SqvkvZ7FBfXymx7uEM/6SaDdas2u92HeZglUSfqSFJ2T9ZPg
7eCgQU2pk/WT4JR74YAu2sn6SdAYtlBd5+BYPwmelm/6JLyQY/0kaP477mTi
Ro71k0Bp3J3UXuxg/SRQXDuvD7TbWT8JindW7o15zQ5PrYBuqC7T9e3YbmP9
3HDeqjv6wrCF9XNDUFRep+9dM+u39P7tpg9/6ZiEnz6X//HzB272OWWy/wAy
6CHt
     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.14492860940593}, {0, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9248761554911923`*^9, 3.924876164852178*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"c7430e4c-7889-47db-97cd-f0a286ba0f67"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Same \[OpenCurlyDoubleQuote]p\[CloseCurlyDoubleQuote], Many \
\[OpenCurlyDoubleQuote]d\[CloseCurlyDoubleQuote]", "Section",
 CellChangeTimes->{{3.9248761724122515`*^9, 3.9248761748506794`*^9}, {
  3.9248767484913254`*^9, 
  3.924876757632343*^9}},ExpressionUUID->"396e02a5-fa09-41e7-b183-\
72a6f40f0b9e"],

Cell["\<\
Note: I defined ANCHORSDOTS as ANCHORSDOTS[d+2, p+1]. It\[CloseCurlyQuote]s \
easier to note this than to go back and change everything.

This definition is useful because ANCHORSDOTS[A,B] will crash unless A\
\[GreaterEqual]B. 

This generated one of the figures, as well as many more that were not \
included in the note. \
\>", "Subsubsection",
 CellChangeTimes->{{3.9248767602314253`*^9, 3.924876944813788*^9}, {
  3.9248771922229*^9, 3.924877226146426*^9}, {3.924878794547196*^9, 
  3.924878817142174*^9}, {3.9689341603629007`*^9, 
  3.968934180596367*^9}},ExpressionUUID->"58bd7c37-dc46-42bb-965e-\
7b64d8dbded0"],

Cell[CellGroupData[{

Cell["", "Subsubsection",
 CellChangeTimes->{{3.9248786678385887`*^9, 3.9248787069323406`*^9}, 
   3.924878791681916*^9},ExpressionUUID->"b60690de-63da-4ed6-ba9a-\
1ce7a0a88cb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Manipulate", "[", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"colors", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ColorData", "[", "\"\<Rainbow\>\"", "]"}], "[", 
            RowBox[{"i", "/", "7"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"labels", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\"\<d = \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"d", "+", "2"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "p", ",", "8"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"data", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ANCHORSDOTS", "[", 
            RowBox[{"d", ",", "p"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "p", ",", "8"}], "}"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"graph", "=", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"ListLinePlot", "[", 
            RowBox[{"data", ",", 
             RowBox[{"PlotStyle", "->", "colors"}]}], "]"}], ",", 
           RowBox[{"ListPlot", "[", 
            RowBox[{"data", ",", 
             RowBox[{"PlotStyle", "->", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Directive", "[", 
                 RowBox[{
                  RowBox[{"colors", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"PointSize", "[", ".0075", "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", "colors", "]"}]}], "}"}]}], 
               "]"}]}]}], "]"}], ",", 
           RowBox[{"AxesLabel", "->", 
            RowBox[{"{", 
             
             RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(b\)]\)\>\"", 
              ",", "\"\<\!\(\*SubscriptBox[\(u\), \(b\)]\)\>\""}], "}"}]}], ",", 
           RowBox[{"PlotRange", "->", "All"}], ",", 
           RowBox[{"AspectRatio", "->", "1"}]}], "]"}], ",", 
         RowBox[{"SwatchLegend", "[", 
          RowBox[{"colors", ",", "labels", ",", 
           RowBox[{"LegendMarkerSize", "->", "Automatic"}], ",", 
           RowBox[{"LegendLabel", "->", 
            RowBox[{"\"\<p = \>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"p", "+", "1"}], "]"}]}]}]}], "]"}]}], "]"}]}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "1", ",", "8", ",", "1"}], "}"}]}], "]"}], 
  "\n"}]], "Input",
 CellChangeTimes->{{3.924879659716864*^9, 3.9248797371309414`*^9}, {
   3.9248799852659245`*^9, 3.924879987866613*^9}, {3.9248807854880824`*^9, 
   3.9248807976237006`*^9}, 3.924881784689613*^9, {3.9248818147459307`*^9, 
   3.9248818479325995`*^9}, {3.9248819009168987`*^9, 
   3.9248819157556114`*^9}, {3.9248819618928423`*^9, 3.924881977503642*^9}, {
   3.9248820376037617`*^9, 3.9248820377913*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"9e2d6932-d887-4e52-9b21-1ce051d229ab"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`p$$ = 1, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`p$$], 1, 8, 1}}, Typeset`size$$ = {
    638.408056640625, {262.2161865234375, 270.8140869140625}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`p$$ = 1}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> With[{$CellContext`colors$ = Table[
           ColorData[
           "Rainbow"][$CellContext`i/7], {$CellContext`i, 1, 
            10}], $CellContext`labels$ = 
         Table["d = " <> 
           ToString[$CellContext`d + 2], {$CellContext`d, $CellContext`p$$, 
            8}], $CellContext`data$ = Table[
           $CellContext`ANCHORSDOTS[$CellContext`d, $CellContext`p$$], \
{$CellContext`d, $CellContext`p$$, 8}]}, $CellContext`graph = Legended[
          Show[
           
           ListLinePlot[$CellContext`data$, 
            PlotStyle -> $CellContext`colors$], 
           ListPlot[$CellContext`data$, PlotStyle -> Table[
              Directive[
               Part[$CellContext`colors$, $CellContext`i], 
               PointSize[0.0075]], {$CellContext`i, 1, 
               Length[$CellContext`colors$]}]], 
           AxesLabel -> {
            "\!\(\*SubscriptBox[\(\[Theta]\), \(b\)]\)", 
             "\!\(\*SubscriptBox[\(u\), \(b\)]\)"}, PlotRange -> All, 
           AspectRatio -> 1], 
          
          SwatchLegend[$CellContext`colors$, $CellContext`labels$, 
           LegendMarkerSize -> Automatic, LegendLabel -> 
           "p = " <> ToString[$CellContext`p$$ + 1]]]], 
      "Specifications" :> {{$CellContext`p$$, 1, 8, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{
      708.0580566406251, {331.7218246459961, 340.3197250366211}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.9248796608783236`*^9, 3.924879737379504*^9}, 
   3.9248799883601804`*^9, {3.9248807862947874`*^9, 3.924880798244601*^9}, 
   3.924881695888166*^9, {3.9248817854403467`*^9, 3.9248818483257694`*^9}, {
   3.924881901325658*^9, 3.9248819162445927`*^9}, 3.924881984749776*^9, 
   3.924882038136138*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"ee5f5ffa-d24d-4ef8-bd60-b4e04d8d05ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", "graph", "]"}]], "Input",
 CellChangeTimes->{{3.924879991113566*^9, 3.924879991584234*^9}, {
  3.9248819895114784`*^9, 3.92488201731956*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"b6a75c39-4795-4007-ba8c-44a0bef00010"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, {{}, {}, {
        RGBColor[0.24882857142857143`, 0.264202, 0.7825611428571428], 
        PointSize[
         NCache[
          Rational[1, 120], 0.008333333333333333]], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxV0n1M1HUcB/A7M6+MnsgR5NIxHkcTxuC2tNZbjxzVeGgNFCgxbni6RSSF
NE6SwKBmapob0gFl6gIlEstAkodLLh48QLiD446He/odHPcsckeopQV9vn/0
3r77/vP5vD77PgSLP3hrzyoej5f171re/59bkH2znDac6xUoQ2Y8iI9bzjWU
hPV3Jpk8GBxYTjvS4uoawqc92CtZTifW1/mpftJ68J8jR9CPoXlmNauXI5Nf
eLxzyEP+7xgL8Qi39rP+60gqUSbkdrN53TC4Xy2J6GCeArbZnRWVLcxT4EVp
zswnl5j3Bzre+ZO/toF5PchYqHw+4gzzevFSz/yOkdPM60PszpD61V8xrw+N
j2Qa2iuY149IQVG97yDzbiDvuvLgxQLmKbHZ/EyjRsK8AfzqfSPtwNvMG0A+
F5Bblsq8QYR/lPm1T8S8ITyrq9w9IGTeTWRta3qaF8m8YQQkSy8fCfJgpVwy
DP6DHIFkLfOH4TPEVn151039I1BMiGRem5vmjaCUX/CQTOsmT4Wi+IqCwh43
eSpUKd6PKfnFTZ4KF82i6AvfMU+Nuo+38xaOME+NmgyN6s0DzBvFluOl+9qy
mTeKMMtm/5BE5o2iNmJ/w+Fo5o1hfklVPryOeWNIvr9r//07LvI0uPLbYhNf
7yJPg1P5h6cG5S4MrXgavCZ7YTH9rIu8cST4S0RHy13kjSPDG/C6OId5WjS7
PlP0vcI8LeY3Vp289BzztPDd03z7sM9Jng4xaWW6q4NO8nTYc8MQ2HLeSd4E
RG0319iKneRN4HZn8pqXk53kTeDDXfrA6g3Mm4SFE7ZYXA7yJpHdbb0iuOYg
bwqix0uDZioc5E2hujHWkZ3iIG8KybJ6Xvo6B3nTyA9vVpwft5M3jdK/qhYi
q+3k6TG2Oi+lLd1Onh77eppEUU/ZydNjkXOVJ/XayDNgUC854ZTayDOgNs4S
rYqykWdE0M+9XV2aOayUxxmhirl8qODQHP1fI7x2fnVt8Bz1GyH+vuFJd5eV
3t8I673Q9x7NtJJnwkZ3zhOfO2fJM2HThaz428Wz5JlQ3O6X28ObJc8Esdwn
zPt0hjwTfgg9ukm4ZCHPjHPHjIk79lrIM+NBYr7cOMCRZ8bWmt1brkZw5Jmx
6t0v/CuKzOSZkaJQ9p9pNZHHoSYncP2dOSN5HLZ5O05yAiPdJ4fg1lN3G4P1
5HFILPNL1P49SR6HQmlz12NVOvIs8CZtj7ml1pBnQWDYklh6Qk2eBZVWfYJ0
YYg8Czaknk6VBncj6mxHzbFWdk4e7x9IWa6l
         "]]}, {
        RGBColor[0.2888631428571429, 0.5431845714285714, 0.7666072857142857], 
        PointSize[
         NCache[
          Rational[1, 120], 0.008333333333333333]], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxV1H9M1GUcB3Cg0Y95YWfkJq6CCmkEpIEuafEWWAsifxQKeRsUFFdABFmb
WhnED+e5SGiy6EAkDLzBnKCCEafJD+8QzjvuB3BwcNwv4Ljj7osT0JVBHT2f
P3pvz55/Pp/XZ3ueZ09QZv67WT5eXl6Cf5dn/38WIP7Zk04U5x1MPXOHQ1Sk
J13Ik4UaSzkOtxWeSBG9/v5+uDh8LPTkOmR+exYHHBz+c25gpjraGmyn+htw
JBft2DPNMb8bqb90cbEW6u/BO/VFD1aMNK8X3jlZ20sM5PUhuNI7TTFKXh8W
cs3P6LXk3cRLqZl+v6rIk0FSVdwYPkieHCr/+vhDMvL6wRt+Kyy/m7x+aMWB
ZUFS8m5hr/TtA8c7yBtA9QNhibiVvEHcvNKkFTSTp8BpdchM7znyFLg48Nh2
TS15t2HaELihuIo8JcRvhDeqyslTIemTSXtHGXlD0G46L4k8xmGtXDiEx2Oc
x2K/JH8ISydWFYYc6lcjQsnv+fsDmqdGSl3r7oYU8jToXAoL6ksiTwPnnFdL
2i7yNLAkv8rPjiJPizJ5c4QphDwt/BOnv5cGkKfDT7LF9Hs88nQ4vrXra9GK
m3k6FE+upORybuYN49Ol5L9OT7mZN4xHpu56ryjdzBvBC95tJ89cczNvBCU/
6F/JaXFDueaNIF4oWCeoJm8UurvW8sxS8kYhT3BUHMknT4+nL56MrjhInh6V
0rk7tXHk6dHe5ru3MpS8MSxvMj/6Pp+8MfQOlJuXl13MG8d36oVTCQYX88Yh
OqFrirvuYt440n22HdWcdTHPgN3Co39aC13MM0D+zYfijHTyJqAUvRcY9Rp5
E3DxM47EbSRvAgEpsSWfc/PMm8TDYasj52TzzJuEpCf3286aeeYZsS1G0nTq
s3nmGRHxrDXeC/PMM6LgqScazTzypjDBb13y1TuZNwVR0ur56Hon80z46FJi
75tZTqyVR5qQl6b147Y42fs1Qa0S8p02B+s3YejJC3pXnYPdvwk7nBlfnd3v
YJ4Zws1VO2t9Hcwzg7e5IfJQ2xzzzEi7UFlQlzrHPDOkO5MDRPfszDMj25/3
Y1GFnXkW+BYYnJeC7MyzYGu/4Png5lnmWSDpuL/S9OIs8yxQv/7yYnfNDPMs
+KLnucR67xnmWXHrSvvvs6nTzLNCPXLAp7DGxs7TiuY/VO3h/VbmWbFvfci6
xVEL86xoucyTD3abmWfDZXXMQ76HTcyzoXTXQvrhzknm2ZDm89vGq3ljzLOh
OqGwJSBbg9CGazXlV22gH/kfE3myTw==
         "]]}, {
        RGBColor[0.41993314285714284`, 0.6952647142857142, 0.555374], 
        PointSize[
         NCache[
          Rational[1, 120], 0.008333333333333333]], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxV0mtMG1QUB3AGzkcBnZsatkIIsG4+ukRp3UDZ/qKicww+YNFInAEWYFMZ
bhEUcaDEUfhAXQ0mAzJkxC08lolsg9Ui1AmOVyulBfqi9DVK6YvhoJssmYL3
fPCf3Nwv5/xOcu6NyS3KyAsOCgrK+ves3f/PIhrq1yLD/uDkj6MDfggFa5HD
PbLJoFr2Qzm2ll6EaQ1L2bf9KMhfSx/ejQsUapf8+M9RQBKasbzzFtUrkJo9
vD3L72f+b3D+Ul5z1Ev91/Fwe8w5kZvm/Y6mPL5+q4u8AWQ8FCHpmSNvAAnO
Cg7fQd4gjBNJVcVW8v6AdryQ952ZvBt41H08UGEkbwi7gzXLSTryhvBpe3TI
DS15wwir6XBx1eSNwDDyalaikrxRaNsVC5HD5I3hVKP0iYEB8saQ7o4R8BXk
KXGvLKQyQ06eCpwX0rjCbvL+xHXpiWVlJ3njOJwab43s8GO9PH8ctq2t4qjz
5I/De3hfwVgT9auhmfxCzTtD89QY/Ygzz5OSN4GST2T1QzXkTUDaxfvhkUry
JhASE/uZo5Q8DfKznbmi4+Rp0NimzxEdIU+LbtMSf/YD8rRILImK94vI02Iq
qq+2/AB5k8hoeedBMcibxHwCZ2OwkLwprMpmJPM7yZtCXJc/ScD1Q7XuTSFF
dldgCCdvGm/7lrZN3vcxbxql8fJN3Fs+5umgivipucXqY54Ol5fuX81R+5in
gzT2fG2awsc8PW5GXruQdYk8PQ6I7nV+2UieAdXNotILYvIMSH4sUzN8gjwD
wou+rZx+nzwjhp8Z5PankGfE4uk3nMd2kWdC8c9nejVbyDNB56nW6+54mWfC
htD0ywUmL/Nm0KtoUxT0eZk3A/6Ojpf7mrzMMyO3v0qfdtLLPDN2pwpLVt4j
z4znqsO66oTkzeLQ1ddPbggnbxYpko2Sx+0e5lnQnyaX13V7sF4usGBfQkRi
ptjD/q8FB8v4Pz6V6WH9FthXt1nroj3s/S14/ml3V+Wcm3lWDG5pWBG3uZln
RfqTDUU44maeFfEv7QgIYt3Ms4LDjdObphaYZ0VgRLK5/tQC82xQj+bcbd21
wDwbOH+vNPNULubZUCFpdd7OczHPhr2rx8qu/TXPPBtCjS/euVI8zzw7iis6
91x0OZlnh+P7VOW5g062TzuUhz7kf94wxzw7qjabZcnKm8yz4609Ry8uGh3M
c6BlUjX6TY+deQ48cLZw2fWajXkOXElOTi9/xcI8By7tfXP7V1/r8WzLr421
PeQEBf0DCU6xKw==
         "]]}, {
        RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857], 
        PointSize[
         NCache[
          Rational[1, 120], 0.008333333333333333]], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxV1A1MU1cUB3DUMaw4xxQxfGgCijPDhqmrc8zsH8eGZgSo2zAMEzWIdGq0
GWyLm2FhCYrIR51fCApRZITJ6MKSgViYOCoWqVALFFpKKW3Rtq/tcymKNmOb
ZfeY7J+8vJyXc3735d2bF50l/Xjf3ICAgMznl//+/zxCVaU/baD6rQ3+KF7U
99T+tL+oJTn+/I6KuFXPlk/z7Hkn5rQ6ljx9zLP+TuQl7Cq4McUz/xa2efuj
s708m/8DImFov/dPnq3XheN3uO2fPyJPCVXgjpxOD3lK5PlMbT4XebexMnzM
uZQjrxtLe5qKQhzk3YFX2/uK4wF5Kox95rVX28hT4VRxXK7QQl4PdJMdnnPj
5N3FiVcjZENG8nqR+Jv8kFNPnhobl/1UptWRp8Y/5af1JQPk3UP2zb+iQzXk
9eHSqDJyv5q8fih+qN91QkWeBrrKtL1SJY/Z9hwNbmcWfh/ZSb4GLzmCPcUK
mr+P8qN511tbaL37WFddrbrSTJ4WUfnHjR/8TJ4We+39hdX15GlRE7c9puEy
eQNo7JJa9lSRN4C0TTcVXWfIG0TNYsEBdSl5g7j6TciBr4+RNwhhkWiqPZ+8
IZwt3+mr+oq8IVwKeXNF8CHydJCVZjQFZZOngz11/cWTmTz6Zj0dvpgcOlIm
Jm8YXoH4oCCJvGHcSK9bPZ1A3ggSxNx4ajx5I3C4wpLmryRvBNe+DcmNCCNP
jxSeNxydT54ekQ3lSTE+D/MMKIk0t83lPMwz4Ehcd9Zrox7mGWDLlxduueth
3ihSr4XvPnbdw7xR6GPli/t+JM+InZctBcGnyTNC1PrOmrX55BmxZcE5X5SE
vDF8pykU9qSRN4b2he/Ni3ibPBO2PawrfhJFngktDfPEiXPIM+GCKGWRxepm
3jjOSp9tbla6mTcOEZdUWXLVzTwzlu/nT20tcGO2fYMZjXtel7Vkutn5NWOd
ZHpF3XqaN2PNRvHjwSA3238zbOkdJYEGF/MmECpZWGFvcDFvAt3xGQGxX7qY
NwHd5uaUT951MW8C8k+TP/LNcMybwCLB6tqTCo55FhyG8O+MPI55FixJ6X35
/CqOeRbYiws2JfY5mWfBsg+fzMRIncyzILw0PfZKoJN5Vsgdkh2/yBzMsyL2
/cbk0gUO9j2tkFRkJe/LtTPPirVBtbubbj1knhWamfOcjn/APBuG+cP1Ms8k
82yYGlEa5bU25tkgiA/jzzx/j/88Gy78erCm6KkJb9R2XCxrtYH+yP8CuVGm
mw==
         "]]}, {
        RGBColor[
        0.8241045714285714, 0.6995635714285714, 0.25042971428571426`], 
        PointSize[
         NCache[
          Rational[1, 120], 0.008333333333333333]], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxd1H9M1GUcB3C8oc7BXBkGJf4gxHOkNkajRrC3jfjhpGEwztIISsTRAtb1
H2WpZw0kHFpOETVAFyJCkaeEFybdcXH8vF/cHefB/fhe6HHfuzN+2pWuDp8P
rT7bd8/e2+fzerbnefaNeq8se78gKChozz9fYP1v3cfZ2kB1gvKL8YGSLebB
gUD9tJgPFAXq1mJ+vN7+X/+/+bHfjcvGM1/Oz/nY/C8Q5RRucc/62H5yrJa0
vNk342NzCmzMWbby62kf8xTwdy9NTp/yMa8HZ8WHVI775CkRp+Er9/vI+xWj
0ra0IQ95vWhJSOlcw5PXi1xXeVXmJHkqfJNQI8q/R14fnrGlNWZPkNePkgdG
bqOTvAGIVM2f6O3kDWBuTHgz30reIDqPh+kUFvKG8FxexN0lZvKG0bU0/mGY
kTw1+mWbBH/pfFhoL1IjKZhXStXkq9F09OSjpEGa12DqW1fSSRXtp8G+bP90
ew95Woz8sUJc202eFnKu3JraRZ4WjuVPJUp/JE8H82WJyH6NPB28m5UmVRt5
ejRt2RD/fjN5esQ53A23LpKnR4JaI5SfJ28E5z5rrPjoNHkjUH13NbW/hjwD
QmYune6pJM+Aw4ZVxXlHfBha8AwIy9m7q7qcPCO2H7Z8kSUmz4h9hTrufDF5
JlwL9mg+LCDPhOSDv6cqROSZ8GSNT1qdSd4o/gzfukz5KnmjsCRuqyhMIM+M
h6/ssOXHkmeGPVPob11LnhkHYo7NpDxB3h1cb7ke8rSAvDt4trTwUPi0l3kW
LHnNdTCR8zLPgsjYVfNlWi/zLFj/rvRI020v88ZgDXXHDbd6mTeGEoErT1dL
3jh286bSC0fJG0fJo8jaiFLyxpFrfeu4UESeFVNnZOvbksizorxgx3BVFHk2
6NNmM84Fe7HQHm/D9+JZ5Y3fPOz92pB4Kje9VeFh8zYYVmTU72zwsPu3oTfC
lCv62MM8O75y9W2ozPYwzw5/MvfCqU3k2fHp5p1X183zzLNj5bECRaecZ54d
6S/NXZio4pnnwLo1Vf6QLJ55DuiujOjKQnnmOWARREdvlbuZ50BK2s3oGLGb
eQ5o6ydbXeFu5nFoPvHOg7ofJpnH4URjpLMDk+w8OXTESD6QyVzM4xCaUb+8
IsrFPA5FEL6xrfge85xoenn72tc/v8s8J36+dKUh8+0J5jnBtRc/L2l3Ms+J
kCz3HkmdHbGNXXXVHU7QH/lv7VCjGw==
         "]]}, {
        RGBColor[0.9023275714285715, 0.49078171428571427`, 0.199022], 
        PointSize[
         NCache[
          Rational[1, 120], 0.008333333333333333]], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxd1H1MU1cYBnCmRlGH8WMjJmiA+TEsBDPbzeGGz/yDfcZGt2mUMAQXlCjo
FjSRubnporI4mZCFOUDUVhOcuskIjs4OUJFSaZFS+gGtl7a3QCm391YY6Iwb
s3hejLzJzclz876/k9x7cmK37v4wa1JYWFjq4ye0PltBlP4cKg0oK+Shujae
jYZQacfz9m2hqhvPT9aGCf1P8xP/+oT5GxP2u4nBV/c6K+5L7H0j1lxqm1U9
IjGvEZV+obxmWGLeLey3fV9+/m+JeU1Y/NK0+YeGJObp8JCviHh/kLxmnE3t
3fUoSF4znvePRJ+UyNMjPPnqSJRI3m1845n85xGBvBZoglyMzU+eATlVu0wz
+8kzoCexe8uiPvKM+OSHScoFPeS14mRYZ/iwh7w7SFpQ6LvoIq8NanVRIjgJ
Y+3b2qBMWT3lsoP8NiS0qPKH7DRvQkvcmUOzrbSfCfpvvx55zkxeOx7WyQpv
3SGvHXM1ma5NBvLaURdZnaFpJs+MCue1NG8jeWYMFuT8Y20grwOv7PQsL9SS
1wFJYdFPrSWvA4MpcRnJ1eRZ4PjF/VHir+RZ0K0NtlgqybNiyoGB35arybNi
uH6DeuUpCa1jnhX6zrdHfSXk2aBYdd2w+gR5NuRcNWvl35Fnx4N01dIbB8mz
o/SrZUE+nzw7jja9W1L8OXmdOJY+c74um7xOVNkiA/lbyOuCtkH2QLWBvC4c
X//GvqQPyOuCrSzpvvwt8hzI07+8skBBngNZ9rNR8XHkOWEsUxTNjiLPienT
NZ/FR5DnxMem5PTc/0Tm3cXhJJmqSRSZdxf1l2pGl3Ai8zgM6Rcd2GcQmcdh
RvTGxAsakXkc0vbk8mfOk9eNObU9XMoJ8rpRfO/NnP355LnwqelKdmymiLF2
uQvNNf9WzXtHZOfXhYu7d+xdFk/zLqxqzd2oiBDZ/3fB19WfMSoEmOdGkbCu
du3tAPPcOF0SLdjPBZjnRppurlH5ZYB5bkS+Pq1OuS7APDdmVe/xZsWQ50Hf
a9mbZwgC8zxQ9utSf/xdYJ4HDY6gS5EnMM8Dq1m70JcgMM+DYcPkvExugHk8
5DoVJxweYB6P3lyjkBw7wL4nD0WpqnzhZT/zeMSs2LTTutjPPB4l7S9Y5h3s
Z54XCfUvYkeNj3leFIere+5d6GOeF5vPVUYVLOllnhdfXPnpqOw9HjLVX2XH
//CCbuT/ATAxpAg=
         "]]}, {
        RGBColor[0.857359, 0.131106, 0.132128], 
        PointSize[
         NCache[
          Rational[1, 120], 0.008333333333333333]], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxd1AtMU1cYB/DCmEznFMnUpBth80EmzCeYQSb7L8I0mUS0KNH5Sokg2hjJ
NoVMxkC24BbpNoxOxCCiMwEB2XRqJz5XkWpvLQVLgb5u72W82luiQqducyue
j2X9kpuTf/J9v5Occ3LfzNilyAyWyWQf/fv51//XEI6W+0sDynGx/ro8ljm9
v5rG8rYsf10dy8/X6wH9/+Xn/o2A+ZsB+/0W4GkDPG2AdwsnOl4Nivd5mdeM
Z/0+nWLEy7zbSMhRPN447GVzLVDOb65d+8jLvBac/SpFevehl3k6RMs/vj3p
AXl3ULmh9m1uiLy7KI8sHbfHS54eFeX8vJck8vQwHZyZs89NHgdz3dNiYYA8
A/Jij4ZH95N3D5tWf/3Tml7yjEj05LmUPV6MtmcZUbTkrymrBPKNWJgXdTiC
p/lWhPlm1LfYab9WbK5ftjfVSp4JNl/z+MZO8kzgpp5O7jOTZ0JDZP4fw23k
tUFM3ms0G8lrw5psMW0/R1471JoPhNA75LXDmDL5gqKZvHbwwf3mzJvk3ccP
aSveeO8qeffx64TQBIuGPDMq0g59u+AX8syYpVWmJzV6YRj1zKjqzv184hny
OvB9XXZDyY/kdeAACpMbj5NnQcwVxfKicvIsqAg5kTFcRp4FQQaVddwB8jqR
PqgvPfsleZ3oLrxn7ssnrwuqnoayM5+S1wWDtGrCkIq8LqwufCLWZ5DXjcrP
pGnWdeR1w1JSw+WsJM+KhyMp65VJ5FlR6/45vPod8qy41HQ9MSqGPBu+eDyl
1xFBng0F8hebrk0mzw7blnDreRl5drwenV9dNyQxz46IZ9MyyxwS8xzYvtvw
VionMc+BqJCqZTqNxDwnRiYu/ls4JWG0PdaJpa1PHhSoJfZ+ncgv3rp/9x6a
d6I3TxZZuVFi9+/ECy/r5Lr3yeNx8rvqc9dmkMfjclWuamkweTzCTse9Furw
MI9H2SL1lguXPMzjcSx7x/o+tYd5LqRncY8ilR7mubBr7s4e7TwP81w4t/OG
Te5zM8+FRG3MnMUaN/Nc8MTnzhQ/cTNPQEwN7z4y2808AWqdfXq8fpCdp4Cw
hPNx3NZB5gkoKpCnBg0OME/An7kbvnll3QDzRBwMWbJPVdXPPBFJFzelmOr7
mCfiacmk4poPe5knwpE28HvRSRHR1VcqSi+KoD/yP/Kmk88=
         "]]}, {
        RGBColor[0.857359, 0.131106, 0.132128], 
        PointSize[
         NCache[
          Rational[1, 120], 0.008333333333333333]], 
        AbsoluteThickness[1.6], 
        LineBox[CompressedData["
1:eJxd1AlIk2EYB/A1im6yMjMpRIs0DToNpOPfQYeSxsrItMsotQOyEoKyU8su
tYKONbOyIkIki1LzKnVN85zO1qZz7jKnbvtW2hqGHbP3MdoDHy//j+f5vfB9
L6/X7kMb9/J5PF7En8ex/l9W3BU66g0oL1zgqMLBXFvjqKLBHBPtqJLB/Hd9
59T/L//1S53my5z2K3fyxE6e2Ml77+RJnLwKWC+8ykr9zrH3lYgbH7OhwMYx
rxK2zSk58m8c8z7ARzbdpuvlmFeFZW3Zi9U9HPOq8fRmyLWKr+TVQFU023bv
C3k1qL6UFbXLSl4t3N4m5o/lyKvDw0ty6WMzefWoNq6Km2EiTwq3vhfBV7o4
DLRHS9HpGTNEYSRfCpP8ttfIDppvQPgp9+nT2mm/BmQY7dET9OQ14uS43oAO
DXmN2J9uLxGqyWvEytdJrr4q8mRwv/PE/5qSPBkWpU1R1svJa4I3P77eICOv
CdxqnahGSl4TcgX9j5JqyfsIEc/Te1QVeR9h7430jpCQJ8fa8PmnDpeRJ0dc
6Tnl+hIOdQOeHFP3bkk3viHvE26kZnLLX5P3CWkyQa4ghzwFPO0nkt2yyFPA
JWXr08tPyFPg58wW3rP75CnB31E85aCQPCWWrLk6pu4Gec1IHlp2ovIKec0Y
71dwPiyJvGacmzgtb38CeS3YFlbSx48nrwV9q03JrgfIU0ESWFl7M4o8FZrs
VZEJW8hTgXfrsqRoPXmtUHm8vBi8grxWNEQFqCcHkKeGPDbh7iRf8tTwOepv
m+9BnhoHjo8M2z6avDaUzz3Wf/qHhXltaA/NqUjssjBPg8A5vwpDFRYMtC/Q
YESdt6hcbGHnVwOBi2hp6XOa12Dlg0SLl9DC/r8G77X6swVnyNOi+OeZxVuj
ydPCNzc7VhxEnhbDhjdez/cjTwvzviCfzyPI00L6yGOnRW9mng75vuvcdxaa
maeD1Rrrmp1qZp4O9T2z+v23m5mnw7jOViV/ppl5OuzxFyo8jCbm6RE/78im
YZkm5ukhqbi1q0FgYt9Tj5jiEJu4t5t5epwPKrututDNPD1kwV+GSod0M88A
pUtae0dEF/MM6Mi43hN+spN5BtwLXpisW2RkngEuAYGBGW/b4ZdZLErJM4Bu
5N8p3JC8
         "]]}}, {{}, {}}}, {{}, {{
        RGBColor[0.24882857142857143`, 0.264202, 0.7825611428571428], 
        PointSize[0.0075], 
        AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxV0n1M1HUcB/A7M6+MnsgR5NIxHkcTxuC2tNZbjxzVeGgNFCgxbni6RSSF
NE6SwKBmapob0gFl6gIlEstAkodLLh48QLiD446He/odHPcsckeopQV9vn/0
3r77/vP5vD77PgSLP3hrzyoej5f171re/59bkH2znDac6xUoQ2Y8iI9bzjWU
hPV3Jpk8GBxYTjvS4uoawqc92CtZTifW1/mpftJ68J8jR9CPoXlmNauXI5Nf
eLxzyEP+7xgL8Qi39rP+60gqUSbkdrN53TC4Xy2J6GCeArbZnRWVLcxT4EVp
zswnl5j3Bzre+ZO/toF5PchYqHw+4gzzevFSz/yOkdPM60PszpD61V8xrw+N
j2Qa2iuY149IQVG97yDzbiDvuvLgxQLmKbHZ/EyjRsK8AfzqfSPtwNvMG0A+
F5Bblsq8QYR/lPm1T8S8ITyrq9w9IGTeTWRta3qaF8m8YQQkSy8fCfJgpVwy
DP6DHIFkLfOH4TPEVn151039I1BMiGRem5vmjaCUX/CQTOsmT4Wi+IqCwh43
eSpUKd6PKfnFTZ4KF82i6AvfMU+Nuo+38xaOME+NmgyN6s0DzBvFluOl+9qy
mTeKMMtm/5BE5o2iNmJ/w+Fo5o1hfklVPryOeWNIvr9r//07LvI0uPLbYhNf
7yJPg1P5h6cG5S4MrXgavCZ7YTH9rIu8cST4S0RHy13kjSPDG/C6OId5WjS7
PlP0vcI8LeY3Vp289BzztPDd03z7sM9Jng4xaWW6q4NO8nTYc8MQ2HLeSd4E
RG0319iKneRN4HZn8pqXk53kTeDDXfrA6g3Mm4SFE7ZYXA7yJpHdbb0iuOYg
bwqix0uDZioc5E2hujHWkZ3iIG8KybJ6Xvo6B3nTyA9vVpwft5M3jdK/qhYi
q+3k6TG2Oi+lLd1Onh77eppEUU/ZydNjkXOVJ/XayDNgUC854ZTayDOgNs4S
rYqykWdE0M+9XV2aOayUxxmhirl8qODQHP1fI7x2fnVt8Bz1GyH+vuFJd5eV
3t8I673Q9x7NtJJnwkZ3zhOfO2fJM2HThaz428Wz5JlQ3O6X28ObJc8Esdwn
zPt0hjwTfgg9ukm4ZCHPjHPHjIk79lrIM+NBYr7cOMCRZ8bWmt1brkZw5Jmx
6t0v/CuKzOSZkaJQ9p9pNZHHoSYncP2dOSN5HLZ5O05yAiPdJ4fg1lN3G4P1
5HFILPNL1P49SR6HQmlz12NVOvIs8CZtj7ml1pBnQWDYklh6Qk2eBZVWfYJ0
YYg8Czaknk6VBncj6mxHzbFWdk4e7x9IWa6l
         "]]}, {
        RGBColor[0.2888631428571429, 0.5431845714285714, 0.7666072857142857], 
        PointSize[0.0075], 
        AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxV1H9M1GUcB3Cg0Y95YWfkJq6CCmkEpIEuafEWWAsifxQKeRsUFFdABFmb
WhnED+e5SGiy6EAkDLzBnKCCEafJD+8QzjvuB3BwcNwv4Ljj7osT0JVBHT2f
P3pvz55/Pp/XZ3ueZ09QZv67WT5eXl6Cf5dn/38WIP7Zk04U5x1MPXOHQ1Sk
J13Ik4UaSzkOtxWeSBG9/v5+uDh8LPTkOmR+exYHHBz+c25gpjraGmyn+htw
JBft2DPNMb8bqb90cbEW6u/BO/VFD1aMNK8X3jlZ20sM5PUhuNI7TTFKXh8W
cs3P6LXk3cRLqZl+v6rIk0FSVdwYPkieHCr/+vhDMvL6wRt+Kyy/m7x+aMWB
ZUFS8m5hr/TtA8c7yBtA9QNhibiVvEHcvNKkFTSTp8BpdchM7znyFLg48Nh2
TS15t2HaELihuIo8JcRvhDeqyslTIemTSXtHGXlD0G46L4k8xmGtXDiEx2Oc
x2K/JH8ISydWFYYc6lcjQsnv+fsDmqdGSl3r7oYU8jToXAoL6ksiTwPnnFdL
2i7yNLAkv8rPjiJPizJ5c4QphDwt/BOnv5cGkKfDT7LF9Hs88nQ4vrXra9GK
m3k6FE+upORybuYN49Ol5L9OT7mZN4xHpu56ryjdzBvBC95tJ89cczNvBCU/
6F/JaXFDueaNIF4oWCeoJm8UurvW8sxS8kYhT3BUHMknT4+nL56MrjhInh6V
0rk7tXHk6dHe5ru3MpS8MSxvMj/6Pp+8MfQOlJuXl13MG8d36oVTCQYX88Yh
OqFrirvuYt440n22HdWcdTHPgN3Co39aC13MM0D+zYfijHTyJqAUvRcY9Rp5
E3DxM47EbSRvAgEpsSWfc/PMm8TDYasj52TzzJuEpCf3286aeeYZsS1G0nTq
s3nmGRHxrDXeC/PMM6LgqScazTzypjDBb13y1TuZNwVR0ur56Hon80z46FJi
75tZTqyVR5qQl6b147Y42fs1Qa0S8p02B+s3YejJC3pXnYPdvwk7nBlfnd3v
YJ4Zws1VO2t9Hcwzg7e5IfJQ2xzzzEi7UFlQlzrHPDOkO5MDRPfszDMj25/3
Y1GFnXkW+BYYnJeC7MyzYGu/4Png5lnmWSDpuL/S9OIs8yxQv/7yYnfNDPMs
+KLnucR67xnmWXHrSvvvs6nTzLNCPXLAp7DGxs7TiuY/VO3h/VbmWbFvfci6
xVEL86xoucyTD3abmWfDZXXMQ76HTcyzoXTXQvrhzknm2ZDm89vGq3ljzLOh
OqGwJSBbg9CGazXlV22gH/kfE3myTw==
         "]]}, {
        RGBColor[0.41993314285714284`, 0.6952647142857142, 0.555374], 
        PointSize[0.0075], 
        AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxV0mtMG1QUB3AGzkcBnZsatkIIsG4+ukRp3UDZ/qKicww+YNFInAEWYFMZ
bhEUcaDEUfhAXQ0mAzJkxC08lolsg9Ui1AmOVyulBfqi9DVK6YvhoJssmYL3
fPCf3Nwv5/xOcu6NyS3KyAsOCgrK+ves3f/PIhrq1yLD/uDkj6MDfggFa5HD
PbLJoFr2Qzm2ll6EaQ1L2bf9KMhfSx/ejQsUapf8+M9RQBKasbzzFtUrkJo9
vD3L72f+b3D+Ul5z1Ev91/Fwe8w5kZvm/Y6mPL5+q4u8AWQ8FCHpmSNvAAnO
Cg7fQd4gjBNJVcVW8v6AdryQ952ZvBt41H08UGEkbwi7gzXLSTryhvBpe3TI
DS15wwir6XBx1eSNwDDyalaikrxRaNsVC5HD5I3hVKP0iYEB8saQ7o4R8BXk
KXGvLKQyQ06eCpwX0rjCbvL+xHXpiWVlJ3njOJwab43s8GO9PH8ctq2t4qjz
5I/De3hfwVgT9auhmfxCzTtD89QY/Ygzz5OSN4GST2T1QzXkTUDaxfvhkUry
JhASE/uZo5Q8DfKznbmi4+Rp0NimzxEdIU+LbtMSf/YD8rRILImK94vI02Iq
qq+2/AB5k8hoeedBMcibxHwCZ2OwkLwprMpmJPM7yZtCXJc/ScD1Q7XuTSFF
dldgCCdvGm/7lrZN3vcxbxql8fJN3Fs+5umgivipucXqY54Ol5fuX81R+5in
gzT2fG2awsc8PW5GXruQdYk8PQ6I7nV+2UieAdXNotILYvIMSH4sUzN8gjwD
wou+rZx+nzwjhp8Z5PankGfE4uk3nMd2kWdC8c9nejVbyDNB56nW6+54mWfC
htD0ywUmL/Nm0KtoUxT0eZk3A/6Ojpf7mrzMMyO3v0qfdtLLPDN2pwpLVt4j
z4znqsO66oTkzeLQ1ddPbggnbxYpko2Sx+0e5lnQnyaX13V7sF4usGBfQkRi
ptjD/q8FB8v4Pz6V6WH9FthXt1nroj3s/S14/ml3V+Wcm3lWDG5pWBG3uZln
RfqTDUU44maeFfEv7QgIYt3Ms4LDjdObphaYZ0VgRLK5/tQC82xQj+bcbd21
wDwbOH+vNPNULubZUCFpdd7OczHPhr2rx8qu/TXPPBtCjS/euVI8zzw7iis6
91x0OZlnh+P7VOW5g062TzuUhz7kf94wxzw7qjabZcnKm8yz4609Ry8uGh3M
c6BlUjX6TY+deQ48cLZw2fWajXkOXElOTi9/xcI8By7tfXP7V1/r8WzLr421
PeQEBf0DCU6xKw==
         "]]}, {
        RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857], 
        PointSize[0.0075], 
        AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxV1A1MU1cUB3DUMaw4xxQxfGgCijPDhqmrc8zsH8eGZgSo2zAMEzWIdGq0
GWyLm2FhCYrIR51fCApRZITJ6MKSgViYOCoWqVALFFpKKW3Rtq/tcymKNmOb
ZfeY7J+8vJyXc3735d2bF50l/Xjf3ICAgMznl//+/zxCVaU/baD6rQ3+KF7U
99T+tL+oJTn+/I6KuFXPlk/z7Hkn5rQ6ljx9zLP+TuQl7Cq4McUz/xa2efuj
s708m/8DImFov/dPnq3XheN3uO2fPyJPCVXgjpxOD3lK5PlMbT4XebexMnzM
uZQjrxtLe5qKQhzk3YFX2/uK4wF5Kox95rVX28hT4VRxXK7QQl4PdJMdnnPj
5N3FiVcjZENG8nqR+Jv8kFNPnhobl/1UptWRp8Y/5af1JQPk3UP2zb+iQzXk
9eHSqDJyv5q8fih+qN91QkWeBrrKtL1SJY/Z9hwNbmcWfh/ZSb4GLzmCPcUK
mr+P8qN511tbaL37WFddrbrSTJ4WUfnHjR/8TJ4We+39hdX15GlRE7c9puEy
eQNo7JJa9lSRN4C0TTcVXWfIG0TNYsEBdSl5g7j6TciBr4+RNwhhkWiqPZ+8
IZwt3+mr+oq8IVwKeXNF8CHydJCVZjQFZZOngz11/cWTmTz6Zj0dvpgcOlIm
Jm8YXoH4oCCJvGHcSK9bPZ1A3ggSxNx4ajx5I3C4wpLmryRvBNe+DcmNCCNP
jxSeNxydT54ekQ3lSTE+D/MMKIk0t83lPMwz4Ehcd9Zrox7mGWDLlxduueth
3ihSr4XvPnbdw7xR6GPli/t+JM+InZctBcGnyTNC1PrOmrX55BmxZcE5X5SE
vDF8pykU9qSRN4b2he/Ni3ibPBO2PawrfhJFngktDfPEiXPIM+GCKGWRxepm
3jjOSp9tbla6mTcOEZdUWXLVzTwzlu/nT20tcGO2fYMZjXtel7Vkutn5NWOd
ZHpF3XqaN2PNRvHjwSA3238zbOkdJYEGF/MmECpZWGFvcDFvAt3xGQGxX7qY
NwHd5uaUT951MW8C8k+TP/LNcMybwCLB6tqTCo55FhyG8O+MPI55FixJ6X35
/CqOeRbYiws2JfY5mWfBsg+fzMRIncyzILw0PfZKoJN5Vsgdkh2/yBzMsyL2
/cbk0gUO9j2tkFRkJe/LtTPPirVBtbubbj1knhWamfOcjn/APBuG+cP1Ms8k
82yYGlEa5bU25tkgiA/jzzx/j/88Gy78erCm6KkJb9R2XCxrtYH+yP8CuVGm
mw==
         "]]}, {
        RGBColor[
        0.8241045714285714, 0.6995635714285714, 0.25042971428571426`], 
        PointSize[0.0075], 
        AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxd1H9M1GUcB3C8oc7BXBkGJf4gxHOkNkajRrC3jfjhpGEwztIISsTRAtb1
H2WpZw0kHFpOETVAFyJCkaeEFybdcXH8vF/cHefB/fhe6HHfuzN+2pWuDp8P
rT7bd8/e2+fzerbnefaNeq8se78gKChozz9fYP1v3cfZ2kB1gvKL8YGSLebB
gUD9tJgPFAXq1mJ+vN7+X/+/+bHfjcvGM1/Oz/nY/C8Q5RRucc/62H5yrJa0
vNk342NzCmzMWbby62kf8xTwdy9NTp/yMa8HZ8WHVI775CkRp+Er9/vI+xWj
0ra0IQ95vWhJSOlcw5PXi1xXeVXmJHkqfJNQI8q/R14fnrGlNWZPkNePkgdG
bqOTvAGIVM2f6O3kDWBuTHgz30reIDqPh+kUFvKG8FxexN0lZvKG0bU0/mGY
kTw1+mWbBH/pfFhoL1IjKZhXStXkq9F09OSjpEGa12DqW1fSSRXtp8G+bP90
ew95Woz8sUJc202eFnKu3JraRZ4WjuVPJUp/JE8H82WJyH6NPB28m5UmVRt5
ejRt2RD/fjN5esQ53A23LpKnR4JaI5SfJ28E5z5rrPjoNHkjUH13NbW/hjwD
QmYune6pJM+Aw4ZVxXlHfBha8AwIy9m7q7qcPCO2H7Z8kSUmz4h9hTrufDF5
JlwL9mg+LCDPhOSDv6cqROSZ8GSNT1qdSd4o/gzfukz5KnmjsCRuqyhMIM+M
h6/ssOXHkmeGPVPob11LnhkHYo7NpDxB3h1cb7ke8rSAvDt4trTwUPi0l3kW
LHnNdTCR8zLPgsjYVfNlWi/zLFj/rvRI020v88ZgDXXHDbd6mTeGEoErT1dL
3jh286bSC0fJG0fJo8jaiFLyxpFrfeu4UESeFVNnZOvbksizorxgx3BVFHk2
6NNmM84Fe7HQHm/D9+JZ5Y3fPOz92pB4Kje9VeFh8zYYVmTU72zwsPu3oTfC
lCv62MM8O75y9W2ozPYwzw5/MvfCqU3k2fHp5p1X183zzLNj5bECRaecZ54d
6S/NXZio4pnnwLo1Vf6QLJ55DuiujOjKQnnmOWARREdvlbuZ50BK2s3oGLGb
eQ5o6ydbXeFu5nFoPvHOg7ofJpnH4URjpLMDk+w8OXTESD6QyVzM4xCaUb+8
IsrFPA5FEL6xrfge85xoenn72tc/v8s8J36+dKUh8+0J5jnBtRc/L2l3Ms+J
kCz3HkmdHbGNXXXVHU7QH/lv7VCjGw==
         "]]}, {
        RGBColor[0.9023275714285715, 0.49078171428571427`, 0.199022], 
        PointSize[0.0075], 
        AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxd1H1MU1cYBnCmRlGH8WMjJmiA+TEsBDPbzeGGz/yDfcZGt2mUMAQXlCjo
FjSRubnporI4mZCFOUDUVhOcuskIjs4OUJFSaZFS+gGtl7a3QCm391YY6Iwb
s3hejLzJzclz876/k9x7cmK37v4wa1JYWFjq4ye0PltBlP4cKg0oK+Shujae
jYZQacfz9m2hqhvPT9aGCf1P8xP/+oT5GxP2u4nBV/c6K+5L7H0j1lxqm1U9
IjGvEZV+obxmWGLeLey3fV9+/m+JeU1Y/NK0+YeGJObp8JCviHh/kLxmnE3t
3fUoSF4znvePRJ+UyNMjPPnqSJRI3m1845n85xGBvBZoglyMzU+eATlVu0wz
+8kzoCexe8uiPvKM+OSHScoFPeS14mRYZ/iwh7w7SFpQ6LvoIq8NanVRIjgJ
Y+3b2qBMWT3lsoP8NiS0qPKH7DRvQkvcmUOzrbSfCfpvvx55zkxeOx7WyQpv
3SGvHXM1ma5NBvLaURdZnaFpJs+MCue1NG8jeWYMFuT8Y20grwOv7PQsL9SS
1wFJYdFPrSWvA4MpcRnJ1eRZ4PjF/VHir+RZ0K0NtlgqybNiyoGB35arybNi
uH6DeuUpCa1jnhX6zrdHfSXk2aBYdd2w+gR5NuRcNWvl35Fnx4N01dIbB8mz
o/SrZUE+nzw7jja9W1L8OXmdOJY+c74um7xOVNkiA/lbyOuCtkH2QLWBvC4c
X//GvqQPyOuCrSzpvvwt8hzI07+8skBBngNZ9rNR8XHkOWEsUxTNjiLPienT
NZ/FR5DnxMem5PTc/0Tm3cXhJJmqSRSZdxf1l2pGl3Ai8zgM6Rcd2GcQmcdh
RvTGxAsakXkc0vbk8mfOk9eNObU9XMoJ8rpRfO/NnP355LnwqelKdmymiLF2
uQvNNf9WzXtHZOfXhYu7d+xdFk/zLqxqzd2oiBDZ/3fB19WfMSoEmOdGkbCu
du3tAPPcOF0SLdjPBZjnRppurlH5ZYB5bkS+Pq1OuS7APDdmVe/xZsWQ50Hf
a9mbZwgC8zxQ9utSf/xdYJ4HDY6gS5EnMM8Dq1m70JcgMM+DYcPkvExugHk8
5DoVJxweYB6P3lyjkBw7wL4nD0WpqnzhZT/zeMSs2LTTutjPPB4l7S9Y5h3s
Z54XCfUvYkeNj3leFIere+5d6GOeF5vPVUYVLOllnhdfXPnpqOw9HjLVX2XH
//CCbuT/ATAxpAg=
         "]]}, {
        RGBColor[0.857359, 0.131106, 0.132128], 
        PointSize[0.0075], 
        AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxd1AtMU1cYB/DCmEznFMnUpBth80EmzCeYQSb7L8I0mUS0KNH5Sokg2hjJ
NoVMxkC24BbpNoxOxCCiMwEB2XRqJz5XkWpvLQVLgb5u72W82luiQqducyue
j2X9kpuTf/J9v5Occ3LfzNilyAyWyWQf/fv51//XEI6W+0sDynGx/ro8ljm9
v5rG8rYsf10dy8/X6wH9/+Xn/o2A+ZsB+/0W4GkDPG2AdwsnOl4Nivd5mdeM
Z/0+nWLEy7zbSMhRPN447GVzLVDOb65d+8jLvBac/SpFevehl3k6RMs/vj3p
AXl3ULmh9m1uiLy7KI8sHbfHS54eFeX8vJck8vQwHZyZs89NHgdz3dNiYYA8
A/Jij4ZH95N3D5tWf/3Tml7yjEj05LmUPV6MtmcZUbTkrymrBPKNWJgXdTiC
p/lWhPlm1LfYab9WbK5ftjfVSp4JNl/z+MZO8kzgpp5O7jOTZ0JDZP4fw23k
tUFM3ms0G8lrw5psMW0/R1471JoPhNA75LXDmDL5gqKZvHbwwf3mzJvk3ccP
aSveeO8qeffx64TQBIuGPDMq0g59u+AX8syYpVWmJzV6YRj1zKjqzv184hny
OvB9XXZDyY/kdeAACpMbj5NnQcwVxfKicvIsqAg5kTFcRp4FQQaVddwB8jqR
PqgvPfsleZ3oLrxn7ssnrwuqnoayM5+S1wWDtGrCkIq8LqwufCLWZ5DXjcrP
pGnWdeR1w1JSw+WsJM+KhyMp65VJ5FlR6/45vPod8qy41HQ9MSqGPBu+eDyl
1xFBng0F8hebrk0mzw7blnDreRl5drwenV9dNyQxz46IZ9MyyxwS8xzYvtvw
VionMc+BqJCqZTqNxDwnRiYu/ls4JWG0PdaJpa1PHhSoJfZ+ncgv3rp/9x6a
d6I3TxZZuVFi9+/ECy/r5Lr3yeNx8rvqc9dmkMfjclWuamkweTzCTse9Furw
MI9H2SL1lguXPMzjcSx7x/o+tYd5LqRncY8ilR7mubBr7s4e7TwP81w4t/OG
Te5zM8+FRG3MnMUaN/Nc8MTnzhQ/cTNPQEwN7z4y2808AWqdfXq8fpCdp4Cw
hPNx3NZB5gkoKpCnBg0OME/An7kbvnll3QDzRBwMWbJPVdXPPBFJFzelmOr7
mCfiacmk4poPe5knwpE28HvRSRHR1VcqSi+KoD/yP/Kmk88=
         "]]}, {
        RGBColor[0.857359, 0.131106, 0.132128], 
        PointSize[0.0075], 
        AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxd1AlIk2EYB/A1im6yMjMpRIs0DToNpOPfQYeSxsrItMsotQOyEoKyU8su
tYKONbOyIkIki1LzKnVN85zO1qZz7jKnbvtW2hqGHbP3MdoDHy//j+f5vfB9
L6/X7kMb9/J5PF7En8ex/l9W3BU66g0oL1zgqMLBXFvjqKLBHBPtqJLB/Hd9
59T/L//1S53my5z2K3fyxE6e2Ml77+RJnLwKWC+8ykr9zrH3lYgbH7OhwMYx
rxK2zSk58m8c8z7ARzbdpuvlmFeFZW3Zi9U9HPOq8fRmyLWKr+TVQFU023bv
C3k1qL6UFbXLSl4t3N4m5o/lyKvDw0ty6WMzefWoNq6Km2EiTwq3vhfBV7o4
DLRHS9HpGTNEYSRfCpP8ttfIDppvQPgp9+nT2mm/BmQY7dET9OQ14uS43oAO
DXmN2J9uLxGqyWvEytdJrr4q8mRwv/PE/5qSPBkWpU1R1svJa4I3P77eICOv
CdxqnahGSl4TcgX9j5JqyfsIEc/Te1QVeR9h7430jpCQJ8fa8PmnDpeRJ0dc
6Tnl+hIOdQOeHFP3bkk3viHvE26kZnLLX5P3CWkyQa4ghzwFPO0nkt2yyFPA
JWXr08tPyFPg58wW3rP75CnB31E85aCQPCWWrLk6pu4Gec1IHlp2ovIKec0Y
71dwPiyJvGacmzgtb38CeS3YFlbSx48nrwV9q03JrgfIU0ESWFl7M4o8FZrs
VZEJW8hTgXfrsqRoPXmtUHm8vBi8grxWNEQFqCcHkKeGPDbh7iRf8tTwOepv
m+9BnhoHjo8M2z6avDaUzz3Wf/qHhXltaA/NqUjssjBPg8A5vwpDFRYMtC/Q
YESdt6hcbGHnVwOBi2hp6XOa12Dlg0SLl9DC/r8G77X6swVnyNOi+OeZxVuj
ydPCNzc7VhxEnhbDhjdez/cjTwvzviCfzyPI00L6yGOnRW9mng75vuvcdxaa
maeD1Rrrmp1qZp4O9T2z+v23m5mnw7jOViV/ppl5OuzxFyo8jCbm6RE/78im
YZkm5ukhqbi1q0FgYt9Tj5jiEJu4t5t5epwPKrututDNPD1kwV+GSod0M88A
pUtae0dEF/MM6Mi43hN+spN5BtwLXpisW2RkngEuAYGBGW/b4ZdZLErJM4Bu
5N8p3JC8
         "]]}}, {{}, {}}}}, AspectRatio -> 1, Axes -> {True, True}, AxesLabel -> {
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(b\\)]\\)\"", 
       TraditionalForm], 
      FormBox[
      "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(b\\)]\\)\"", TraditionalForm]}, 
    AxesOrigin -> {0, 0}, DisplayFunction -> Identity, 
    Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImageSize -> {446., Automatic}, 
    Method -> {
     "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}}, PlotRange -> All, PlotRangeClipping -> True, 
    PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"d = 3\"", "\"d = 4\"", "\"d = 5\"", "\"d = 6\"", "\"d = 7\"", 
       "\"d = 8\"", "\"d = 9\"", "\"d = 10\""}, "SwatchLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               StyleBox[
               "\"p = 2\"", {FontFamily -> "Arial"}, Background -> Automatic, 
                StripOnInput -> False]}, {
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.24882857142857143`, 0.264202, 0.7825611428571428]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.2888631428571429, 0.5431845714285714, 
                    0.7666072857142857]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.41993314285714284`, 0.6952647142857142, 0.555374]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.6215634285714287, 0.743557, 0.3500992857142857]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.8241045714285714, 0.6995635714285714, 
                    0.25042971428571426`]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[
                    0.9023275714285715, 0.49078171428571427`, 0.199022]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.857359, 0.131106, 0.132128]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.857359, 0.131106, 0.132128]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #8}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Center}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
           Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               
               TemplateBox[<|
                "color" -> 
                 RGBColor[
                  0.24882857142857143`, 0.264202, 0.7825611428571428]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> 
                 RGBColor[
                  0.2888631428571429, 0.5431845714285714, 
                   0.7666072857142857]|>, "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> 
                 RGBColor[
                  0.41993314285714284`, 0.6952647142857142, 0.555374]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> 
                 RGBColor[0.6215634285714287, 0.743557, 0.3500992857142857]|>,
                 "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> 
                 RGBColor[
                  0.8241045714285714, 0.6995635714285714, 
                   0.25042971428571426`]|>, "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> 
                 RGBColor[
                  0.9023275714285715, 0.49078171428571427`, 0.199022]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.857359, 0.131106, 0.132128]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.857359, 0.131106, 0.132128]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.857359, 0.131106, 0.132128]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|
                "color" -> RGBColor[0.857359, 0.131106, 0.132128]|>, 
                "RGBColorSwatchTemplate"]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8}], "}"}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"p = 2\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Print",
 CellChangeTimes->{{3.9248820175745535`*^9, 3.92488204065492*^9}},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"a88070bf-fd2a-42a7-a9fc-0c8a3783535f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ANCHORSDOTS", "[", 
  RowBox[{"5", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.924881723982768*^9, 3.924881729820382*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"3730ce3f-9a78-4cb3-8c62-f580fe853455"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10625000000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11875000000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.14375000000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.16875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17500000000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.18125000000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.20625000000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21250000000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.225`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23750000000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.24375000000000002`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26875000000000004`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.275`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.28125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.29375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.325`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.33125000000000004`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.34375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35625000000000007`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36250000000000004`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.38750000000000007`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.39375000000000004`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.40625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41875000000000007`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42500000000000004`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.43125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.44375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45000000000000007`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.45625000000000004`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.475`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48125000000000007`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48750000000000004`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.49375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.50625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5125000000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.51875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.525`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.53125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5437500000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.55`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.55625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.56875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5750000000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.58125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.59375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.60625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.61875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.63125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.64375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.65`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.65625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.675`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.68125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.69375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7000000000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.70625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.71875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.725`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7312500000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.74375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.75`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.75625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7625000000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.76875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.775`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.78125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7937500000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.80625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.81875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8250000000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.83125`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.84375`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.85`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8562500000000001`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8625`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.86875`", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.875`", ",", "0.9989787818303574`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.88125`", ",", "0.9988920942489128`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8875000000000001`", ",", "0.9987985225587438`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.89375`", ",", "0.998697547465682`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "0.9985886112990632`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.90625`", ",", "0.998471114931606`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9125`", ",", "0.998344414698531`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9187500000000001`", ",", "0.9982078187571788`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.925`", ",", "0.998060583647244`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.93125`", ",", "0.9979019093957213`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9375`", ",", "0.9977309359785917`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.94375`", ",", "0.9975467378166202`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9500000000000001`", ",", "0.9973483185393598`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.95625`", ",", "0.9971346051010425`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9625`", ",", "0.9969044413445755`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.96875`", ",", "0.9966565809369756`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.975`", ",", "0.9963896795821238`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9812500000000001`", ",", "0.996102286471803`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9875`", ",", "0.9957928348506141`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.99375`", ",", "0.9954596315940959`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "0.995100845680524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.00625`", ",", "0.9947144954044095`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0125000000000002`", ",", "0.9942984341950588`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.01875`", ",", "0.9938503348432217`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0250000000000001`", ",", "0.9933676718348541`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.03125`", ",", "0.9928477017647513`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0375`", ",", "0.9922874412048669`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0437500000000002`", ",", "0.9916836420291988`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.05`", ",", "0.9910327635564404`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0562500000000001`", ",", "0.9903309411189618`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0625`", ",", "0.9895739505731534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.06875`", ",", "0.9887571678358792`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0750000000000002`", ",", "0.9878755231753835`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.08125`", ",", "0.986923448537757`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0875000000000001`", ",", "0.9858948175777619`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.09375`", ",", "0.9847828766287828`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`", ",", "0.9835801647684178`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1062500000000002`", ",", "0.982278421382347`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1125`", ",", "0.9808684787080103`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1187500000000001`", ",", "0.9793401354990957`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1250000000000002`", ",", "0.977682009415475`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.13125`", ",", "0.9758813617093638`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1375000000000002`", ",", "0.9739238894799481`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.14375`", ",", "0.971793476841427`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1500000000000001`", ",", "0.9694718959081854`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1562500000000002`", ",", "0.9669384431990128`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1625`", ",", "0.9641694962854058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1687500000000002`", ",", "0.961137966779486`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.175`", ",", "0.9578126196915449`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1812500000000001`", ",", "0.9541572185344015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1875000000000002`", ",", "0.9501294369330617`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.19375`", ",", "0.945679458825827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2000000000000002`", ",", "0.9407481499947502`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.20625`", ",", "0.9352646327452501`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2125000000000001`", ",", "0.9291430124119471`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2187500000000002`", ",", "0.9222778649549978`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.225`", ",", "0.9145378759757979`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2312500000000002`", ",", "0.9057566257442782`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2375`", ",", "0.8957188077137522`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2437500000000001`", ",", "0.884138834695658`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2500000000000002`", ",", "0.8706260606453523`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.25625`", ",", "0.8546249759188042`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2625000000000002`", ",", "0.835304622175856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.26875`", ",", "0.811333730972971`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2750000000000001`", ",", "0.7803582299775436`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2812500000000002`", ",", "0.7375159079892055`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2875`", ",", "0.669391357060137`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2937500000000002`", ",", "0.4806936225286892`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2946675769003626`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.924881730041441*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"1c1e85b9-2e12-43c3-9109-61b3edf614c7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1908, 969},
WindowMargins->{{Automatic, 72}, {Automatic, 18}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fdbdb68f-7583-4d61-b320-d1148afbcf06"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 192, 6, 235, "Title",ExpressionUUID->"260d05e5-1d20-4ecd-859f-15d3d244408f"],
Cell[617, 23, 147, 3, 74, "Input",ExpressionUUID->"0229b0ea-edb3-4fac-b60e-6b1f41d8fc54"],
Cell[CellGroupData[{
Cell[789, 30, 182, 3, 78, "Subtitle",ExpressionUUID->"24866227-1b98-4510-ad47-760a662f816e"],
Cell[974, 35, 601, 11, 50, "Text",ExpressionUUID->"1113e9d4-36d3-4a5d-a72b-d45881847038"],
Cell[1578, 48, 451, 9, 74, "Input",ExpressionUUID->"cd1b8512-8714-4e2f-be70-1476dfd0fc13"],
Cell[CellGroupData[{
Cell[2054, 61, 1564, 36, 218, "Code",ExpressionUUID->"ca88ff42-a677-4c67-b10a-2ce59ffb60b9",
 InitializationCell->True],
Cell[3621, 99, 561, 12, 39, "Message",ExpressionUUID->"4dfa830f-4484-4b76-82b9-c5508be45636"],
Cell[4185, 113, 1021, 14, 50, "Output",ExpressionUUID->"5eca95cf-5e4f-4163-b171-c95759d31926"]
}, Open  ]],
Cell[5221, 130, 542, 11, 116, "Text",ExpressionUUID->"d1ed22d8-19d5-433b-9933-8d825ecde696"],
Cell[5766, 143, 3119, 90, 455, "Input",ExpressionUUID->"3293e270-8d15-4f73-990f-4001aa999128",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[8910, 237, 182, 3, 79, "Subsection",ExpressionUUID->"2262bbd8-22e3-4f8c-8073-9ce5dc6cbc23"],
Cell[9095, 242, 2452, 66, 161, "Code",ExpressionUUID->"7d98f1f5-ede0-4f02-8d98-2e2763ca9321"],
Cell[11550, 310, 154, 3, 44, "Input",ExpressionUUID->"8d68cf58-68b5-458d-a396-ce383feea191"],
Cell[11707, 315, 275, 5, 44, "Input",ExpressionUUID->"4d812f92-4fe0-411f-b768-f6da3a55a574"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12031, 326, 178, 3, 78, "Subtitle",ExpressionUUID->"da07aef0-9d80-43bc-9647-dffe4b88f974"],
Cell[12212, 331, 147, 2, 44, "Input",ExpressionUUID->"24c03edc-445e-4bad-b5d6-7c5e6385f275"],
Cell[12362, 335, 1041, 20, 181, "Text",ExpressionUUID->"6a4ec6db-ce67-46d0-8760-93b0b12b8c5f"],
Cell[CellGroupData[{
Cell[13428, 359, 11136, 255, 816, "Input",ExpressionUUID->"6dea1f67-6235-401d-aaa6-608c128393b1"],
Cell[24567, 616, 29475, 542, 291, "Output",ExpressionUUID->"b9522208-814a-41db-83e9-4d3165b90c7c"]
}, Open  ]],
Cell[54057, 1161, 231, 4, 44, "Input",ExpressionUUID->"e0e639fb-54e6-4346-b7d4-ed1b840d1f5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54325, 1170, 256, 7, 125, "Subtitle",ExpressionUUID->"1c8fc042-2581-40d0-926f-9d38b5a775e2"],
Cell[54584, 1179, 1255, 21, 280, "Text",ExpressionUUID->"17437dfc-b300-425e-96ad-7886807acc1d"],
Cell[CellGroupData[{
Cell[55864, 1204, 2084, 50, 98, "Input",ExpressionUUID->"9844c71a-ce36-46af-b3c6-c848912eaacf",
 InitializationCell->True],
Cell[57951, 1256, 4755, 82, 431, "Output",ExpressionUUID->"00d13a79-3e93-46e1-9533-86acac1f32b4"]
}, Open  ]],
Cell[62721, 1341, 206, 4, 105, "Input",ExpressionUUID->"401bf88c-d397-4124-ae2a-869de10cf7d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62964, 1350, 214, 3, 78, "Subtitle",ExpressionUUID->"baa471f7-7a88-4a6f-9505-de079928d6b9"],
Cell[63181, 1355, 1381, 25, 214, "Text",ExpressionUUID->"b5ec82e2-9a13-4c53-aa4c-94c96f02e150"],
Cell[CellGroupData[{
Cell[64587, 1384, 1817, 48, 98, "Input",ExpressionUUID->"cf9d3c70-f02a-4d6f-8117-ae3366a7e44f",
 InitializationCell->True],
Cell[66407, 1434, 3292, 59, 548, "Output",ExpressionUUID->"3baecf86-44b5-4396-bc22-605b85708dac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69748, 1499, 237, 6, 125, "Subtitle",ExpressionUUID->"efe491d9-8836-4681-a113-eb787c87de2d"],
Cell[69988, 1507, 463, 10, 83, "Text",ExpressionUUID->"0841daf5-1987-431e-9af8-d2836892295b"],
Cell[70454, 1519, 1772, 43, 98, "Input",ExpressionUUID->"a85f8456-a027-4ec6-b2dc-690e93f159d5",
 InitializationCell->True],
Cell[72229, 1564, 144, 2, 44, "Input",ExpressionUUID->"e300a44e-bd3f-4d1a-af3f-0966aa13677c"],
Cell[CellGroupData[{
Cell[72398, 1570, 1016, 23, 68, "Input",ExpressionUUID->"f10796d9-7b99-4d7f-afd2-345ecdb36782",
 InitializationCell->True],
Cell[73417, 1595, 3311, 58, 517, "Output",ExpressionUUID->"5e09b4e3-8b88-4a73-8565-387976b4f077"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76765, 1658, 4119, 105, 282, "Input",ExpressionUUID->"f28aabd0-160b-47dd-b5eb-f1c84cbd8f82",
 InitializationCell->True],
Cell[80887, 1765, 4389, 74, 516, "Output",ExpressionUUID->"5469cf27-1a03-4cba-a79c-3e390a84718a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85313, 1844, 248, 6, 79, "Subsection",ExpressionUUID->"f99fa635-dce2-4f33-a389-f2ddc35e4eec"],
Cell[85564, 1852, 753, 16, 76, "Code",ExpressionUUID->"088bc7cb-2356-4ee4-ae17-2e2188502e6a"],
Cell[86320, 1870, 4045, 84, 274, "Code",ExpressionUUID->"6b2b64cf-a093-4c00-984d-ff96f91651ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90402, 1959, 422, 8, 79, "Subsection",ExpressionUUID->"b6c0f1db-3712-4393-8094-72bbf5a0d50d"],
Cell[CellGroupData[{
Cell[90849, 1971, 1760, 48, 135, "Input",ExpressionUUID->"ad46fe12-0e9c-4019-aaf2-c56e68f818cb"],
Cell[92612, 2021, 2456, 50, 510, "Output",ExpressionUUID->"0bb9506a-c2fe-49bc-89d8-7b60b42b78a4"]
}, Open  ]]
}, Open  ]],
Cell[95095, 2075, 289, 5, 99, "Section",ExpressionUUID->"df5baac2-5744-4dd3-a4a3-8ffb5b37c047"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95421, 2085, 168126, 2762, 340, "Subtitle",ExpressionUUID->"daceb1b5-4f87-4c5d-8372-42ad63d5b507"],
Cell[263550, 4849, 256, 4, 78, "Subtitle",ExpressionUUID->"d47bbe0a-8649-4d57-9be5-f4b60160f5fe"],
Cell[263809, 4855, 1359, 39, 74, "Input",ExpressionUUID->"549924b0-adc3-4c9e-aba5-8c83dac3ac8c"],
Cell[265171, 4896, 177, 3, 44, "Input",ExpressionUUID->"dbe74363-e24c-44c6-974e-d538e52ca88d"],
Cell[CellGroupData[{
Cell[265373, 4903, 585, 12, 44, "Input",ExpressionUUID->"06634239-09c3-41e5-a8e6-161f715a5946"],
Cell[265961, 4917, 2087, 40, 316, "Output",ExpressionUUID->"c7a13c1c-e621-4b14-8ef5-3dd90b11da69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268085, 4962, 325, 7, 44, "Input",ExpressionUUID->"109b48b8-1d5c-4542-9891-0ee696c8b5c4"],
Cell[268413, 4971, 242, 3, 50, "Output",ExpressionUUID->"e494aadb-46ba-4bb2-ad6a-8b399bed4ad8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268692, 4979, 354, 7, 44, "Input",ExpressionUUID->"ffe9dfc9-0f8a-4dc1-a0b4-feac3fdf6632"],
Cell[269049, 4988, 62961, 1214, 177, "Output",ExpressionUUID->"740e65b5-7c94-4ef0-a9d5-eef0f9235c73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332047, 6207, 211, 3, 44, "Input",ExpressionUUID->"e8f9b721-90e2-42f8-8f28-f657010aa9e6"],
Cell[332261, 6212, 50272, 872, 345, "Output",ExpressionUUID->"93518a89-eccd-47ce-807a-fc9d9b379230"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382570, 7089, 270, 5, 44, "Input",ExpressionUUID->"e029caf9-c26e-4d52-b37d-3a8ce9b4ee13"],
Cell[382843, 7096, 2819, 62, 365, "Output",ExpressionUUID->"c7430e4c-7889-47db-97cd-f0a286ba0f67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385699, 7163, 310, 5, 99, "Section",ExpressionUUID->"396e02a5-fa09-41e7-b183-72a6f40f0b9e"],
Cell[386012, 7170, 629, 14, 215, "Subsubsection",ExpressionUUID->"58bd7c37-dc46-42bb-965e-7b64d8dbded0"],
Cell[CellGroupData[{
Cell[386666, 7188, 178, 3, 51, "Subsubsection",ExpressionUUID->"b60690de-63da-4ed6-ba9a-1ce7a0a88cb7"],
Cell[CellGroupData[{
Cell[386869, 7195, 3225, 77, 227, "Input",ExpressionUUID->"9e2d6932-d887-4e52-9b21-1ce051d229ab"],
Cell[390097, 7274, 3092, 62, 697, "Output",ExpressionUUID->"ee5f5ffa-d24d-4ef8-bd60-b4e04d8d05ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[393226, 7341, 257, 4, 44, "Input",ExpressionUUID->"b6a75c39-4795-4007-ba8c-44a0bef00010"],
Cell[393486, 7347, 35552, 705, 674, "Print",ExpressionUUID->"a88070bf-fd2a-42a7-a9fc-0c8a3783535f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429075, 8057, 232, 4, 44, "Input",ExpressionUUID->"3730ce3f-9a78-4cb3-8c62-f580fe853455"],
Cell[429310, 8063, 14760, 392, 693, "Output",ExpressionUUID->"1c1e85b9-2e12-43c3-9109-61b3edf614c7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ReadMe.txt <==
This is the code we used to generate the figures in the note.

To compute the area differences it was necessary to use the Graham-Witten procedure. The computations are explained and performed using Mathematica in “Graham-Witten.nb”. 

The files named “p2d5.nb”, “p3d7.nb”, “p3d5.nb”, and “p4d5.nb” perform the area difference computations for those particular cases. We checked that our numerics were consistent with the predicted area difference. In d5_Combined you can see one example of such a check for d=5. 

Note that the agreement for p=2 is not as good as for larger p. The reason for this is that we decided to use the same initial value in our root-finding procedure — u=.999 — for all runs, including at p=2, where this choice is less effective for boundary anchor points near the defect. We made this decision to ensure that methods were consistent across all runs. One can still manually perform the shooting method by tuning the initial value for the root-finding procedure. 

In “Coulomb_Law_Critical.nb”, we consider the case p=3 d=5 and show numerically that Coulomb law is unrealized below the critical angle for the brane. This calculation was done by performing the same calculation repeatedly for different brane angles and then combining the data into one figure. 

In “Critical_Anchors_Extremal_Surfaces.nb” we compute the critical anchors for various choices of (p,d). This was used to create the figures for critical anchor at fixed p=2 (with varying d>2) and critical anchors at fixed d=10 (with p varying between 2 and 9). For this file the “databackup.mx” file is useful if you want to avoid running the code from scratch. The Manipulate applet generates figures for any combination of (p,d) for d<=10, but these were not all included in the note. 

==> anc/p2d5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    789052,      14428]
NotebookOptionsPosition[    773981,      14249]
NotebookOutlinePosition[    774378,      14265]
CellTagsIndexPosition[    774335,      14262]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Extended Wilson Operators", "Title",
 CellChangeTimes->{{3.9432983044121337`*^9, 
  3.9432983132540197`*^9}},ExpressionUUID->"b973f585-eb43-134a-8e94-\
b567eb003531"],

Cell["p=2 d=5 Black Brane", "Subtitle",
 CellChangeTimes->{{3.9432983171619463`*^9, 3.943298349238119*^9}, {
  3.9433042584250813`*^9, 3.943304316912201*^9}, {3.9433044316986065`*^9, 
  3.943304437405279*^9}},ExpressionUUID->"c6f56ef3-b4fd-544d-9df1-\
198bf2e8d44d"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"p", ",", "d"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", "5"}], ";"}]}], "Code",
 CellChangeTimes->{{3.943305628817335*^9, 3.94330563055237*^9}, {
  3.943306232550667*^9, 3.9433062347793217`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e7d3e756-5614-844a-b3bc-c383eab1f966"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"H", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], ">", "0"}], ",", 
      RowBox[{"u", ">", "0"}], ",", 
      RowBox[{"d", ">", "2"}], ",", 
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], "<", "1"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"L", " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"u", "[", "\[Mu]", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "2"], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"u", "[", "\[Mu]", "]"}], 
           RowBox[{"d", "-", "1"}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "\[Mu]", "]"}], "*", 
      RowBox[{"Sin", "[", "\[Mu]", "]"}]}], ")"}], "p"]}]}], "\n", 
 RowBox[{
  RowBox[{"EL", ":=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"D", "[", 
      RowBox[{"L", ",", " ", 
       RowBox[{"u", "[", "\[Mu]", "]"}]}], "]"}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"L", ",", " ", 
        RowBox[{
         RowBox[{"u", "'"}], "[", "\[Mu]", "]"}]}], "]"}], ",", " ", 
      "\[Mu]"}], "]"}]}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]EDGE", ":=", " ", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RTstring", "[", "\"\<Domain\>\"", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uEDGE", ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"RTstring", "[", "\[Mu]EDGE", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTstring", "[", "\[Mu]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"stringbridge", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IRT", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"IslandRT", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Circ", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Circle", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "\[Pi]"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HM", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"HartmanMaldacena", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IRT", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"IslandRT", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Circ", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "\[Pi]"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.940284086140743*^9, 3.940284100908828*^9}, 
   3.940284216314585*^9, 3.940284444175621*^9, 3.940284999902136*^9, {
   3.940412643920396*^9, 3.940412674181375*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"bc9fb206-8636-7a4f-a3ef-b27958006adc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CRITANGLES", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"2", 
            FractionBox[
             SqrtBox["\[Pi]"], 
             RowBox[{"d", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], 
               FractionBox["1", 
                RowBox[{"d", "-", "1"}]]]}]], 
            FractionBox[
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"3", "d"}], "-", "2"}], 
               RowBox[{
                RowBox[{"2", "d"}], "-", "2"}]], "]"}], 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"2", "d"}], "-", "1"}], 
               RowBox[{
                RowBox[{"2", "d"}], "-", "2"}]], "]"}]]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "d"], 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["d", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"d", "-", "1"}], ")"}]}]], ",", 
              FractionBox[
               RowBox[{
                RowBox[{"3", "d"}], "-", "2"}], 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"d", "-", "1"}], ")"}]}]], ",", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Theta]", ",", ".0011"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "3", ",", "100", ",", "1"}], "}"}]}], "]"}], ",", 
     "0.00000000000000001"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CriticalAngle", "[", "p_", "]"}], ":=", 
  RowBox[{"CRITANGLES", "[", 
   RowBox[{"[", "p", "]"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.8949931044512973`*^9, 3.8949931275090914`*^9}, {
  3.894993174678404*^9, 3.894993177131857*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4f1c933a-05f6-ec46-865a-c3f271c38d74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Approxu", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{"c0", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"c0", "-", 
      SuperscriptBox["c0", "d"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "4"], " ", "c40"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"2", " ", "d"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"3", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}]}], "-", 
           RowBox[{"5", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", "d"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "c0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "c0"}], "-", 
           RowBox[{"24", " ", "c40"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6", " ", "c0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "p", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}]}], ")"}]}], 
     ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ApproxDu", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "c0"}], "+", 
      SuperscriptBox["c0", "d"]}], ")"}]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "3"], " ", "c40"}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["c0", 
         RowBox[{"2", " ", "d"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"24", "-", 
          RowBox[{"3", " ", "d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "p"}], ")"}]}], "-", 
          RowBox[{"5", " ", "p"}]}], ")"}], " ", 
        SuperscriptBox["c0", 
         RowBox[{"1", "+", "d"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "c0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "c0"}], "-", 
          RowBox[{"24", " ", "c40"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"6", " ", "c0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", "p", "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}]}], ")"}]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"2", " ", "d"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"3", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}]}], "-", 
           RowBox[{"5", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", "d"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "c0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", "c0"}], "-", 
           RowBox[{"24", " ", "c40"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", "c0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "p", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}]}], ")"}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApproximateAction", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "360"], " ", 
   SuperscriptBox["c0", 
    RowBox[{"-", "p"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], 
       RowBox[{"1", "-", "p"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"360", " ", "c0"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}]], "+", 
        FractionBox[
         RowBox[{"60", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "c0"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "p"}], ")"}], " ", 
             SuperscriptBox["c0", "d"]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "3"}], "+", "p"}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "p"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "c0"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "180"}], "+", 
              RowBox[{"171", " ", "p"}], "-", 
              RowBox[{"52", " ", 
               SuperscriptBox["p", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["p", "3"]}]}], ")"}], " ", 
            SuperscriptBox["c0", "2"]}], "+", 
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "p"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "d", "-", 
              RowBox[{"2", " ", "p"}], "-", 
              RowBox[{"d", " ", "p"}], "+", 
              SuperscriptBox["p", "2"]}], ")"}], " ", 
            SuperscriptBox["c0", 
             RowBox[{"2", " ", "d"}]]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{"84", "-", 
              RowBox[{"79", " ", "p"}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["p", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["p", "3"]}], "+", 
              RowBox[{"3", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"5", " ", "p"}], "+", 
                 SuperscriptBox["p", "2"]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["c0", 
             RowBox[{"1", "+", "d"}]]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "p"}], ")"}], "2"], " ", "c0"}]], "15", 
      " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"35", "-", 
         RowBox[{"12", " ", "p"}], "+", 
         SuperscriptBox["p", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "p"}], ")"}]}]]], " ", 
      RowBox[{"(", 
       RowBox[{"23", "-", 
        RowBox[{"8", " ", "p"}], "+", 
        SuperscriptBox["p", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
         SuperscriptBox["c0", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"2", " ", "d"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"3", " ", "d", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "p"}], ")"}]}], "-", 
           RowBox[{"5", " ", "p"}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", "d"}]]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", "c0", " ", "c40"}]}], 
       ")"}], " ", 
      RowBox[{"ExpIntegralEi", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "p"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", "p", "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "p"}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "p"}], ")"}]}]]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CUT", "=", 
   RowBox[{"1", "/", "100"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.943203839338194*^9, 3.943203857171755*^9}, {
   3.943204055669528*^9, 3.943204125084333*^9}, {3.943204165880414*^9, 
   3.943204170153364*^9}, {3.943204381718484*^9, 3.943204405922086*^9}, 
   3.943204493442628*^9, {3.943204666295583*^9, 3.943204740428644*^9}, 
   3.943204824361923*^9, 3.943204855090355*^9, {3.9432050569339123`*^9, 
   3.9432051141950703`*^9}, {3.943205182317136*^9, 3.943205183848852*^9}, {
   3.943302291189884*^9, 3.9433022923658886`*^9}, 3.9433043318481064`*^9, {
   3.9433046901200027`*^9, 3.943304707371416*^9}, 3.943305271819071*^9, {
   3.943305633823263*^9, 3.943305634132183*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e05273d9-bf8a-dd4e-a260-f11a843a3afc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IRTAreaElement", ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"u", "[", "\[Mu]", "]"}], "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "2"], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"u", "[", "\[Mu]", "]"}], 
               RowBox[{"d", "-", "1"}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", "[", "\[Mu]", "]"}], "*", 
          RowBox[{"Sin", "[", "\[Mu]", "]"}]}], ")"}], "p"]}], ")"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"IRT", "[", "\[Mu]", "]"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"IRT", "[", "\[Mu]", "]"}], ",", "\[Mu]"}], "]"}]}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HMAreaElement", ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"u", "[", "\[Mu]", "]"}], "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "2"], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"u", "[", "\[Mu]", "]"}], 
               RowBox[{"d", "-", "1"}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", "[", "\[Mu]", "]"}], "*", 
          RowBox[{"Sin", "[", "\[Mu]", "]"}]}], ")"}], "p"]}], ")"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"HM", "[", "\[Mu]", "]"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"HM", "[", "\[Mu]", "]"}], ",", "\[Mu]"}], "]"}]}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HMstart", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"HM", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Istart", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"IRT", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HMend", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"HM", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Iend", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"IRT", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Code",
 InitializationCell->True,
 CellLabel->"In[21]:=",ExpressionUUID->"9827366a-9019-ae45-a456-b3cff38d43d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ComputeSystempd", "[", 
    RowBox[{
    "p_", ",", "d_", ",", "\[Theta]bmin_", ",", "\[Theta]bmax_", ",", 
     "\[Theta]hmmin_", ",", "\[Theta]hmmax_", ",", "gap_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{"\[Theta]b", ",", "\[Theta]hm", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"HartmanMaldacena", "=", 
             RowBox[{"NDSolve", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"EL", "\[Equal]", "0"}], ",", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"u", "'"}], "[", "\[Theta]hm", "]"}], "\[Equal]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"d", "-", "1"}], 
                    RowBox[{"2", "p"}]], 
                   RowBox[{"Tan", "[", "\[Theta]hm", "]"}]}]}], ",", " ", 
                 RowBox[{
                  RowBox[{"u", "[", "\[Theta]hm", "]"}], "\[Equal]", 
                  FractionBox["999", "1000"]}]}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"u", ",", 
                 RowBox[{"u", "'"}]}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", " ", "\[Theta]hm", ",", " ", "\[Pi]"}], 
                "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"u0", "=", 
             RowBox[{"HM", "[", "HMend", "]"}]}], ";", " ", 
            "\[IndentingNewLine]", 
            RowBox[{"IslandRT", "=", 
             RowBox[{"Quiet", "[", 
              RowBox[{"NDSolve", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"EL", "\[Equal]", "0"}], ",", " ", 
                  RowBox[{
                   RowBox[{"u", "[", "\[Pi]", "]"}], "\[Equal]", "u0"}], ",", 
                  " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"u", "'"}], "[", "\[Theta]b", "]"}], "\[Equal]", 
                   "0"}]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"u", ",", 
                  RowBox[{"u", "'"}]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"\[Mu]", ",", " ", "\[Theta]b", ",", " ", "\[Pi]"}], 
                 "}"}], ",", "\[IndentingNewLine]", 
                RowBox[{"Method", "\[Rule]", " ", 
                 RowBox[{"{", 
                  RowBox[{"\"\<Shooting\>\"", ",", " ", 
                   RowBox[{
                   "\"\<StartingInitialConditions\>\"", "\[Rule]", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"u", "[", "\[Theta]b", "]"}], "\[Equal]", 
                    FractionBox["99999", "100000"]}], "}"}]}]}], "}"}]}]}], 
               "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"plotHM", "=", 
             RowBox[{"PolarPlot", "[", 
              RowBox[{
               RowBox[{"HM", "[", "\[Mu]", "]"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", "HMstart", ",", " ", "HMend"}], "}"}], 
               ",", 
               RowBox[{"PlotRange", "\[Rule]", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}]}], ",", 
               RowBox[{"PlotStyle", "\[Rule]", " ", 
                RowBox[{"{", 
                 RowBox[{"Red", ",", " ", "Thick"}], "}"}]}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"plotIRT", "=", 
             RowBox[{"PolarPlot", "[", 
              RowBox[{
               RowBox[{"IRT", "[", "\[Mu]", "]"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", " ", "Istart", ",", " ", "Iend"}], 
                "}"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}]}], ",", 
               RowBox[{"PlotStyle", "\[Rule]", " ", 
                RowBox[{"{", 
                 RowBox[{"Blue", ",", " ", "Thick"}], "}"}]}], ",", 
               RowBox[{"Epilog", "\[Rule]", 
                RowBox[{"{", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Directive", "[", 
                   RowBox[{"{", 
                    RowBox[{"Thick", ",", "Green"}], "}"}], "]"}], ",", 
                  RowBox[{"Line", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Cos", "[", "Istart", "]"}], ",", 
                    RowBox[{"Sin", "[", "Istart", "]"}]}], "}"}]}], "}"}], 
                   "]"}], ",", 
                  RowBox[{"PointSize", "[", "Large", "]"}], ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "}"}]}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"HMsolutions", "=", 
             RowBox[{"NSolve", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"HM", "[", 
                   RowBox[{"HMend", "-", "CUT"}], "]"}], "==", 
                  RowBox[{"Approxu", "[", 
                   RowBox[{"HMend", "-", "CUT"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"HM", "'"}], "[", 
                   RowBox[{"HMend", "-", "CUT"}], "]"}], "==", 
                  RowBox[{"ApproxDu", "[", 
                   RowBox[{"HMend", "-", "CUT"}], "]"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c0", ",", "c40"}], "}"}], ",", "Reals"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"desiredSolutionsHM", "=", 
             RowBox[{"Select", "[", 
              RowBox[{"HMsolutions", ",", 
               RowBox[{
                RowBox[{"0", "<", 
                 RowBox[{"(", 
                  RowBox[{"c0", "/.", " ", "#"}], ")"}], "<", "1"}], "&"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"uniqueSolutionHM", "=", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"desiredSolutionsHM", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Islandsolutions", "=", 
             RowBox[{"NSolve", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IRT", "[", 
                   RowBox[{"Iend", "-", "CUT"}], "]"}], "==", 
                  RowBox[{"Approxu", "[", 
                   RowBox[{"Iend", "-", "CUT"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"IRT", "'"}], "[", 
                   RowBox[{"Iend", "-", "CUT"}], "]"}], "==", 
                  RowBox[{"ApproxDu", "[", 
                   RowBox[{"Iend", "-", "CUT"}], "]"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c0", ",", "c40"}], "}"}], ",", "Reals"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"desiredSolutionsIsland", "=", 
             RowBox[{"Select", "[", 
              RowBox[{"Islandsolutions", ",", 
               RowBox[{
                RowBox[{"0", "<", 
                 RowBox[{"(", 
                  RowBox[{"c0", "/.", " ", "#"}], ")"}], "<", "1"}], "&"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"uniqueSolutionIsland", "=", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"desiredSolutionsIsland", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{"\[Theta]hm", "//", "N"}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", "uniqueSolutionIsland", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", "uniqueSolutionHM", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Show", "[", 
             RowBox[{"plotIRT", ",", "plotHM", ",", " ", "Circ"}], "]"}]}], 
           ",", " ", "\[IndentingNewLine]", 
           RowBox[{"IRTArea", "=", 
            RowBox[{
             RowBox[{"NIntegrate", "[", 
              RowBox[{"IRTAreaElement", ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", "Istart", ",", 
                 RowBox[{"Iend", "-", "CUT"}]}], "}"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"HMArea", "=", 
            RowBox[{
             RowBox[{"NIntegrate", "[", 
              RowBox[{"HMAreaElement", ",", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", " ", "HMstart", ",", 
                 RowBox[{"HMend", "-", "CUT"}]}], "}"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"SeriesHM", "=", 
            RowBox[{
             RowBox[{"ApproximateAction", "[", 
              RowBox[{"HMend", "-", "CUT"}], "]"}], "/.", 
             "uniqueSolutionHM"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"SeriesIsland", "=", 
            RowBox[{
             RowBox[{"ApproximateAction", "[", 
              RowBox[{"Iend", "-", "CUT"}], "]"}], "/.", 
             "uniqueSolutionIsland"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"IRTArea", "-", "HMArea"}], ",", "\[IndentingNewLine]", 
           RowBox[{"SeriesIsland", "-", "SeriesHM"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"IRTArea", "-", "SeriesIsland"}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"HMArea", "-", "SeriesHM"}], ")"}]}], ",", "u0"}], "}"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]b", ",", "\[Theta]bmin", ",", "\[Theta]bmax", ",", "gap"}],
           "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]hm", ",", "\[Theta]hmmin", ",", "\[Theta]hmmax", ",", 
           "gap"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"HMAngles", "=", 
       RowBox[{"System", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "All", ",", "2"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Gammas", "=", 
       RowBox[{"System", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "All", ",", "11"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Areas", "=", 
       RowBox[{"System", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "All", ",", "10"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"Gammas", ",", "Areas"}], "}"}], "]"}], ",", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"PointSize", "[", "Medium", "]"}]}]}], "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Show", "[", 
        RowBox[{"System", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "All", ",", "3"}], "]"}], "]"}], "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "Gammas", "]"}], ",", 
            RowBox[{"Log", "[", "Areas", "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"PointSize", "[", "Medium", "]"}]}]}], "]"}]}]}]}], "]"}]}],
   "\[IndentingNewLine]"}]], "Code",
 CellChangeTimes->{{3.940412780712611*^9, 3.940412850774255*^9}, {
   3.940413038236764*^9, 3.940413055083413*^9}, {3.9404133327847548`*^9, 
   3.94041334669559*^9}, {3.940413401441792*^9, 3.940413404012619*^9}, {
   3.9404134973815937`*^9, 3.94041350816216*^9}, {3.9404135590127583`*^9, 
   3.9404135701186657`*^9}, 3.940413610031035*^9, {3.940413675749256*^9, 
   3.940413676848363*^9}, {3.9404138528186703`*^9, 3.940413924736027*^9}, {
   3.940414022610366*^9, 3.940414154222023*^9}, {3.940414449300074*^9, 
   3.940414449927289*^9}, {3.943205292730423*^9, 3.943205293289063*^9}, {
   3.9432985307912836`*^9, 3.9432985747839727`*^9}, {3.943302512210209*^9, 
   3.943302517336174*^9}, 3.943305334986286*^9, {3.9433056573293533`*^9, 
   3.943305657861*^9}, {3.943306335642233*^9, 3.9433063376383476`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e62bd663-ff39-f843-bc29-b102c7a9de9b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CriticalAngle", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.943363241225806*^9, 3.9433632429665833`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"15790aad-f06d-4dce-a9de-2be40fd04199"],

Cell[BoxData["0.6474063913165697`"], "Output",
 CellChangeTimes->{3.943363243206744*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"73605f14-3fe0-44a8-817f-1881813fa0bd"]
}, Open  ]],

Cell["\<\
The area for p=2 is slightly different from the predicted value. The reason \
for this is most likely numerical. It is difficult, numerically, to get the \
surface to shrink to a point for p=2 while using the shooting method. \
\>", "Text",
 CellChangeTimes->{{3.9433070978204556`*^9, 3.9433071428680744`*^9}, {
  3.968932225299618*^9, 
  3.9689322480754747`*^9}},ExpressionUUID->"1a96bf4c-3e94-8a4d-9cd1-\
c9c911563a7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeSystempd", "[", 
  RowBox[{"2", ",", "5", ",", 
   FractionBox["647", "1000"], ",", 
   FractionBox["647", "1000"], ",", 
   FractionBox["157123", "100000"], ",", "3", ",", 
   FractionBox["1", "30"]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9433025883020916`*^9, {3.9433027204586983`*^9, 3.9433027214157467`*^9}, {
   3.9433053391752777`*^9, 3.943305412436104*^9}, 3.9433056617450886`*^9, {
   3.943306517545933*^9, 3.9433065439320183`*^9}, {3.943306636394972*^9, 
   3.94330664813216*^9}, {3.9433066821479607`*^9, 3.9433067052040195`*^9}, {
   3.94330673800576*^9, 3.9433067456320095`*^9}, {3.943306790966984*^9, 
   3.9433070076348515`*^9}, {3.9433070626446114`*^9, 
   3.9433070797271442`*^9}, {3.9433632480082617`*^9, 3.943363249144988*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d76c9a3c-f0a6-fd49-a5d7-f9ae7c0c83fa"],

Cell[CellGroupData[{

Cell[BoxData["1.57123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363439697016*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"a850f86c-bdc4-445a-bc90-a6237f537e31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.0008241368029024881`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.00043310249308185794`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363439697899*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"b7e3dfd2-1a3e-4005-810f-48ee033aa975"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.001019826042020598`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.00043322321768553165`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634396989393`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"c97e052e-8e79-4e83-a095-16ab73db41c4"],

Cell[BoxData["1.6045633333333333`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634427602673`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"80e3ce34-e705-4f62-a989-9ff2c979381c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.015733535383665013`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.0337310758206708`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363442761218*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"bead0e41-6404-4ca4-8b3f-0a9a7704fa31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.007407894153895233`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.033731025337455346`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363442762092*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"93fb75ef-fbe3-4c51-af07-d7500a196ce7"],

Cell[BoxData["1.6378966666666666`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363445187381*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"b3cb62b5-7686-4440-9fad-5bc3858dbe1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.06627445878352743`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.06702290259061666`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634451883297`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"fb6ab172-4784-4e9a-b46c-7ef5f37e33b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.014523536933180257`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.06702280646756521`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363445189213*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"c5df9f61-ef17-4655-8fd2-4ac2cc58bc92"],

Cell[BoxData["1.67123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.94336344751777*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"2ed34735-557a-4ba6-b92f-33745dfc5c02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.1706085516189442`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.10030187387573812`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363447518736*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4c9e230e-3567-431c-9020-2a32dbd90f36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.020775657158427767`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.10030182542100476`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363447519616*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"97a76b99-6411-41d3-9049-2c03d9685ba3"],

Cell[BoxData["1.7045633333333334`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363449590468*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"111e3da4-2d1c-4812-86ed-4574181d726f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.346133238961746`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.13355979883485117`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363449591449*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d7173aed-a367-49d0-b3b6-f265f199ecf8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.027201806356170352`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.1335597552298568`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363449592342*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"75a8b222-1aa0-4376-a98c-7448c4f4721c"],

Cell[BoxData["1.7378966666666666`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.94336345159144*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"df9ad6dd-2bd5-4d75-b2ed-bf48f1f550a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.6033028914620215`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.16678597899504943`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363451592417*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"917cc02a-9b93-479c-b79e-5f09205545d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.032515627254944564`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.16678591659261022`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634515933*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"ca4ca802-30db-4e1c-b2f7-4d13c53d8ae4"],

Cell[BoxData["1.77123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363453638178*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"42cbc061-5ef9-4714-a14a-8ed533178322"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.9592732579176596`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.19996664646321613`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634536391573`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"fd076eba-819e-4111-ab06-bcbff2b6735a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.034996978803602474`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.19996653349754515`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634536400347`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"78f3630b-8995-4b42-b131-eba2a012991a"],

Cell[BoxData["1.8045633333333333`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363455666456*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"8a04503b-61a5-4537-aa55-b1383a92220d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "1.4323119497634431`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.2330841006490117`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363455667417*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"a24c1d40-6cdd-4413-989a-0b6885b88f9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.033532763466956786`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.2330840262813937`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363455668294*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"492520ea-9c35-4589-8273-3ec3105983bb"],

Cell[BoxData["1.8378966666666667`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363457439273*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"6cc63da5-9b7d-4910-9a8c-f986e4fcf537"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "2.0288370524904686`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.26611643341094365`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634574400997`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"6b77455b-1502-475e-80ba-c28b4cc6d5cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.017057633794596468`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.2661163521282269`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363457440853*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"536ae865-4309-44c6-a863-b7cc8e0ce76a"],

Cell[BoxData["1.87123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634591183662`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e674b7a7-863d-44fe-a8ee-b493584ce94d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "2.7635880927388836`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.29903649433597795`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363459119342*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"0a1e094a-93d4-4279-ad98-aec95843b046"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.015789208083414646`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.29903642552627896`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363459120105*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"c82daeb3-794c-4943-b7ca-81ff98519fe3"],

Cell[BoxData["1.9045633333333334`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363460795978*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7044bc39-46a5-401e-98ee-0848473c7ddd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "3.643973133852761`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.3318116694862112`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363460796941*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4f0af416-5b8a-436c-acb6-a0523afae5ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.08041758679751228`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.33181161826548206`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363460797688*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"bdd5d9c5-7e80-4942-9be8-6b3a4abbf63e"],

Cell[BoxData["1.9378966666666666`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634624834013`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"a50b33ce-ade9-4e6a-aa2a-d536c9dce177"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "4.677742926090921`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.3644032052525999`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363462484378*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"cf73015c-cfbe-46c3-835b-2f62ea75af00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.1864821213661097`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.36440338943628303`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634624851437`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"44133bfa-0c48-435d-b627-01c7f83260ef"],

Cell[BoxData["1.97123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634640662527`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"650982a8-e5c5-4500-b12c-da53e42065ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "5.866656428756542`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.39676684644569016`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363464067251*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"259abbb1-078e-441a-aa63-d32f59313368"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.36138679980809624`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.39676705879266266`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363464068014*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"fafd6875-ec2c-4b86-9c60-f78d866aee9c"],

Cell[BoxData["2.0045633333333335`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634656763573`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"572fb00e-9f03-41a1-9823-89f4a5bf8e18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "7.208566180902545`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.4288515426658126`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363465677347*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"26c12197-eb35-40a9-96a2-0ad6966857c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.631282491588729`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.4288517542628667`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363465678123*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"90cac6ff-0821-469a-9f67-3b35eef61233"],

Cell[BoxData["2.0378966666666667`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.94336346714645*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d5225dd1-c313-4b0a-9620-4e8c37e860e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "8.693556724089836`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.46060034768535246`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634671474447`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"90a98a83-b781-46a3-80a9-f2296a0fb362"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "1.030562732097838`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.4606005646056633`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363467148203*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f600e4a2-b73d-4b7d-bd4d-69fe5f45091b"],

Cell[BoxData["2.07123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363468613521*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"adfff433-3ca6-4578-9d08-057c8a4877e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "10.308420501520741`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.4919506939179898`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363468614512*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"c8a90fd8-88c1-4d39-8340-7e807d60b44a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "1.6041564103653596`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.4919509192020232`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363468615288*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"fb589289-171d-471c-932a-95000db0f557"],

Cell[BoxData["2.104563333333333`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634700830297`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"310b52a4-5d52-4084-a1ae-9f3e1e255534"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "12.028439418907572`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5228349848023307`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363470084014*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"062d5e19-c08d-4233-bc45-bbd054036cb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "2.4032715330073264`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5228352119256122`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363470084777*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"66f87a5b-7d93-4702-8a8e-fc5942656531"],

Cell[BoxData["2.137896666666667`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363471583685*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5a452496-3423-4d28-90ca-8b40a5f92223"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "13.825230088727514`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5531814474543252`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363471584676*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e086e294-b971-49ea-bc28-9bc2f25cdf39"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "3.489683039087746`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5531816733441984`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363471585454*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"92dce9bb-d8a9-4e11-bfc3-a442a439a18c"],

Cell[BoxData["2.17123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634730207*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"269641a3-84e0-4e21-9cb0-c789eaca4130"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "15.664177166931577`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5829152263941251`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363473021772*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"8025d4d1-223b-423e-bcbb-a6ba2dbf240b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "4.934135743196482`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5829154857980747`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363473022616*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f8220d4d-d8e0-4d01-aee6-8e953d4b3fea"],

Cell[BoxData["2.204563333333333`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634744486723`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"65614127-b59f-4430-a430-9700f4f4e5fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "17.491613662369108`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6119597998298009`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634744497023`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"3df3a6fc-8888-4761-a7e5-353f76159c2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "6.814239978639452`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6119601182177875`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363474450471*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f965b996-c1c3-4344-bd04-40dc5e8469b3"],

Cell[BoxData["2.237896666666667`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634758943357`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4e23f5e6-82c5-4627-b21e-abe94f23d216"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "19.268209702720803`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6402385176942378`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363475895341*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"774d0620-d41e-45f8-beaa-592bff63e097"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "9.217181703605386`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6402388388930744`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363475896126*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"352b5add-7f8a-4f4a-a036-fb03dcc12316"],

Cell[BoxData["2.27123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363477276415*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"89386990-7776-4305-9d33-1e772121d4e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "20.937574604639057`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6676760040963832`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363477277412*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d29cac84-e4b8-49d4-b987-c675c48cd5a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "12.230671760356831`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6676763519547937`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634772781878`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"de8908dd-1708-43fa-a907-95768b7ab132"],

Cell[BoxData["2.3045633333333333`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363478555642*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4391f832-05b6-4ede-8571-9f1e9d092df5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "22.447276056946148`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6942000771798641`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363478556679*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"6e2db3ea-ea4a-45e4-b887-1eec73c9a6e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "15.950614689589163`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6942004826881323`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363478557459*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f55bd081-a76c-49c4-a0ef-cf9393a73c46"],

Cell[BoxData["2.3378966666666665`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363479873929*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e9060c1b-2468-40cc-811e-55ab726fb2bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "23.752551088977242`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7197433876326039`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634798749228`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"14ecaf13-cc57-49e5-8b2e-fd0829b399f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "20.473498955916625`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7197438377073714`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634798757133`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e2aa8480-eefd-4edc-9dec-411e3bf9179b"],

Cell[BoxData["2.37123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363481157576*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"053e4dac-298e-40ff-9da5-38ca55515cd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "24.793718145572388`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7442448691953822`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634811586018`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"00910e95-aa15-470f-95aa-724cd9e4c86d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "25.894449433426676`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7442453516216767`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363481159383*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"df46f66f-3e4e-465c-aff4-a338849f0785"],

Cell[BoxData["2.4045633333333334`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363482468595*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"63aad160-a282-4aa2-bdcb-f5b3341be7bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "25.545052484295173`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7676510713802999`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363482469643*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"50e47803-bb73-4c68-9701-19c2576f64b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "32.3077390579929`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.767651638215345`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363482470463*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e515b606-e465-4d27-ae1a-a36c75100aa4"],

Cell[BoxData["2.4378966666666666`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363483722571*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"a29f626c-2206-482e-a56f-9eac84f01c12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "25.971175561701212`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7899174458738928`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634837236767`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"895979be-5fde-4243-8fac-f78859488e97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "39.81191129139445`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7899180867325204`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363483724457*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"c345299c-fe2d-48aa-a9fb-ee551778658d"],

Cell[BoxData["2.47123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.94336348501453*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"9d4d65c3-fef0-4516-815f-4452bebcfa40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "26.057011886032846`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8110089267510346`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363485015545*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"deee25fc-a649-4f43-83de-51b866a18338"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "48.49932333473249`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8110096244929612`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363485016321*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"53b88c2e-2407-4a53-84ad-53a633f066f6"],

Cell[BoxData["2.5045633333333335`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363486299943*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"00ec5b04-87ea-413c-8935-c7a383a4fe47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "25.797517715848496`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.830900358504883`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363486300952*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"57b91d41-35f4-4660-95e2-eaf350bf7a99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "58.467429084168494`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8309011447140497`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363486301743*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5d512f0e-b082-409a-9b22-9df1176a8006"],

Cell[BoxData["2.5378966666666667`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363487539014*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"6b75dfe1-c676-4622-94af-41a648eb5315"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "25.195488401912346`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8495766929269243`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363487540031*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"913ce999-38ec-471a-9c7b-45ffe096b117"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "69.82581873289297`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8495775662650012`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634875408*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"66ea6d9f-fb42-4913-9c8c-c4cd0b65d00d"],

Cell[BoxData["2.57123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634887676983`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d4a2bbe0-1d82-4e6d-a5d1-9e7dcad2f311"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "24.275633678541265`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8670326492736967`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363488768718*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4a9e0647-ae19-46bc-9e02-c5f591778eeb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "82.69151680078002`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8670335490615855`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363488769507*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7d358bdd-6442-4d4e-bce3-06ae82d4e6f1"],

Cell[BoxData["2.604563333333333`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363489945599*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"41839fa8-14cd-4b73-8f0f-71cc8abd7cac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "23.064325143858227`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8832718786505206`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363489946868*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"88d8023b-db8b-481f-a495-a66d10de289c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "97.22322428773616`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8832728833935609`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363489947722*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d15a8151-85f9-4933-917d-85911aeca0e1"],

Cell[BoxData["2.637896666666667`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.94336349111897*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"55594b7e-b667-4b13-b65c-829061ee3efb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "21.605077937802033`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8983065170752104`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363491119981*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"bd519a15-47cd-4ad4-8ec0-779848032a45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "113.60622949044159`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8983076434846976`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363491120839*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"dcd420dc-f035-476c-9360-b1182dd7bfd0"],

Cell[BoxData["2.67123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.94336349231104*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f58033be-fabb-404f-a052-c70352c1bfd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "19.928156650925256`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9121558468264007`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363492312055*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"87466e04-4c18-43a4-8ea9-c53f507ebd54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "132.08839281704664`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9121570910690274`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634923128557`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"92fdcc28-0018-4300-ad16-beed97bfd530"],

Cell[BoxData["2.704563333333333`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363493402986*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"465f45a2-b57a-4c20-8cc2-9056f235b717"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "18.101658943053426`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.924845094153135`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363493404262*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"b9b37de8-6c2c-4887-a8b1-21125adede7b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "152.99367454485446`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.924846469255033`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.94336349340526*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"de91dcd1-0626-4eb7-9aa6-a979272f7210"],

Cell[BoxData["2.737896666666667`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363494489943*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"ff890884-1c67-419f-b2c1-b9693579d81b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "16.16436732198249`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9364041772953239`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634944909782`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"6864bd07-3f78-45f5-89e6-fe18bd1329e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "176.8009043016845`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9364056961667041`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363494491775*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"b3c1537b-010c-4beb-ad0f-d4ff6ff64843"],

Cell[BoxData["2.77123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363495567378*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"c19013e2-2594-443a-8ae3-bd8173008e85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "14.178220688853454`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.946866418506325`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363495568446*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f05079b5-35c1-4d88-b976-571ab289cd4e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "204.1263532744162`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9468680922339596`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634955692472`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7c44c763-8986-466c-ad38-38f313571d11"],

Cell[BoxData["2.8045633333333333`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363496660994*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"2bff4c26-6623-4cd0-9bcf-a902c6778481"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "12.184125639360348`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9562671149207332`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363496662027*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f801a1e8-99fb-492d-9276-7f9f46460776"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "235.90264426970236`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9562689821957577`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634966628227`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"050faf55-3c03-4ad0-a732-9b4399c5e0cc"],

Cell[BoxData["2.8378966666666665`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.94336349774557*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"6b88ae8c-ae49-40b6-9280-6a461879ed79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "10.237951879338194`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9646425243096789`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634977466183`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"fba917f6-3309-4262-9e36-2e249d2f7524"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "273.44058828195983`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9646445775474284`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363497747408*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"62d48741-c303-4ddb-98b4-a71b7a621462"],

Cell[BoxData["2.87123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363498832099*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"ae908e31-e4c6-4152-baae-34924ebd4e54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "8.374195929181493`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9720285113610191`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363498833449*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4d3e3e58-57ec-4f56-b9e2-7ad11c64ba18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "318.7148079352094`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9720307355003579`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433634988344707`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"155787b5-4fa8-4b59-ba47-3b1a2a2f9227"],

Cell[BoxData["2.9045633333333334`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363499816145*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"93b0ca45-2fbc-4f6c-857f-397a402f943c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "6.639102828516758`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9784595310307469`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363499817175*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d91e93f5-22e3-4312-8a88-7ce7d1c0302b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "374.8127227398352`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9784619463567716`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363499817959*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d43fe1b5-4bbc-4cd1-b3c3-4e34739b20f6"],

Cell[BoxData["2.9378966666666666`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363500810845*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"ba54c9ba-db35-46ab-b30a-4ea2190046de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "5.06485855291625`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.983967741822547`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433635008118896`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4d0f3c3c-6aca-4456-8e17-f33cd3c611bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "446.70394456752865`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9839703466351541`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363500812684*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"cd7867b9-6862-41a9-863f-5a0dd4c8a169"],

Cell[BoxData["2.97123`"], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.9433635017813797`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d3bd056d-d0c2-4283-a433-f1b0b7194356"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "3.681940263450326`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9885820779996195`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.94336350178244*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"bed652e4-9558-48af-95d9-b914579f6ded"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "543.1641785598529`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9885848636796225`"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.9433063802595367`*^9, {3.9433065305346336`*^9, 3.943306550680784*^9}, {
   3.943306640334673*^9, 3.9433066554752083`*^9}, {3.943306692555008*^9, 
   3.9433067119870567`*^9}, 3.9433067569689465`*^9, {3.943306803597183*^9, 
   3.943306914197508*^9}, {3.943306944695616*^9, 3.943307013369465*^9}, {
   3.9433070676713257`*^9, 3.943307088330456*^9}, 3.943363256007696*^9, 
   3.943363501783237*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"574ffc4d-8473-4de9-9b5b-4c3f4f14ba92"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  GraphicsBox[{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Medium], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAAnrqYoB76HsAtCmOpGiTcv7o5s9Zc
HQvAHQ3CjsTJzr98b4nhLJ8FwDPkrmhArsK/WWCcroVlAsB5jda9+zmzv50A
H+cLGwDAdKF/1Pogkb9AGmX9Haj8v8UiLEZ+SKE/ctuqcfHA+b/839Vo1ii0
P+x4dDk8Tfe/cg4tFXSkvj+XdcecXy71vx3dHoHaKsQ/usU3WKZQ879DFWHf
SLTIP9TlPVeopvG/I1tZ1bv+zD9iTtz74ibwv5VoPI1Qi9A/QBa3u7uU7b9A
9gqN7ILSP6TbZh61F+u/Q+FgQTlq1D/jRIezos7ovwZzUQ6aRNY/BOYb+zWz
5r+91cbm+xTYPzub/eRrwOS/MGy+c/bd2T92/+BJOvLivz5i0CDlods/1V/l
V1RF4b8onHPD+mLdP4xj7RD9bd+/9zEkDVIj3z+RsQzV2oncv7Kbk9R9cuA/
Rl/nW1ja2b+n1MM1BVXhP51qHNURXNe/IWvyNFA64j80mId4CgzVv+sb8M99
I+M/g0zCh5Tn0r9rSvywwRHkP3fKdb0+7NC/oulW42sG5T9b1bwyjC/Ov93g
UQzyAuY/cRbGyBbQyr+6+H0E+gjnP5+YJToXtse/J0W9O2ca6D9Z3fvGtd3E
v13VXLdrOek/Gbmnt0JDwr9b1AWrnWjqP11o2LVmxr+/tX00jhOr6z9cOZkq
QnS7v0GZWUuKBO0/LLPOF5WJt78mraULmHnuP8O10DUrALS/hDH9dfkH8D/a
0bFDJNKwv9hahlJq5/A/pcbrTvLzq799jDh3xd/xPy7idn4H5aa/VuRBBCb3
8j98W9rlBG6ivzxJJg2/NfQ/GAKL73sMnb+t6hog3ab1P1ocW17JS5a/cuWX
AZBa9z+Pl6J3JoyQv+J5poyLaPk/rt8+x0+Dh7/8o+Y8dfX7P2lrdR8=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]], 
              Point[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAAnrqYoB76HsAtCmOpGiTcv7o5s9Zc
HQvAHQ3CjsTJzr98b4nhLJ8FwDPkrmhArsK/WWCcroVlAsB5jda9+zmzv50A
H+cLGwDAdKF/1Pogkb9AGmX9Haj8v8UiLEZ+SKE/ctuqcfHA+b/839Vo1ii0
P+x4dDk8Tfe/cg4tFXSkvj+XdcecXy71vx3dHoHaKsQ/usU3WKZQ879DFWHf
SLTIP9TlPVeopvG/I1tZ1bv+zD9iTtz74ibwv5VoPI1Qi9A/QBa3u7uU7b9A
9gqN7ILSP6TbZh61F+u/Q+FgQTlq1D/jRIezos7ovwZzUQ6aRNY/BOYb+zWz
5r+91cbm+xTYPzub/eRrwOS/MGy+c/bd2T92/+BJOvLivz5i0CDlods/1V/l
V1RF4b8onHPD+mLdP4xj7RD9bd+/9zEkDVIj3z+RsQzV2oncv7Kbk9R9cuA/
Rl/nW1ja2b+n1MM1BVXhP51qHNURXNe/IWvyNFA64j80mId4CgzVv+sb8M99
I+M/g0zCh5Tn0r9rSvywwRHkP3fKdb0+7NC/oulW42sG5T9b1bwyjC/Ov93g
UQzyAuY/cRbGyBbQyr+6+H0E+gjnP5+YJToXtse/J0W9O2ca6D9Z3fvGtd3E
v13VXLdrOek/Gbmnt0JDwr9b1AWrnWjqP11o2LVmxr+/tX00jhOr6z9cOZkq
QnS7v0GZWUuKBO0/LLPOF5WJt78mraULmHnuP8O10DUrALS/hDH9dfkH8D/a
0bFDJNKwv9hahlJq5/A/pcbrTvLzq799jDh3xd/xPy7idn4H5aa/VuRBBCb3
8j98W9rlBG6ivzxJJg2/NfQ/GAKL73sMnb+t6hog3ab1P1ocW17JS5a/cuWX
AZBa9z+Pl6J3JoyQv+J5poyLaPk/rt8+x0+Dh7/8o+Y8dfX7P2lrdR8=
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-3.5423308957034934`, 
                0}, {-0.43970362226187626`, 1.7474262598936994`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2], 
                PointSize[Medium]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-3.5423308957034934`, 0}, {-0.43970362226187626`,
               1.7474262598936994`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[Medium]], 
          Point[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAAnrqYoB76HsAtCmOpGiTcv7o5s9Zc
HQvAHQ3CjsTJzr98b4nhLJ8FwDPkrmhArsK/WWCcroVlAsB5jda9+zmzv50A
H+cLGwDAdKF/1Pogkb9AGmX9Haj8v8UiLEZ+SKE/ctuqcfHA+b/839Vo1ii0
P+x4dDk8Tfe/cg4tFXSkvj+XdcecXy71vx3dHoHaKsQ/usU3WKZQ879DFWHf
SLTIP9TlPVeopvG/I1tZ1bv+zD9iTtz74ibwv5VoPI1Qi9A/QBa3u7uU7b9A
9gqN7ILSP6TbZh61F+u/Q+FgQTlq1D/jRIezos7ovwZzUQ6aRNY/BOYb+zWz
5r+91cbm+xTYPzub/eRrwOS/MGy+c/bd2T92/+BJOvLivz5i0CDlods/1V/l
V1RF4b8onHPD+mLdP4xj7RD9bd+/9zEkDVIj3z+RsQzV2oncv7Kbk9R9cuA/
Rl/nW1ja2b+n1MM1BVXhP51qHNURXNe/IWvyNFA64j80mId4CgzVv+sb8M99
I+M/g0zCh5Tn0r9rSvywwRHkP3fKdb0+7NC/oulW42sG5T9b1bwyjC/Ov93g
UQzyAuY/cRbGyBbQyr+6+H0E+gjnP5+YJToXtse/J0W9O2ca6D9Z3fvGtd3E
v13VXLdrOek/Gbmnt0JDwr9b1AWrnWjqP11o2LVmxr+/tX00jhOr6z9cOZkq
QnS7v0GZWUuKBO0/LLPOF5WJt78mraULmHnuP8O10DUrALS/hDH9dfkH8D/a
0bFDJNKwv9hahlJq5/A/pcbrTvLzq799jDh3xd/xPy7idn4H5aa/VuRBBCb3
8j98W9rlBG6ivzxJJg2/NfQ/GAKL73sMnb+t6hog3ab1P1ocW17JS5a/cuWX
AZBa9z+Pl6J3JoyQv+J5poyLaPk/rt8+x0+Dh7/8o+Y8dfX7P2lrdR8=
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-3.5423308957034934`, 0}, {-0.43970362226187626`, 
           1.7474262598936994`}}, "Frame" -> {{False, False}, {False, False}},
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
         "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
         GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2], 
            PointSize[Medium]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{-3.5423308957034934`, 0}, {-0.43970362226187626`, 
     1.7474262598936994`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}], " ", 
  GraphicsBox[{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Medium], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAANPFFiEdkPD8AANCggp3kP91jYGUx
RaE/AADPB6Ao6T+Ni90ZaCixPwDow9WVp+s/wV3pY2GtuT8ACDG8Sa/tP1Dk
Ym58GME/ADDf7Rt47z8k/5isPVnFPwC4SSSgjPA/wpvU3ICYyT8AiYyzl0/x
P5BEC4ey1c0/ABYmzdMI8j8B+FHhDAjRPwCY6tH5uvI/3ln3rGkj0z8AzXMk
+mfzP79tMsxmPNU/AA5aIVYR9D+M3vmXYlLXPwAgZ5hHuPQ/L5BLqaFk2T+A
pBCH2l31P9XzqKBOcts/gDKH1/sC9j/H9xPKenrdP4BQxsWFqPY/qLTatB98
3z+AjNhYSE/3P9y4uOgQu+A/AOvYQhD49z8+Sv4MqrPhP4AnX9mso/g/XX/P
Xz6n4j+AQhKi9VL5P5GV22EtleM/gG7J+s8G+j/j0hgo1nzkPwDg5w41wPo/
fwtbyppd5T+ASyMxOID7P3ACHuzjNuY/gLJC1g5I/D9er9I3JAjnP4BBoNQZ
Gf0/4FY4ndvQ5z8A+Y228PT9P0qoyyaakOg/gN+7GXDd/j9PtVFGAkfpP4Aq
TlHM1P8/Au5Gbsrz6T8ArFmU1G4AQE9hjPe9luo/AEbWzJz9AED214FBvS/r
P8CTQ0G1mAFA9AExGb2+6z+gnCFbjkICQHGmfHHFQ+w/oNdxuTr+AkC0/Kqc
777sP+CrXqOozwNAUI7A/2Mw7T+ALsKV9LsEQHN2AItXmO0/QNYG4ePJBUC2
3Yb8CPftP6A48TifAgdAAQz8NL5M7j9g15Lf13IIQNPQHEnBme4/oC6UPqMs
CkB4cZ0pXt7uPyDazw+jSgxAnJDrCOAa7z/A71yGofUOQAwGdzuPT+8/IBFL
TpU3EUAF27slr3zvP7Dfnl6GkxNApJLJcHyi7z8AU+b6kPUWQBiGWLs=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]], 
              Point[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAANPFFiEdkPD8AANCggp3kP91jYGUx
RaE/AADPB6Ao6T+Ni90ZaCixPwDow9WVp+s/wV3pY2GtuT8ACDG8Sa/tP1Dk
Ym58GME/ADDf7Rt47z8k/5isPVnFPwC4SSSgjPA/wpvU3ICYyT8AiYyzl0/x
P5BEC4ey1c0/ABYmzdMI8j8B+FHhDAjRPwCY6tH5uvI/3ln3rGkj0z8AzXMk
+mfzP79tMsxmPNU/AA5aIVYR9D+M3vmXYlLXPwAgZ5hHuPQ/L5BLqaFk2T+A
pBCH2l31P9XzqKBOcts/gDKH1/sC9j/H9xPKenrdP4BQxsWFqPY/qLTatB98
3z+AjNhYSE/3P9y4uOgQu+A/AOvYQhD49z8+Sv4MqrPhP4AnX9mso/g/XX/P
Xz6n4j+AQhKi9VL5P5GV22EtleM/gG7J+s8G+j/j0hgo1nzkPwDg5w41wPo/
fwtbyppd5T+ASyMxOID7P3ACHuzjNuY/gLJC1g5I/D9er9I3JAjnP4BBoNQZ
Gf0/4FY4ndvQ5z8A+Y228PT9P0qoyyaakOg/gN+7GXDd/j9PtVFGAkfpP4Aq
TlHM1P8/Au5Gbsrz6T8ArFmU1G4AQE9hjPe9luo/AEbWzJz9AED214FBvS/r
P8CTQ0G1mAFA9AExGb2+6z+gnCFbjkICQHGmfHHFQ+w/oNdxuTr+AkC0/Kqc
777sP+CrXqOozwNAUI7A/2Mw7T+ALsKV9LsEQHN2AItXmO0/QNYG4ePJBUC2
3Yb8CPftP6A48TifAgdAAQz8NL5M7j9g15Lf13IIQNPQHEnBme4/oC6UPqMs
CkB4cZ0pXt7uPyDazw+jSgxAnJDrCOAa7z/A71yGofUOQAwGdzuPT+8/IBFL
TpU3EUAF27slr3zvP7Dfnl6GkxNApJLJcHyi7z8AU+b6kPUWQBiGWLs=
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.9885847285155092}, {
               0, 5.7398108676031825`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2], 
                PointSize[Medium]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.9885847285155092}, {
              0, 5.7398108676031825`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[Medium]], 
          Point[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAANPFFiEdkPD8AANCggp3kP91jYGUx
RaE/AADPB6Ao6T+Ni90ZaCixPwDow9WVp+s/wV3pY2GtuT8ACDG8Sa/tP1Dk
Ym58GME/ADDf7Rt47z8k/5isPVnFPwC4SSSgjPA/wpvU3ICYyT8AiYyzl0/x
P5BEC4ey1c0/ABYmzdMI8j8B+FHhDAjRPwCY6tH5uvI/3ln3rGkj0z8AzXMk
+mfzP79tMsxmPNU/AA5aIVYR9D+M3vmXYlLXPwAgZ5hHuPQ/L5BLqaFk2T+A
pBCH2l31P9XzqKBOcts/gDKH1/sC9j/H9xPKenrdP4BQxsWFqPY/qLTatB98
3z+AjNhYSE/3P9y4uOgQu+A/AOvYQhD49z8+Sv4MqrPhP4AnX9mso/g/XX/P
Xz6n4j+AQhKi9VL5P5GV22EtleM/gG7J+s8G+j/j0hgo1nzkPwDg5w41wPo/
fwtbyppd5T+ASyMxOID7P3ACHuzjNuY/gLJC1g5I/D9er9I3JAjnP4BBoNQZ
Gf0/4FY4ndvQ5z8A+Y228PT9P0qoyyaakOg/gN+7GXDd/j9PtVFGAkfpP4Aq
TlHM1P8/Au5Gbsrz6T8ArFmU1G4AQE9hjPe9luo/AEbWzJz9AED214FBvS/r
P8CTQ0G1mAFA9AExGb2+6z+gnCFbjkICQHGmfHHFQ+w/oNdxuTr+AkC0/Kqc
777sP+CrXqOozwNAUI7A/2Mw7T+ALsKV9LsEQHN2AItXmO0/QNYG4ePJBUC2
3Yb8CPftP6A48TifAgdAAQz8NL5M7j9g15Lf13IIQNPQHEnBme4/oC6UPqMs
CkB4cZ0pXt7uPyDazw+jSgxAnJDrCOAa7z/A71yGofUOQAwGdzuPT+8/IBFL
TpU3EUAF27slr3zvP7Dfnl6GkxNApJLJcHyi7z8AU+b6kPUWQBiGWLs=
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.9885847285155092}, {0, 5.7398108676031825`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2], 
            PointSize[Medium]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{541.1008605957032, Automatic},
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.9885847285155092}, {0, 5.7398108676031825`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}], " ", 
  GraphicsBox[{{{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13k81M8fB3Ah3UlCB5Gr5BZyrF5JOSpHyNFBcqtcRa4OEpISOYoOt4hI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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$7718#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0nk0FXgUB3AplV1MsgxlfXaefb9PdvJ4emUJgyxNklB4JFsKj8YklZ0s
FdlKOYpDiCiyzkTWUiaRJUNjHff98Tu/8zn3/O7vnO+9Yp4B9t7MTExM/jsH
7591TKkpXvqNFM37Jd2r86AsvT5B3rGyYIBop9UYyMLwkPWOmztcQ0SG+qE+
cr8sms/BwL3nahdYa9O+We1YcapOreFKO9Cm0prRBe2Cihcqm0BHp+opmuXY
TJ/6eB1kHBYsR0+0EFISh6qBN37kIZo0klT2E8pg4/HHEvT1A8I12VfugTcL
UzG6cmE7LXgrC0qJ3vfQDqsjvOKDN2FMxzkf7fEsf1nUPRmoVaY5aG4TMCmN
iAUKVTsLfT5QeUzYJwLWiMN30Z6jp/QquUKgPkguHV2rYJMRExwEfL3mGeiV
DmtycWcA6H+QyUYLRf63lPfVD5orJwvQKpmtcKbwDIyVzpSi+x8VjJxi84G9
m1I16IAGzpkoLi84OylYh2aekK9w9/KEbaEzjHzKJfJouaPukNe60cF4z7P5
Xl7sN0iUn+hGh62vyWnMuoDlPO0vtK5NbD91yxlCO4xG0ZTX31ZdfJxgf0g3
wzbSlOG5nw7w9RpxGV39OWQXKf0kOEVdYMF5tb76t+v0iROwxnWUFa13w4b9
rBkVErZ75NBLKRdLosjHgXiRVxM9tI9G2hNgDxWSlxnzJjxYoKTmU+B8cbMI
eq7j7lhyrx3EuB/jQL+p8SyU4bWDeJvBDfx/XbVyXOo9GcjL85JYjxGoM6IX
2IDLviEhtKDGp4wan2Nwm7y8xpjPYvKICckalnICBtHsum9VuYlWULVAY+R1
VXgz4B3REgbiSIx9OL0WEd1vZwFx7fcT0azsRZ1OEeYQnG4QhO4kT8/V5plB
PRupkbFPW+2Ec+9MgYm/mrFvBoROWw9+U1DZVRGL1lgoinjkbQKxxXRbNO+i
s+ZkhTEseofxo1siVzN/ZzKGW4SwdcsdR6ZNRd91OQrNrMmjaOe1P/zyG43g
2p/Hn6PTtDOHvqkagY2+XSba8KRSuFsZCfq+rESjD7oazwyIkEBNOz8I7eZ6
2ENUHuDl08V76AFznt54DUPIj5K/ga7+RFVeMDeAlbZbvmjmgNY8io8+SEr9
OIq2cChkvkLXA01Crgi6Rje2yq5YFzrV0lYsdjw1ealIpU0HrEU8x9HushTS
0ro2SG609KE7R4zDxLW0YX59qg49+DFWJMtXC7j3t+SiJSmNWvU5mmAsmnAd
HSoJts9HNCB+eDEEzSPjr5ByRAMmw9h80XeK1aSlLqlD1cNhb7TStC05sksN
Cre3r6JfxM6LVwqrQZ+r+mV0vJBUeq+/KrBZe3uhZ3919p/oJoLJw3ortP/N
H8NMakRg7vmuhRZ4U/6JJUcFmA8FSqLP9Zb6VbOqgIsbjQNt8qo6hTqkBDPZ
fFvmmFdneNpokSJwk7JX0ervGuwHEhXA19FuCV1ZFd0mFSwPhsqL0+h+empg
taUcDItpDKM95E0XuiVloaW1qRs9PpHlqHlIBj536b5GW57L5JXjJMAoV2gz
+nZX08Hb7NJw6bpWA9qZfUqZk1MKDvTy16H5TiZYqW1IwANiRC36syn33vjv
4lBJsHqGJgYRp2P+FYPy+LonaJmklbTZrSPg3ZF3h9H/kYB9yuxh+Cd1Uwzt
H/TCXXdCBMKWaE1mO/7CLy/2Y1IYGsKZX6LXJMroHdOCcNox/2+07cvnshx8
AmDBZriCDozgKHM24gcFczY27Ddvu5p0w/oXiHtbtRfNkjFW2+DIC3vO811E
x/i13aQl8kC6zwcdzJuqVSqQHcYJ441FoejHu8fEdy+zglKIvyU64clsXHLQ
XnCmJ4WjL5RK9EzdZwZFgsoA9jMjVxg1Nm4alshSSxj50Klu6zUrhhwsualo
nwd35rad5g0v+wjQ0YniWpnZDuOG6oumCWiD7gZld8q83v80gBw0
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$7637#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8ld8fAHBSGUXJ/JKdUZlRWflISqWIQkTITsrIzMjIzM5Ixr1EojIi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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$9181#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0Xk4FHgYB/BJEzXJQ5Nnyxk5VgnVhsp6NalByjlFUsZZYlKhiRxZx+ZI
kmMYg5IzRGliKYbxVCpT82zHYBFj3JRIy2Z/P3+8z/t8/vq+h4bneUcfKQKB
4IEK9+SdsTlFloXP6M/3pGrNTIEVL8mWg/zGkLDdN2YKhBQru1xkpcp2RtOG
KdioLE1lIT88neQrXT4J4R8CBFnInCuZ0ZqUSQgy+bMlE1m9jKQ92z0BmYdn
pLDlCYPOXmETkEyuistAniC9j3RSmoAYbxJgh6im0CsbxyG6U6KD/bzmy4wr
fRysbVVMsJsb1jscWD0Ojrvi/LF5NfNFzjVjMN34qRFbELFWJezkGLT4B27F
ebIRycKCNWNA+y/zAXZ4kfarx09GYd+6kcN4Xr0eeVH52VGwsIV/sc+s3cwO
UBkFrYKE+mzkjd6RjHHBCIRriRPwvprqzh7KCSPwmFbqlYO8V61Lb8x8BERO
9MP4PspZsOXo/DCY5XN+ZyN7JhTsM3mIrLdomoccHKz4hXV+GPZ/ZlHzkZtS
lV+xxyWgbD7oUoBswWy/rFMpAYef988XIpdtPtC8yJBAYFxT+V1kmyLCBr+5
IWg603ywFJkfVD1iSB6ClusqF8qQi+1ZcRt7xPB3TnxeOf7nfR0VmVIxJMbL
zt9HrmubWfHJQgzxYcEVNcgUo6UPaRGDwNJK6GpAZk7dYeiqDcDiy6G8DmTy
545TqV19ICcglr1CfltP40J9H3iulKt5jewvylEIy+oDdtsItxP5GDHvexSt
D0YnFAuF+D+G0jbzVb3QHe8kFiGHntS2q+vvgZvXSD4S5IOK2+AfoQhoffJf
fiBvMXfhWlu+B7PYoEC5g4XP1L5fmq7oF0D62UmPTchHRIZD7hYdEEJM9tuM
TKScavWJaocxRmCqFvK0OM2s0r4ViMr3MnWReXufDVK5zSBJnSrRQ7Y+HdrQ
z2yCPP9bCtuQFaqLmR8jGsDlwA9TfWSbfEd1DSEXjpX4r9uOvGTxW6d2Yx2Q
ettqsYNvg5D34yGY82ooBsiT8RbpSY61wD86V43dO2jHX5h/AKH73BQMsR+0
nph2q4Z6t3AP7DfWs0ZBSpXwUr+Cg/3z0Zx89u4KMLhK/oitb98WsuRSBn0k
h1VGyMezXQVRrSVg1TFuiO0bdc661qgYTGNqnLArrsi6yfGLQLIjOQhbMChI
OJd4F6oiNqVgq/mPlpTa3gEL05Qi7FyHb7vMTAohI/7Xeuzus2JVfZMC2B+i
+RqbGsPOt/PkwKMnF7uxeQOse9npbDDgPB3HVt7i4pfGzQFPKZMF7JWL7SoG
C9lwPZwqswP5xpmk4AVGFqy8bU7Gbl9B6N4mzAB9qoEqtiPNZvoF/TZENz/X
xo7mfI49RkwH4ezwdmxRJmP9QEYaFDMP7cYOFTifqLe5CToml82wZ9/6qvp1
pwC5lkrBZukZbNLwSoKbMrlU7K+KFyWEVdeht/iWLbaSfcu73THx4HW02B5b
hjeTFWYcCx8Tac7YCk84K4z516CW9JSGfeet6IhxZjQE8i8dxxYymXVKwkh4
sXXEFdvyF3aJQvFVuNBa5bY839MBqeirYXB51NUdm5whTerSZYJ+Z9lp7AFu
mGPu+xDYY5Xhgd30l2/5H9WXINDUkr68DzpcZ+IF4K9eWnZA3TB/SMyAXZrN
ntjOC5FEXr0/uHPVvbB1owrdXY19Qbrp27IHTVsDvtbRoacxxhs7T+sc68Ya
N3hZJ++D3bjD8p13uSPKP7TsuX6VravLKNDj5bHsnaTyrC5ZJ7P/AdHS9Jw=

           "]]},
         Annotation[#, 
          "Charting`Private`Tag$9153#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81d8bAHAqZaVSiSahVEaJKPGErxEpI6MQGdm7bCKbMrNXVjb3IpsP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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$10264#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk4FGgcB3AdyyBUmBpHIUnRFNuBwW9op4OmY5SSMqJQSzY1bGS2bVw5
sio6NuseHY/kPmtMSxIaHZjVODOmaQ4qiZT2ffvjfd7n8/ye5/f9/d4/XlO/
UMbR2SoqKoHo4HuRjeXR1uUlvP74Masj4lEgLmpiNSNLB1k/sYpGQbri57Am
5GIub5N7+Cg4kCWkRuSwhvKcARiFap9o8r/IhMF44VqNUShQOqQ/QnY25M5s
7FSCpN8JsOmcxQc+ZCvBNXPYDJutTfU4GKKEVflMe+xbopDQMAclFHKjo7Ef
LRPSbQhKKG8xkmEfSWorSO9SgGFZKxvnnZZvpt0sUIB+bdF6PI/1GvX5riwF
lGpTtPC8Hr+xZzg0BSw/aDfnMfKeb6rGTKIC+GVcfbxfi7pzUodEDvSxatcn
yCNRO6M6a+QQuaQuoQVZrd7R5tdkORRspYw8RT6WfmV2KlMOx5i2Q+3IX07f
yg5XQ3UrI7YAeXinxvH1Ihn074mzfo68i+u95fcSGbjoHqt/hez4aUB07pAM
tAXf/u5CVjXzJriuk0FsLDFRiHyp2nI1W1MGgeNFF0XIllkBIp+6d3CH6mYu
Rh5SvOlKMHkHhW3/+Unw+1tbst5+kYJPuPsdKfIsrYQNZZ1S6Gm+sluJzIgT
qnOSpVBxNv/jZ+T1G3cEi2beAidmk8U8ixKeZ2I2e9EnCTRNfqzTRtY1TGIH
dkrg9bDWngXI859obNaolEB5OiuRiDw4h2+26XcJnHuprm6KvE6408FXRQIR
fOOlG5A9ZGeSty8ZgSA5a8oOeV5e4cAXlRGoCh17QUHW2c0TfnojBtmSv867
IM9R6mm03xHD1/iXHdtxP3KU/iBFDInW77X8kY1t3ZWVx4fBQ/dDRApy93Su
Xuv4EHg5+a8QIsfWOkkllwfgOUEwQV1Rwtt9IHNtwqse+GVi5dx4ZM11lWu5
aV1Q37o6sg55vLDlrKbdSwjiG9j3IZMKQ32tezqg+/rKxinkZcZXzWzutQOD
bi3Wsizh3UiPFDZznoJ3TrGvEXJsEKUrcuET+PzHvRpL5MlH6+IudDeBbqyd
wgb5Od9CLWB+I8TNe0a3R343cDfnddIjsOVqigE5tz3/nJ0BH2h3ybNpyMNe
XikOL3hQL6u5vQ2ZmrvyonHMA+i++JBDRz4cWarXe7YOjinlGbuQCzOdN5U0
1YC37+NwD+TrmaNJS3WrQZBT17IXmfUPpdgiqxJMGO7T+5DzHS8wc60qQFlt
IvJCDmdEP4jrKYOZtshAb+SOupMGKRWlEOfQNnQQeSJgtWd4cgk0Psww8kEm
c0ImjRLug8Byeg0T2Zz7QKJOLgYVd0eKL3KljmoMCYqgorzB4DCyG3/zCUHC
XeDX7/mIrSPpO1XeeBuIxEulfsizfJ5SrxjfgtKa6x7+yIRWxhl2HhdOrNV5
j73lKOdIKakAiOQW1hHkLIu5+1qr8qDS5LoMuzn7jGNwUC44RRCYR5G7GsQU
a0IO6DUwediuguTwh5eygMAwXRKAPDLRX/rsw024Z3g+BDsx+ePV9NQbIPi8
tQx76dcDjkraNaAvLpzAFrYtyLMTpsOnygPkQGTnQ9w+yLoMNHtDf+zvp53D
wlzSoEHOT8Ve6LHdjD6WAva8w2XYaygNbS9qL0CeeVMVdpdfc/6DlRfA0EWr
HnsVeUd737UE2P/asxF7/yH6wMOIePjWPP0S2+lU97IXG2NBerWg50e+i4f/
pFUMGPWNDGCPu7kUlZtwwMh1bAQ7NcNpbEb/PJBu1suxmdmuVgLNP6G3Te0D
NvoEgveqnYNeWu8Etii4tvaGKhuqAg5NY6dRd1KY36Ng7tar37H7n6sXSyfP
AGnqvloQ8lTitvjtGSzgum/Uxg7r9CRFbTgJaYzPC7Hj8gfTTLcch+zQGCK2
oantTaq5HwyNa5GwyTdq3L6aMSAlqfeHqZm0pwYKP8f/AaVyO3o=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$10236#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81e8XAHCZpWyKiiIkO4VknDK/RoOMrFIys5IVlV0KFZKdvckel/Ix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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$11328#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0Xk4FNobB/BSiijdjB5LSuRStpRradRLSCj1IzTWbJMtQpJiMCVbcU2y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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$11300#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81d8bAHCUlEiRGUIUDVkhyiMjob6UrGRkVGSvRLIzkhCyIntn7/G5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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$12361#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0nk4FPgbAHDETtlxk8qRCuVKOdKQ3kSFtnJFP8liQq7kvpcM7WQnxyBa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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$12333#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8ld8fAHCz7JGZnVAihZD5QSpkRJFKiEIalORLMrIie5S9SfZe4THu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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$13378#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk0FdgfAHChIcqYZoSRJHtl7GTra6uRNWSLIU+2ZGdCPbLvlbG8p+xL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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$13350#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8YAHCySkiizJ9oyK5IIR6VjKSIkIZIg6xkK5GEULKK7C17Z/Xa
9177Xjt73iGS0BK/c/+59/P9nM85n/d9n3Oe5zliVo5X7m5jYGCQRz/0f4Uc
kg0HkQw/T3SsKW5OwZtzu7ICOskg+V2/dHzbNFTIbjT/I5BBXkPzXSDbNDwl
h8bSGsmQZhVCGOCehtLRnuyKMjLU3DXqsD0wDXHhRt7879H4WN33BzrToC3m
18t0iwwq6Swr1W+n4caL6BHf+XkoOfTFNElsBgTGFO2v9c3B7m/4TpmLs7C7
WOG7Y+MsNAk6+REN5iB+5VPaYsYMPN+2MpWgNg+4zHTKi9vTcHq3MfmZBBky
Wi8WZF6fhsr8qW+fpMhQOX4hEmcyDbkTBSHLsmTgKH9ay6o/DVc4xL2vK5JB
gk85ykt5Gi7d+k9m/xkyFDXbJ5zimYZTtwgPrc3JcF9c+Sx30xSE+cyz9YeQ
gcUouQ7Ep+DE2R/xqjQyxN/RWPssPAUOiXOfriySoXnrnJravimQ0tpierBM
hsDOkwwnOaYgTujgobB1MhSXyN0SXZ8EAddwv4ZtFPAMFx9vIkyCvlEgH0mQ
Av26nIIWTpPwQujNqde6FJD4s/Hqu+sEpKWIvryUQgFyyNepMtsJ0HUMVZhM
o4B2zdkMN4sJKMCZ/nbMpIDG202XNZ0J0OEJbw/ORetx9htNCk3Alb0ynpnl
FJgemqM+bBiHrftr9v4ECujEedhb7hyHqZj+27hvFFC+81xldWsM2Hc8nhNc
oUCk3EJkwOoY2Al5ONitUqBKiHE5bWwMaoJPhOz4TQFio6ttd+EYSJ+aHpPe
RgW+5yeNp43GYIJ3zpyblwp6YhKeW3Gj8Is8qGWsRIXGiWhf2fBRMNkW9Pzc
KSqIXAuzMg8YBeeWzZWjKlTgf1BZVeQ4CvY0eSdWdSpEsHh2XdYchdh5qc4P
56nw46ephdniCLAfKExwNKaC3M1dWbHqI+AmKfm70okKHnk87ekKI5CnKNhp
50wF4bEkcsGRESBGabSIulCBhVOVq55nBJKiBPb7ulMhLRovMzD/BapOPnok
5UOFu50ZIaTXX+BBgiHXoRAqMPZgPTzjw+Dpmh9WkEaFmbjUvF2kYVC5mfJG
K4MK3gFpHjtbh2HlS+Cl0Uw03n15fit/GFqiXzIwfqSCo3mh2ujTYcjc2ygu
X0SFb/E87NYiw6Bm/a9dpJYKUcxTQQa7h2GfRYn+2zoqrBbacp5mGQb3kma/
bRgVWkwUZLkXh8BY9ObmWAMVXuBuL+XVDkHgypSSJ44K3ZYHiqquDwFZKWa3
BokK+km4Y+8uD0EOwz+b171UkDwQ3f343BBED5+w/dKHnkff+q6U9BAMeT2x
eDiI1nvOIR72ZxBibX+xPxqlwskY4YNSsYNgwtNMYp+nwr6dRQkd/QPwwyoq
8vFPKoQuNSTcbhuA1hTnN9a/qJA1482w+nkAcL/3ORj9psKrPdQV/uwBMOlI
IEr9RfFjGii47jUAVk6z4vWbVKhtyEps+W8A+FnlPV+w0GDhv9bbBnsGID4l
y8qIlQbrbZOxX9gGQI8ccng/Gw3S3p5yW1zuh1XOANXS7TTYG9//l6OpH9SO
fw7BdtKgvY3/tuL9fpg402LotJsG6gNlcpXX+2FohiVdmIcG+h6GwcoG/XCn
3wXfijxdMEc+rdwP40WkAF5eGpjW7XZS39kPGowXmqP3ovUczzfXbfVByVhl
7NF9NJAIVC88vdoHpyXOqhGQL84uX1Ie6wN9pcyvP/hpEL78ekS2sA+Sp8PG
5YRo0GAuxvExrQ+uRWN7PyEL8NqNH3rfB/h1VgEQRuO5xfbCfn1QvTDgqSVC
A9r9gZssRn0g9+FFooooDRh+Rtfh1ntBOHqK+ZM4DVQSXxM8Fnoh9PWrbKED
NBDfcg6XnOyFtNdVB5/SnX3L+BWhFxSKienKB2kwYBTwRSe+Fwb7OSvfH6JB
70jczM/wXmDl2cGzgHxB2L4kM6AXjmRMnFE9TAPisbpMJkdkL/3/+pEzDz7g
rjnTCw/PP6tbkkDPI1Zj/0CpF1z2Z5XIH6FBcxXuA590LxgMcXo6IF+rjXV0
5O0Fzaou9zlkl+rD/MI7emGkRrNQRJIGj3w2YvD/SPDz8rEKI+R3gfwiYmQS
eHZnHa1CvuArLdE5QoKz2y6nUZA5s/ZzevaQwNk0a4ZPigb9LFece6pIQOHL
brdBThe/vepdQILjJo7O4cgyp1ZNJdJIsMPm0FwZst2la4SnoSTYz5go8xN5
rxvjlyN+JFji8mPgk6aBxdwYsdeVBOHbohKPItsOXS/xsSWBftF91gvIPErU
J5IWJFiTCDtpiWwVvnq8z4gEy+XRx9yQdxxa7PfRIcGlWZ7VIOS2sbP3JdVI
MOEd4xOLvGpwj9J7jARnAkp6spDrGvDmPodJsK77m1qKXLt/FDsiRAL3q/8I
dcgmHHsEeneRQMvN0KkFWZg4ef8pM3ofLGi0DVnWtipf4jcRogKVuLqQU/12
fyUuEoHNYYm5G3nO6dbBJ9NEGDXVrO9E5juz1+zwIBp/3AH0+TdzC4N62omw
qSTk34x8RSC10queCCN3W4JrkTUz7s4fLCeCDedtoxLkBMHHe7tziKAZ5DuR
gXxo/ZyuZyIRqD61su+Qr9274nsgkgg9lBy1l8iYnkBdZyAR/DgnuB4jyynz
Mno8IUJxwEryTeTdLpi++CMiXD3t/eM8cvnqu/SOu0Soc+RmlUEOvSfE5m5O
hLwS3aFdyE5H8G5il4nwaPGzzXcUv5mLImvt54jAZLG9ugdZLy7O3+0UEXgS
P+Pzkb0vcQ+2ixGBEN8vaom847UFoy8fEdwmuusVkJM0Vs4r7iDCWNtCJROy
Oz7hUMJyD0jc8sv8gPZbJcQ0G872wErkz/g7yNjntwGsQz3AsTOYfASZQfu6
qxPWA62v/7rlov1d7sCdfai0ByJqRqsf0Pf/lxjmkcwe4Ho4bHAAeY/q8lmt
1z3Q/FPqUTg6P0yhP3eK3uwBGq+z6wV0vtpCrzT3G/TAHSXH0yvoPL5Z16kI
1ewBEEw2fIccz7Z16a90DxweKbEeRufZxWjnvsq1bkjvMtivhs57H+7q2yNj
3aDBkqDXjfLDcvlMYlxzN+xqutpwCzki94e/b2Q3/Nmn8MpVjAa/mR3JRse6
wfx964vnKL9cMzSyb+Pvhmli/PrmfzTgvriZeYahGxrmlQs9kDcKOLSOd3dB
7sbWyh2Un457yWcK23fB0+6bnwRQPqvHbqvFGnfBBu8OY19BGigFGeTsPd0F
98R/HZ8VoMHfmh3cvDu7oC2Y9ikN5UcNpdgwgZxOeJiqPsyI8qtV6ANICO+E
v7fE/a/w0SB2jyVZzKMTeHNpdskoH1dHZErJaXdC0WzApsIeGqyN9a1emesA
2bBILhVuFB85fgOiWAf8/uMV3LCDBpuMR5O37+wA4ewE/CqqDw0fKxnPrLZD
97kLCYeQBeTF2Mpb2wE3z8nqi+pLxdL3px8ftsOA12rHPiYanFL0V+wqb4O1
hbxvJFSvmF9HnuNPaoPm7f7WE3+ocJZ1MP5OUBt8GTeypaL6Jo5dPb1p3gax
dv0S66gemhntijrH0AYb5ax3Vn5QIUzYh7hbjwAlTD4prgtU2GJ+dMJZkQBE
fj226zTULyynivSJEODbbb4/alQq3JJ2Do5fxsPo3sqADVRvb/e3ntCIwcO+
EYrcjWlUP5P9RAamcMAsT3mfMUSFul9dOiZerSBnVmdn0UQFmmj9NIdVK1x0
03s/iPqDn83TxBbdVngl+HPkYj0VWEulm9QFWoFHl/ZRDvUXN/Ao039qAR8V
A6vuCipw5z32m15vhjXdPzwBOVTYRrLy5nRrAuf2+xH1oVQw0RDW4L/VBN0l
W54jr6hQxi3x65BWE2Rr9Ln+CKLC+z16Jhf2NsHNIsaPggFUcL3SYlpZ0Qh/
NYyZtJ6ifmH435fDvxogi/m3C7c9Gu8ec332tB580kftXS5QQTWtMe/2vXpQ
+criflqHCtr3nc3OX66HoHPaRYxaVOgPKBQTEKuHhIfepf5nqDCGt9o+EIzB
5mLP1l3UP8p9Fk32EPwMCl8jO9MOUeHQxblChzM10HL0ix3LJgWOX/ilI8Zb
AzcTDZsf/6WAYFg+y+h8Neh7ZhpO/KKAb4r3btvQanDi2uAq+EGBXwdkAqmD
VXCsX05YikoBPqJNuI/TJ/jnLtoc30sBV8AZamWXw9w0qdgB9duJiv0r7M/K
YekYM64C9eOfKIXVg1fLQWH/usdGMgVCtw+OBzOVQ6NidJnvBwocyzt4zdCi
DGQOG0fbhVMA7Hr5XPhLYd8ti6skTwoEN14N1XhbBHr7HXqHLlBAvULWT8Cm
CAh9cpf6tSnw+Njsh78aRUC1Jjzu1qRA/E3hloqpQrBkTWuoVadAWMXiAd7U
AmgIIrp5H6cAae139dXDeVBPym0MFqCAR870gqVaFmT+KGRcmiOD/gPlR3OU
THj1Z7v5tWky6F3kbPONygTtlBj2xnEyvKDGam4tZMCUH8k9ZJAM29pHfUXi
00EyouPDJh7dt9JChZcZUuGspfzQvVwyWN0oFaFWx8KlOpmN8w5o/hh71vuj
7qBukX/kydd5IGoG24TQXKCsZikxjDIPpy69fKWZ4Qzzr2WZEmbn4eiNL/r7
VOxg1kYwrnx0HtYE8+vnTI1BklFLrKtjHppuWB2NTbfBMrNfxiTkzcP3hZqN
k8xB2EE77iefbech5Khm6Il/8dhSV5yywdQcnNJqCngbmoCNtFV5B43OQY4R
jZIrlIhVtGcUfx6cAw9CsI+QchK2b8Wf4VDXHOgn2Hg8+pSMFS3vvz1cPQea
uwTI/6ip2Fxn5sh05Bx4q/O0kBSysK7khN6XmnNQrqB/6a9FIZYsH+YXnDwL
5g5sh38kFGK0GlWj+x9mYR/bYgt+pBBTyfcpPBczC+UeM8kvpYuwP7rF3L9C
ZkGTT0zxX0YRxqOXUXbZfRbYGIrGCt8VY0tl5j61+rMwkZEhuc+hFHN0Nj0d
/3sGhC2lNb3mKzDNN8rXf+vPQPoE/8CVrQpsLFrXmaozA+QURSFh/kqMvG8A
P3RuBt7J13721a3E9ko9P12uPAN+AhMPI3IrMYbLPO53D83Ag2n94EG7T9hm
TB1jxsY0CHEl232dqcLyEy40F3ychoVu4z9+6bVYp3/sndss02AQ+HL4Sk0t
NjgqWlC/NQU1CcUiPKRabC1frXj/nyl4m5syfX2rFgu7UbYwsTQFrJTeBuFr
dVgGIc3r+tAU3DflEjbd8RlbJwdr6+ZOwYeHYzfbb2AY1ltbvttwCjQycB13
KPXYCjdL10z8JOguC97n/F6PFb0cqsx4NwnV4YnThb/rsW+/nn+7HzEJNrp8
QRPsDVhzLrvBYuAkTAQ2D1NlGjDV3Xd3bjhPQtbHPs58xwZM6bzkHmndSdBj
YVDYttyAddzbrPm0MAG5J8x53o02Yhfm4pLGUsbBy5+h3n6mEcv64KQ29G4c
+uWlzdRpjViMorN2X9g4rHbZX+382Yjxy4bl9niOg1VwzVQqTxPWEmjDPGI4
DuyHI0/Jazdhq3tcHE9tG4f4M9v+zOY2Ye77n0hJWo+BflhG/SvrZkxAJTXf
QXYUqKEVPPa2zdjRx1zE7QdGoR8XqqXr1Iz9OIo3z+AfBZSS7n3zbsbadhrm
zjGNQs/CyPYfEc0Yc2rHS/8vIyD9kH9tBGvGAhfEtZWCRoCZTU37Kl8L9vli
0mTg3Bd4JOm3tFDYgoWcsr5zIXsYAudFW/8ra8FuJtVrn0gahokRaX1UD7Dn
bVoF4jHDMOps7JFQ34Ltq2ZlZXkxDN8DD35kJ7Zg0w/Y/pEt0D2Vv6NY6HsL
dr/p1IwE/zCU+zp8PibXiok6KBVEvxqCipTBi6vxrVjEW4+Ll90HweNr8T2X
5FYsJKpCRMZhEObt/rgvp7ViYzf/7ea4Owi2mSlvRz+2Ytfqvlv3XxkEtYRz
ewM+tWKKOVW1YXKDICoQzyTU24pJaSXYRM8PQEnu8S43FhzmdtIvi/HaAMS4
RcThLHCY/ON75y5o90PUUGm6mRUO2zF4VmEf9EOaLf7TvDUOE+DNOkBW6oeN
z3M7/9jgsJQCbebww/1wcZWt6t9jHFb5SOoTC2s/uP1d+ecdiMNWfZae+Lb0
wdG4DV7bPLQ+37ukQq0+oM08MCtZwmEXbOUudRv2Qtxrh6knyzgsavqg3NCF
XiAF/vE8v4LDbEc0A2bO9cJ1KebpnjUcVighHcOI7lFOt5jwPRs47I6In9x1
wV7IatSrcGPHY31js9H+MyT4FvNrh81BPBbjx/Y7zZ0E/nWRpQZGeMxW6vvz
9UzUJ+fwD7Qb47Ey1w07zmQivOuvPn3eBI/1xnIzSsQSYdA4afz4NTz27Ou0
uFUIEaT2WRb8voXHHNQY5H45EuHAo29nTtriMd+PvPdTlYkQwGgz9ewZHtPq
uepK7uqBEP8O3vwMPLaob+r3g6EHcF/tzcsz8Zgb681Y2fVu0Dqe6VebhcfE
yj2NPWjd8GBw0hOXg8albx8V7O2GOyrGij35eCxC9o3um/RuyI1QmMkvx2ML
i8MmajrdkCOX7pTajMfaqkNCPkR0QUM656WCCTymr7rrwfrxTrj38DSnyyQe
G4laM7Q/0gnCfC82Tk3hsc+NPxrJIp2wwvbVoX4aj9UYn1Egb+8EhbstNS1z
eOz6orsw90QHWMe5VX5cwGNjxGNh20M74OdP6u7ZdTz2U5s0Ekhphxe9Xsc0
dhKwJ5b7r1vmtoHBTSmdOeT03KgLw8ltIN3+PD2Yg4Al6h+eNo5pA8XomGM9
nARMI9uc0dSvDXZpLpQZcxMwfwat1pembaBXuEvwNB8BEyr9khjB3AZ3q4vX
g/8jYDu3SZnrWxIgQPp6nJ48AYuuzZacPIiH0BOkcYxuIxPlISE89Mj8y1E4
SsDUG++w9/LgwdbTbUDgGAHr04ii9TDgIb5oZ8zkcQLmdU/Gc3EUB6ymMf+Z
KRGww3ue+GZH42Dbw7WCldMEbE8ax5zQDhxUz3iOLOkQsICXJfFZP1ugweHt
r8u6BIxaWSsXvtQCnryPs4uQVf7KRHjPtUCaakCj0wUC5n7/fqt5bwvEGJsu
LugRsHe7QstUClvATvF6YNclAiaq1y7z7H4LLJ1p2dA2JmDHB/jnub40A6sZ
W96BWwTsbmzu4W+tTfAmKkr4AfKRdMJ+LqwJnnHonM9D7h0PUJKvbALBTL16
BQsC9ufvn0L3rCb4SxqyhtsETCqS+kksqAnOmcVk6VoRsF3vnfmGdZtA9m/G
lvQ9FA9cZEFHVyM8a7lwR8megD2XY94RON4A32fjv9kgw/uDOJ3BBvAcC9RK
QE6NzjvP0dMAPZ0bxkwOBCy39euz9w0N6B586E8HsuJhkc6W9AYoudoWYeJE
wGRErRecHzbAz8i1G5qPCdi+jLPXuf/UA4+kVXaUB1qf62KzuHA95MVbVmDI
Vscjxj7x1sOdbZciacgTXwUwA856sGesqwZPArapTMrb+Q+D2MWIFjJyjxeH
PXsjBrhmy59y3gSsdDAooPAiBjkNnOIfnhKwz+7VFUHWn0HTe/n9qh8B03xZ
9mMroRb8rAklPM8JWAbXstJSeC084qjPPYp8jlFBdMK/FmRYX6raIa/aWg/h
bWpheyi1fwrZbryivuZELbQo6O/G+RMwhvzPLP911YDlXU43rwAC1u+g40hg
qAE7c8bCKGSz2hCtHavVIFtFaitA3ieyEa5HrgYv0tPcaeQKl+ueg53VwHOQ
gVf3JQHr5GR04PhQDVVthbHcgQTs02TBe+qJahjfznY8JIiAcR+9knXPvgqW
4glTach3bi2bkS2q4GnCqce1yDrGQ6W2V6rArDxWdRG5VELvlufJKngUSbyr
H0zAgk6YGlUwVsGUyarK9lcEbGrnpGx+zCdQyNH99CCEgIlI5F153lgJV4tE
h54iD0Zd/2xcXglHzhiNRSBHb536IJldCcLHz7yvRf7VV5byJawSLC+f6OUK
JWCMNbdLrl2rhB3GbK4FyILPmm3blivA0Kvvv5EwAqZgeTXdVqwCGm2nCV+R
f6xU8zXzVkCBrNWtTeS7s0sFotsroLWMR1PsNQHLNK68MrZUDt2hpcz3kEO3
ZZ9wri2HkUdBDgvI63Magoxm5dAg9u7J/BsC5riLmyMnvAweaoT7riHnhSi9
03xRBpbW+U7M4QTsWtUhoWn3MugISucTR35Fy2E7gO4NxomVLjeQ91Q906uV
LQOh+dr3ncj3Ww6e1WsvBTVD/GbKWxS/kBVJIlspHDn8vDcf2fxGPJfXRgl4
KLDGViGn9371P/i9BLz2ZK33INcYiQr7fCkBE5PJf5vIutnHZ8/ll0CqyUcd
swh6/Gsn+I1KQEKFdJQhkoANhbdvTSYVg5zybhV25JezpVNVUcWg/rf3BC/y
1MnNY1HBxXBygp/lCLJAaoiA/uNiyDVjZ76MbDBtRe7WKgb3yarXccginrwx
/EtFwDryRu5IFAGTt+HiLVQrgorSRybHkE0LontbjxWBqsNFJxXkggNmQpOH
ikBXQNLrIrLLVU/1fVxFIEYVpzgil2taW8jXFYLrvl/KZcgP3llo128VwKDr
J36FaALGzHRCnjMwH1wrPn9QQa5lXJmKdcwHE7PnPGeRv6lHXJU0y4e8LrcR
A2RD9VZXA8l88BoIGLVHZnh7zARrzwOb5o+ZGcjzIlHeIrvzwGN5fzlHDAEj
9S9mtyV8BCLLL0se5ICGlWGFoI+Q0uPPwo+c5SYln+T8EVopk0cPIOf2Jqk/
0f4IkzqNAsrIcYn1tZe/58BYTuDpOzH0/RMfbn4+B6ozHrIVI7vOPwpeWcoC
vtfHEsqR+YTOJscPZ4FTXr9UNbL5QE2STnMW6LGPyjYh61y8ZZgZmwXT24d7
+5C15m9c9NDMgvdFulnryLHnhtld4zLhrp9OjuI7AibXFMjdop0BWavvlU8h
N2ylrPMoZADDN/EmVeSuJAlvq/8yYN5wW+NZ5BidDjPWtXTw3dHiaIDMNPPj
pGVqOvRFr761RRZ/guOx+pcGuNaHVfbIIo5J/ARKGoyXRX1xQv5eYJd6rC8N
HrIJsLsjJ8yaqLLlpsGDc5X/+SNvFIQZN5ulgcHjDwfjkMdEBypelKVCXUwk
LR5ZsXPyJFNyKvxpKfqYhGwe3ybuH5IKj+vdBDKQ7fMa5QOtUuG7zK/iQuR1
nx2/k7hT4fd5tv4m5NdMqpM89ilgRW3ipSCfkm7vWDmcDDk3LcxpyKnbT4lP
cScDV7tI3Fdkdk2PtpS1JHRvP7T9O/LV6RVTm4QkqLhxIek3/ftx9rEJLiZC
WYxsw4736PvyjJ/cDE2AI7aTeTuRv4wYlLJaJkCpm0okJ/IrqxbC7hMJgItm
NtiNjD/bWCk/Fg8jaaRX/MhzUrFHXsnGw9iUOcdh5NEvTrPlXXEguXg+UwKZ
f/ywwnxqHFS6mKlKIof/ZzPG7x4HKWN7TGWQHTU7FANE40DeqenqcWSH3a2+
nk6xoJbH6K6GnHXZSKST5z0sC4nh1OnPuzl2UYz8DspZyDwa9OfFice617yD
G1oBCWeRWz4re0hZv4M7XDPPtJEljxjPZJfHgK1w5zMD5CT/RGaWa9Gg/+aX
tyHy3d3+sVZHo2G1qMnlCvJJEeXuBrZokNlveMMYud/TlzugIgpivy4zmSHf
47OI+I83CoykGufo1qQW9gctRAJ+153ma8jSH7OTVxsjYT1Z2uM6cp87U0PP
o0ioFPSpvoWcV/yqN647Ah7OOvtbIIvtPr/BnRUBmS33dG8jO72NiAzyiQB/
2zsdlvT516wYn8hGwJL21UJr5MS9558/DnkLIl5nlmyQ3QOf30zVDofrrrRg
W2Txh16/ZEXDgat0Wfwh8jWrw8mui2/A1ldG3w65rP6+YZHeG2D2Y/F3QN4T
JW14dvtraM9TYXdEftq6kGpXGQaz53+/pjv/9JHTsffCIIIi8dYJmXtUReZ3
cyiUTix4ONPjq/7NuNcvBKQO7Vyk+zlDmeKuYyFw4+jMrcfIOycuSelPvgKH
G4OqLsiHGdTUu9VfAZuV/4grsuJgwPWFv0Fglymk7oZ8Kdf/9MncIHDuSUyk
e5tlG2OAeRAMaz+55o7sxu64/3BVIHwvEa/0oMcntoHBx+0lPCKK7PFEFlTV
M3AXfgljHhV2dF8Irq51bgwAjsxJfi/k+y/nCI5cARAltXLVG7kksarZL9Mf
9lSUJdH9c6qGPeSiPwxKXCHTfXtj8kjMynMQklV1ekKf/+Jke7H6c/D6HmXz
lP7+W8mV/wZ8IUdmM5Xu+6znunif+oKzic8XulNFTD1kD/iCmfXMOR/6fl5g
JrSO+0B84ZAr3aN5U1KM0j6gWcySSbfTwqaDuvtTwK1JMD5DJu03v9aw6wl8
0pOVoTs6QXuM9YY32Aa9ukp3ckHf5qVsL9iQfphG91CMzMC8hieYBv7D0T3P
kmWjFOYBF+tYFujOVttvEjTsDoFTUTK+yBGlDmvHnd2Ax1hKj26P+R8BIZ9d
IafsygO6J3CDUvPsrrDk7plIN25CyD4l7TEIJbyspDtFXYbCuOwM6hqa3XSf
iPp73Pq0M2Skf/tD9yX+kz9k+52An2+Ryw9Ze4eRVrSYE9TZVYvRvatNUHdj
xAFURW4r0N32wvt3j4s9xOiSz9H90dvdO5vTDrSumhrRbSpVk/c80xak1Sos
6bbj/W5rATZALLzhTXdR6ATz/kf3YCW47CXd4ZZLH5jY74LbjMBbuo0nYpWo
qXfA6U9UHN35469KelStYKpWNo1uqaUHi1V9t8HYcOEj3X8OlQXrjtyCEdH+
Yrr12NhkxTlvwKWElUq650Z4fP+pX4PjB/Xq6K4pElEfcTIB3l0dLXSbtKlR
4vsMwIU3sp3uqVtd7G1OWpAcNN5F98XchroWJyVw0aB1032eIUWvX/XJ6f8B
0LkquQ==
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$14359#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0Hk41VsXB/BTrpsx4WZoJEMkpDJdspJ0pDQZKqSQOkQJJzPJFCchx+zK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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$14331#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8ld8fAHBCdojKqEiSkVKKyvggJVJGGkbI+lZIy84OlYSyIqPskb3X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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$15328#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk01dsXAHCikiRCuSlDKpkq05WiXVKGJJnS8EKZQiTzmCljwiOiMk8h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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$15300#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8le8bB3ChhAiRShnZUUQK4bKVpIyIkr1KGSUhJWRFJL5lr2SVPSse
ZK/zGNl7OweR7PC7/f455/V+vc7znOd1X8913Z+by8xe25KcjIyMHX3sfYs3
t+zbNJwBRr26fBurMaAMc+m/pz8DxpUUrmcfjAG7n3hClc4M0IZH2i3Zj8Fd
xqBRX40ZIE1Tdj11HYP3R6+rkcvNgG+meppL0Bi86se/V3POQNLU7vbNvDFI
6Mm46Do5DS3869Qm22PwlKvlYtqDaVh8Y/ZwIHQcWP7JFjHdmgLv1OzXgz8n
4PxIRlcBTILAsQdhjm2T8GTb0sKKcwKKeRJDoX4KRul7aHx7xmC5ZF0xv3wa
1t3K2O5+HAV3f4qJoyEzIHcm6WdH2Cg4FcTUPAybgXWzO57qwaNwJeDRblXE
DESMdkhJeI1CPGuiq03MDIT6JhfvPhgFWYOXrvHpMyDbGyFhC6OABXwTLfs5
AzSRXluhkyMgc/lIdf7qDCjaVVqri4zA8ZRFW3v9WbAtuKmcIjgCAYxL79UN
Z0FZ11p/l3sEXHOuU/IYzUK1evvp3GMjcMqeqqjNbBbc2uQNaclHQEmTpHns
0SyEv/DWlkgfhuHuqFEtn1kgw+O9b/wZgsrp2WGn7FmQiHcbF/AchCHesixN
MiLslF64etV5EBTTMmaDyYnQQPnqlc39QWBInPVtoiTCRcpxu2TdQQjLip1S
oCZCYpW1Mq3gIMwOpJ1jYyKCxeWgT8ltA5Bt6vjyJTcRpNUys/5xDQBLpjvT
IRUiODQoktaPDoCzWkT5UTUi4Cs1R/7SDkD+o41yjqtEINfoEppe6QeS9tA3
4etEeNHIF1LR0A9i+VVhYreIMNVwekDesR8mx46azFsQQUm428kD64OS7Tu3
T3oTwY1d7IRNfh9ovFriPPaaCOU5zTFaqX3QxTU/yuhHBKl5CUmukD7I+tyh
vhtIhM+BItN59/rghbpvWmUYEQ6tep1O3O6FQ0H5zBOJRFhaUTqaK90Lwu0H
S6PLifBwTNHQ9VwvuBH9nW9VEIGlxDRO/nQv0L65cYyuigh+pnVCzdS9YNJq
R/+0hgipFfjz7p4e8PGj+3qumQg1rCsHKp72wDWroxLSvUR44DCjP5rbDfIH
3rkVLRHhepgywehzN0greAocWUb/948ysDeqG9JjGP88/EsEFcOhllbvbjjM
qdp1ao0IX7UVv+Tc6gYDaf4uq39EKHuyP0d7owv8hayuxx4gQQhLkxarfBek
Tv6e+XicBD+aKFReXOgCRk1coOQECRZ+U8VNCHRB2cMq519sJLgjNvk6m7EL
rPnpJWjYSfBBUkJDbvwXNEV+lrl7mgRky7TZ8r6/YPgiL23SGRKYsgY2jjR1
wgfnRO9cKRI8iz1g61jRCel5AjzB0iRYtPX/b19hJ+g9d+22ukyCT/5MyZxx
nSCbTXjCLEsCH/fYRAOHTghn/f7itjwJOsTEzpcwd8KyhfRjb1USaN06oKZI
3YnmRDe9vBoJHoesbzdtd4D267SiTeQlP1xnaKoDfDWUBe9fJcGyURy2U9IB
p55tvz2vQYKCAwdjRIw6wF3o2z4zLfR8zf2aBVodYM85KbKLfHP0caGkagdY
+jebR2mTYNsnK0lepAPuCkv2N+qQQCo8jv36vg4oXTHbPqJHgr/zI6GElXaw
9rmhmYhc0u5YoUVsh5cMzYnC+iTYqtG8e6ujHSaNRjVlb5OA06sizSClHTq9
XYtUDUmAx8rx90W2g8L4KEM1cunrEjvDt+3Awlp0H+6QoLXVU8vQpR1EXjOx
id4lgTdlxif9q+1Am1lsvmFEgmGzqx5dsu3gMRKZZXWPBDdkCvluibWD3m7z
ShvyiPXkohZbOwxHRbskGaP1SbN7fXW+DSLesMkJmZLg4oOg4OaRNjjRHSMe
ivz457Ltjc422NKwqP2D3GBD8Vn3exs0fflVmWNGghrC2MHurDZ4pOgveMgc
1XvfM1WDpDZQvBsmbIksgUvfNgpog3+RleQMFiSYXEsRGX7eBse/LXWaIi/u
KsyYOLSBmkGIfC6yW3YohYV+G7jYCo9dsSTBO2ZtBlveNsj4k6Nwx4oEFCcP
chCPtUH+Ifr2SOQ88UMnHxxqg7HSI+u/kImlMdN2yzjklslQqFmj9VV3K52f
wmFywWnaHTn27BXPR304hNm6GGchf9QyXravxEHb/Aj1IRtUP5vdpMUCHMrO
Y1KXkOMwWU3HNBw8Nc3+GSPv1tStLkXj8Omb301f5M7v1+KcQnBwwb9JZCCv
Zz9TXfbC4Y+SX2YT8knPncXHT3Fg4XbNJSK/6QmO/2uLw82uk2pUtiSYEO/R
cTbCoZNz9wEXcndfyOHVmzhQcX3lkEKeHLfufKqMQ/vNAlNNZFZx5k9rl3Bg
8E06b4pc7nrV85kQDlN/9oc4IvNeLLu/wY4DD99D15fImvm8lm5MOKTTWi8G
Iv84KO24tR+Hqjmv5ffIghcsuDb+EMDX4aZXFPLPs8GBW70EkI0xjolDDv9r
yrVTQYDvHfIKCXtm0Z8lSyPAz14fh3jkuvyxSYoQAljiPwRjkAv9np+gekoA
Eyk3u/+Qm4diA2mMCOC1qin5FhmPqpSiVybAAfWWIG9klfMWQkxCBFjt8rN9
ilydQWF+lIkAAYmMrVbIDkkcEyc2WsHv8E6pLrKFilQex0grJM6MCMsjH9Du
wHnqWqFPT5NPENmJ1UnpTFYrjEz1pRxG7noSTSca0QqP/Nkyl9H6j8l/LZIx
b4XIHHqVAuQsyfQYJfVWUKee7wlFftirN6N+vhWcjnUv3kcOkt4tN9xtgRat
M5msyLqk41rmUy1g71ylQUTvjy8Pn75dSwvwKFU7fEOePWDR8jK6BV6LW8vp
IFspPyBI+LTABvFsNgfyafsvinN2LfCHw2V5Fr2v8YLv/A3lWiCWTnXFBfnd
HKMpE38LfGLkz7uMzELuV9R4uAUszigobKN+kPFimZAZbYajI32drsgeUyxV
qw3NcJFQ0nMBOcO4RyA3rxnMrwV9nUf95OXyIobfpxkYrTvrbyPbKwfZs/E3
wxlnKGNG/Ukn1z7Ve7gZJBtOyZejfj7FnbXzcb0JjF+4v7NEdvXjP3m8sQku
RHjGfUX978dmYsb1sAm8rPUMuE1I8NkzrVI3vxEW1t8ypKB5lJie/oU9phEs
DMhuCyFbqNfYzPo0woqJum02ml9lRyJMXuk1AqhqzOSg+WYv0PXp+0YDkJsY
3IxE81CxOVjirnwDeCX5Bu2i+dp0jiPlgmADHPZk0jJDPqHoxErP1AAnty72
V6F5LLUzz1A9Xg/MnlfAY29+J9hly/jVw6RtLHRrkmB0OMbYvLUOurgpSRxo
/m98Hb5mVFgHC4QbsZpXSFBBc+rT7Zg6WH09/sUN7RfEkJE0nft1QFioGGtU
IQFz3rWndw7UAWVPQOI1RdQfH+2+F8rVwkcnaZFWtH9xzFXp1vPWgjPL/Yh2
tL/9pWGPGThUC2GhqbqdkiTg1vhPhaa/BgoJtwYJF9H+hVU/c3OpAe5FEkOq
GAk8+8Tp83KqIeFkXesvQRJQSua8HP1QDXEX3DKyBUjwqz96jOllNby4VNzv
y08C+ZSGYPfr1cDmc1DuLC8Jku9TLFkQf4J7R+0/A04SvCw6mxnN8xPMe5Qu
ix8lwSPbOpHiqEo4S6zKHN8lwomRW2QJXpXwNbh8+NEOEZg96iTe3K8E6tHX
HmsoHxy32B22ka6EYj2uVbJNlD+cPn9W6KuAjv3GvX9R3rCnpkm1O1EBKn0m
BibTRBiK25l5I1UGVDOr6yoovwT7idFS0ZRBic/+6y8aiUAUVtrv3/cDnpL1
URfUE6GZWSA52v0HbIoulbGi/JPlFOhMU/4ddni6GCrKiLC7T3mFTvkb/J4L
tQvPQnnF5EHyjG4xeL1gCNB4S4R4WT/lW4LFsEP75IleEBHMGRdn67aLoOy5
Ldc9lNdEWwlG2OciMD8XWGHlSwTJqtWstfVCOMepxWr0AuU9sSGu8LgC+FJ+
RG3oIRHUi74UfF3IBRHfUwPi11C+SmEInPmZC9LR1mqrV9DzDGeonInMBWyo
H23QRFjbbXxTpZQLrzZEJEQViaB3ruC4WmQOPIoUP0QtRQQ69nPdGm+y4CY5
+ZObfCg/Bkt+GVJLh+cVx09J7s7CmF3tH+b5NAhY7dH3+DcLjE4OAUZhaeA5
domsYmMWnsi0LfAOpkJUS1S07N9ZoAozCYl4/Bm0utOpT8zOgmWWRstucjL4
Ge87e7t9FqxO05Vt8MVAP6e/wHzSLDxKyaX/4OcK/lV6EC0zC0z23/inqVwg
rPJXoKvULDR2s5v88n8Cgm5D325dnIWj3JXNbMftwcqau4lKdBZel9XRzz/U
A7L9v8q1uWeBwnpoNO+mHfYtTCfAh3oWUoeLs6cjA7G3g6bRdztnwGokRM5U
IAEb4Ma3qS1m4IxiB4uUawImFp1+57jJDGQrn51ZaUjABCQ13PnuzgAcp1Zg
f5CICaVkUUrrovNS95UTAl+SMHu1YFNV5Rk4zqJ47YhgCnYrm0xvhXsG4grO
6I/SZWBxXbZ0haPToOsdRytckYsFXhGfodKfBgOlinmdiVzsu+2Roc/a0zDV
Wcn/8GAedmL+/q6S5jSQ5QYGP76Zh/FIOjQ+U5mGC4GHAwjDeRgbZ25ms/g0
6AwYJmFb+dgDh7sL7AzTYKRdKWEkUITxnqjSflY3Baki+iJhOt+wcr0X3gbn
p+ADKcoBc/yGkedVs40JTwFL/ontoZBv2GKWjIutwBQYMnyY/9v0DYMrvh5P
OKbAvjZnyl3pOybcenDRnW4KdgXNeP6K/MD2DdzO15qdhCWTSzUvdsow5dAK
Wu6ESdAiFdgQSiqwR0KPa3JpJqGyIEdBra4Ck6BemAvdPwlM3PxtRb8qMNsI
TSZ7skkgOEowefypwEIDW+8JrE5Ad94a82ehSmzxhPKlkNEJIFfiXrKNqcRq
T1zKFCmZAGPWsK4SlyosXJ5qoMFiAiwaOv76sFRjc65HKbq+jwOza8qZ41zV
2BddVvLhonG4mgIyn4Wrsc6lzXfTuePQT2a7mqFUjbXuZ3qwljoOVEplI/cc
q7HVWprzTOHjEGubaufYVI29/Tb4UsJuHPriXly46laD+QX/LpE7OQ4G3KEX
D/+sxcj52fuK3MeAbV/0l7zmWszIneFy49Mx+JF1OvpGVy0WShgPH3QcA6MP
xTPOs7XYUPhBKUqbMVD2Znn25HAdNuPHa6elOwZSW5QUlw3rsNIax6o54TG4
7RWmukWsw0aGA86fHxoF67r6urKNeqzWoD9cTmEUym/annxB3oCN2yiwLl0e
hb/6aaaXaBuwSIW89eSLo6A5/KIx/GQDVsbAOUwjPAovfic83JJrwF7FtFkN
Hh2FHGztp5tXA7YtLV7139wIpLsEhd+mbMROOrSYW34cAT+nzYIbfxuxUnlJ
I9/xYfhC12c6v9mImVQ0LY71DsOu3dXU1/uaMDsVl3p5fBgWG8uoPtM3YVGN
BzTIyoah/ulLp88CTdiDB/T9b/8bhtoYt7dpd5qwMOsf9aSrwzCq4EheV9aE
nWrwG8zNHYJuSguM9XEztr/l8r3W14Ogr+4tMvWsGQuS3Jb96T4Ip6/RC2e/
aMZUVh2PfXMchN8HWPpEA5sx7Uyt6q9Gg3BEPdJlOaEZe3/yLP9XiUGwcxfn
dW1pxrw89/vTTQ2AOEEuKvF0C3a/S++p8ZUBANGXWlDegt1qdaZ5f6QfXc/J
9a2qBXPM4L4jR9MPj9t6YkTrWrDMjvgJElk/9D1I+cyAt2Ctd61Sri/0AdWN
DcvY0RasaFN5RaihD9wT3BLnKFqxJL8GD92XfaDFZ3/eTaUVu0Exd8pwvhdu
SeD76ctascR7N/z18B54cIDMRbuiFVORyq4Wqu8B+asnh97/bMVE0xXoKCp6
4Hipwke6xlYs5Hnxz+LsHvBc308x2NWKxdyMapQK6YFjziPj879bMf4fD0wS
NHvgnd01plkOArYs7WK43toN/jYCzo0uBKxAYP5y568uoC8JPvfBjYCNbprE
+LV0wdkjswdMPQgYzYi0pWxNF3wd+sAx50XADtIrieQUdAGhf0t2JJiAVTlc
jst73wUPWS6+U0wmYHmvjLLPaHeB38DmBfJmApZ+YidwEv8FQrn8o9s0OHaJ
hvew469OcEwqpSA7hGPTh9yOQmsnvJvSFtpHh2MfLllwHa7rhLDbV4LJDuMY
e5GkfGFJJ+CZhMJlJhyrNX8RcTymEzBjC/MvJ3AMp6OSUjTvhGuyBoYPBXHs
9EQJM8NyB8zkSybfVcaxJ42MKa+OdQDxbmvnaRUc0zzG7LPA2AEEWoUrM8gn
renFjWg74Psb/zUHNRw7m1u+AzvtMHLk0BtXdRzjMa+WZZtoh7cJihw2N3GM
NLgwxJ/TDmyX81KxOzjWGjdREYHOpS0ct7+4O+CY/5PuwuRXbXD+4EoOjyOO
9Rmm22+6tUFUBvn+FuTL2QKcOk/awGv/lTi2xzjWwXPMjMa6De4tSqfnOONY
cyutbqhGGwhvu/745oZjrxfUFTdY20Cha+2djg+O7TeKx6VycBDRZg7/HoFj
a4d9L79vJsBMOeXvC//h2AqRaz9lJQEmqtU7viJn8pqOuRQSQGYrQSruA47x
lXxqt4kjQJ/rcIBrJI6xTYGVvQMB8ufeRJ2IxbEi7g0pehYCzNMpPKX+hGPC
gb2RASatcMfa+V1ODo75Mj9qESFrgd8cKu6suTimYMz72ulvM8Qwh6x5ID+j
/exWMtMMn0wM0q/moXrVJh/TbGuG1Saunf58VK/75H/jk5pBtruiZa4Ix8K8
u6sHVJrB8SzTWuUPHEv8MF6d/bYJXhfZR96sw7Ee+VQRC8FGcE/dzxeFHC3P
T8PD0Qhvf8/bjCPrXm4xnWJuhFKeNibnehyb4Mv0diJrhJDc8J3wBhzbkkq2
T+tuALntBqe6JhwzGzToDfBtAFsh75R1Ao4xBsYGnZiqB4GL+1ijunFsPbrd
+PyXOrj0QJO9Hfmh3lRccVId8AlOzVP34Kj/ODYhsg7GeGumniHX+lWR6fui
nM0+qazbi2Pc3sfOx5nUQYkz3zBZP46VZSWfD2WpA6kW50mxIRxzOxpnuuVZ
C6FGHQ6UEzgm9nDmdKFRDUzp/C4QR05aMvq0plMDPYfYa8yQl53sdWXUayD3
rbd6BXLxNbvLzRdrILuY8fezSRxLmWEkP8BQA1r9qU0jUzgWSWgxGqmqhoba
Z0JBszjG/PhaLf+ZatjiS0q9s4BjRu/Cksp3qiB28/ZBD2S997V9nKtVUPqS
oBKH/P7Oq2Kf+Sq4OeWhP4LsIzVqqDVQBR6ytr1mv3Fs36VikZ3SKlB7ZvTY
dBHH7hcpqaY4V0FcemGPyh8c26FeHji9UAl3i4DeHLn2JstU8WQl2MWb8Xgi
xzMxu2gOVkJm/tSfUmQvcYGzns2VwPCO9qTwMo5x2ai0rWSg67feFNP8xTHL
DslLgjaV8J/Qsc7cFRwLtj/lljFeAWIR7x+3IH9crQwuR7m9XOPCnxnkRi+T
651tFXDpnk0wxyqOqdy83kxZUQH4Oh+8QX5pfjXTNaYCCKp/M++u4Zj2rxvk
ebcqQFTon/fMOo49dQmJzQzD4FEMqwrZBo49p1opkn6Fwb2O87OsyIybFFPN
9hiQd/7qU0Vea6f12NTAoDr7n1UyMveQg54bFQYBqo8u62/iWF5g1CqNRzmY
BwaHZ2zhmOc7qqNm98tgeyk+qBy5/t++jHiDMmDSpbBrR37BdG9z+EoZaDqd
Gt1Abu9dqbfhLwPaNZlUtX84ltY/QYya+AHsGS3FQ8gjLtRZL41/gCXfr8Ct
bRy7PX6pWE7/O3SrMEcd2sGxq9IZ93DV77DxyeP9KeQHTrEBFhe/g1odjwog
W4YdNQ9n+Q6JX1k/v0JO9JteZuz8BszM0w7kuzhm/qCI1lvrG6g6Lpb8RZaj
VzhzXrMUnljtlyUna8Mu7wZf5IVSKNW6nnMYuedNqhKbaCkY/cu3OIPMaztk
SMdUChr2bw4YI4fl1uhTd5XADkfW5RrkX2FyJsb3SuBGqnvH631t2L/3kTZu
DsUgFrBt+A45s0ZsK9O0GHRKAjpikBemDS2GtYuBFVv/kI+cbyNceE2iGHLP
FdqPIOuslwpLbxZBgGCC1SXyNuyC6bbOQ58icJ0oIfQhX7pWHc0dVQgbPpjF
JLL+ah6uHVgI0uI8xN/IPp5ku95uhfC7V62WkqINm39mojBnWAj54kU1Z5EL
7IminWyFMB6xtPAcuZ7jlSEZOmcdSJbVY6Bswxry78+VJ+fDT7ZjLMeR/Y9y
KJ8JzwcZTclaLuRtbkvzDz75QOfhvSuGzGUU9OepZT6slf4i6CKHRWQKXOPP
hzTuhuUI5Jrq+gTVzDwgxISm0+9vw9KzjGReFuSCXrqyDgtyZEl3B+/nXGjO
f/mHDXk4JaO15UMumHMWMgoi69eHznK558K0qHKnIjKv71RYn0IuuDozPH6C
fHdkNS2IkAOMwWX3cOTA6wcku7uzgZlTteUXssN/+p+efc+GOLkosX7k4M72
NyfjsyGss2l0EvnkxFbVA6tsCJk27dhEXmLnf8e/kgWVi9m03AfaML17TKlM
R7JALeYc00Nk3ev/pXy++QUef/io54jcuXLnCqfEF+gxUnvvjEy7eJQq5vgX
OFcfvuKBnKg6TYgcywROjZ57b/d+r2qmk/UkE5hSpJu+Ij8xTlWVisyA2j/t
H3KRFQI30js8MiA4RtyoEFme/Q6Vg1kGjEk8av+BzCc7mpollAH7a9Ksm5D1
rTlVlMrTodmFV3kaWcBx6kT9eBq8OrebQEQ2OXGf+1V9GlC2c6zNI0/FP6eU
+ZoGtQO6IX+ReQS21IqfpsFzoqXDPqo2LOSjcNRP6jToEurcOo5MN70VdV40
FXj/eNipIl/hX4vRfZECDq4lkleRJaut1dZNUmCmmXvnGvLzPiU8VikFFnJz
n2ghc1W3Oy0cTIG2y5mMd/fu7+qQl/L+E1Bq0hxxQA58xNFlm54Mrmc+PnVC
rhZ+LnImKBl6e6c7niBHGv6UnXuUDHPyi+6uyNPrZY+cLyQDLU2slxcyz6hY
XzSWBBZiLE7vkUuk8v+72JUIIrMjzhHIpNsF1IylieDiufn4A7JAjvvB+ehE
OFkqZRyNbP+SIz7dNBEWVHv+JCGHi7LPXphPgMYEqqO5yPKJBwreUSaAyWJO
VR6yqHi6KRUhHkR6RO4XIE/9E+RaCI+HfbWE9GJkiwLvwZ+c8XAp2HOuDLmm
Sb8sRDIOdGKHfRuQnbcE0z/ZxICEq1dLI7LxmbOBYWIx8Iv+GEMzMnFg7a3X
v2jYKpQIaEUe4Xq6bBMaDR98/lzrQH6pIVCoWRIFDU18xweQNzb/+rgdjIQB
0/2nB5EnR6WK/Ns/QtOAHP8Q8lZNXsPHmI9gpT7AN4L85fmkb7noR2Ahd94a
R74sOzzNYfABIhvzd4nIlea2uRczIqAxRL6NhLxPGmMzfRIBPOxv4+eQY43X
+ILlIiCkyEdsATnGtPIwsT0clq6FiC0hm31PLynaeg+vh9uIe751fqd4vuY9
3LlOlfAHeYw2/hJf6HtwSDLf9xf54+EXqdE87+GbQWjCKnK2TlX3h+thILDE
qrCGvPkrwLqPNQza2aqH9qydyKjPPvYOZBaTGDf26vmIXSXj6Tv4asSvt4Vs
vs+A1BYfChN2niN77uHRpOK4HwrzOiI2/5APNbwwe3ghFJJPpdpv79U3OTmI
LSwE/IzSjXeRr85tJpdOBMOznbGxPeu97s8j2QWDEv9Bc7KD6H5dQm84V4LA
uO6i4T7kOcHZ+2H7g0BxhIGXArnjrHtGBF8gJD0KC92z3HGP+oGsAAhtVNzY
MxNr0C2+SwEQ76pVRYn831BCSIWaPwwYMF44gKxiq6XGYOsLGrPLAXuWt7ZO
tF16DZ7CVwb3POcgwFDj+hosWayfUyHz/3228yrQB64aKtbveazkkfU4kw/I
vMthPIiszjpQrBrtDQu7VrF7TtSYGWX64gXUDdjwni1XSJ/cL3hB9OdmDmrk
8XbR01M/XkFBFnfknnlEVdgrWjyB+0CWIw1yZPEyRjfsAXrv3ybtuci602H9
93MgCVu27dmESnl0kuw5eFqyCNIihxlc/Vx/2g0OO+5q7dnqS2RLmbgrmJmR
ue75C+eCQaHyM/hSZV25Zwexw2qZVk9h5L+hsT0fMQtxS3dxBm6uYPJDyLIt
biXp/k/gYbg7555dagWImZGP4efJPJk9Dwf9Xs/OcALnUUn9PWep8bQWfncE
B6pjDntm3MemU9bsAMWHyGL3rFlznjtp8CF4yB3P3bN/us/lb7sPwM418+ee
f4ZObHdy3YfEmfLOPfP7zsv8UbIBQt6diT1f/y3ZxGhlBb3bAX/2/OaVkbu4
vwUMLWjt7nlX9DeHfoYZQMZ3GjpkJ/aXb543m0CmDoF5z7wsl7jUBo2AjT7i
1J43nsdTfOQyhIktZt49p2+pmZMs9aBQTl9oz6VL0pPyGdrwac1c9P/uWL8r
OngdzqkpXdjz1Z0j9aOWqqBwffvinoXH7meeGZQFWcEoyT3zXViTExw8C5Sb
XFJ7pvhoDvcbvGT+B6ejcHY=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$16281#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd03k41N8XB3DbWLNVo4QoFYmWKfxInaSSLBVSlCyDopC9VIjQSGjBTBlL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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$16253#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4lV8cAHCRlZVVsoqGLT9U9hcZCSU7QigjSglFVMqKzJCQvUqyyXyz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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$17228#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd03k4lVsXAHBkSso8VG4RUkm6RZRqlZKxkDLPs8+YWYSTI5VEomTIRZld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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$17200#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8YAHAiDZERkYxsWRlZ4bFT2UoICYVSmZVQQiItEjKzV4RLyXpx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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$18169#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk0ldsbB3AzIVNoIJLhckyRRMojN7oNhsxDSsjYITIkV4ZkVsiUyJQ4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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$18141#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8YAHARQkahVEqKKKSQrDzKllX0k6TQsiplZBOKFBKyQojMrOzx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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$19101#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0nk4lF0bAHAqslaoj0q8lRDZhhaiuxjZyR7Z9SZ7Kj6hd0aK7BNZiixj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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$19073#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lW8UAHCVLaNBFJWVkSgUfuSUEUKEyJZNySwiMiKFCBGh7FHIyCpe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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$20031#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk41NsbAHCKVBIqkpCyJUW64hJepciWW7asWUaJSlPW7EUUshvGEspO
1rqm8KXSioQ030nhjjBmBkUJ0e98f3+c5zyf53nPOe97tp3uvqc8V/Hw8OCo
Eb0jVVzag0PH6JLmJ85d5gLp6a+17sjfA1RvfvHiglQz09UNOaLEJcrejQs3
vJtXEz67BsTp9lwwulTIdEVuv7yo7nCKCw8UZBYIZ2COr4dMuVA6RQEivlI0
td/LkAtudt8bCPddT7f4cYgL8jbTVsR6Z6tIajEaXGivYvw/nwrzCn+JfVyg
6juJkAjzhknVKKB8njjv8UR2XX1M1kSGC7jgD++zyIrxhWFj4lyYPu/w/hzy
uz9O6rHCXOhaGnI6j2y15P63ylou5H5gb/BB1lSkJfXyoPmsZ4cvIDfVBmuE
LXBAVCyEfgnZYX+fnMp3DnhJC89eRr7n/cdhcJIDhXKPk/yRf2otZBwf5EC/
p4hoEPKCtV/66g8cOLxvpuEasZ/l23vauzggLcXjHIl8dUvRnDHGgS9Sae43
kK+PeNOFmzgAFQFxN5HfdmlMM2o5sJUiqpGITPXBK68VcSCdYrM6lziPrq9S
wzEcsAJhvgJifM0a6/ZwDvBf3yJ3Hzl08ElFcSAHgqmST6qQSUL+1YHnObD7
4oo5hnxzgPHCwIIDp41+aj8n6pnXo+kYceCSZIzha+TD26qbtIADDwVyKvuQ
970u/KCjzgEtrsEbFnKulaqJpxia72h45jTy1McdnoEbORAV+jbsB/KxYtPQ
BAEONJQycnm5dOxRV0oatsAGdnjf1u3I+/e7K5t8YUNPXQnjFPKf1WFiE6Vs
yFWmMB2QI7NNWigFbKgUk13ngUxJkG81zWZDeb1y+VXkDfp32x7fZsNm0wyt
TOS6+PzIpxfZoP2S5j6M7G2a8/CSBhvyd76TnkQu4+Y0n9rHhqRe3++zyHdK
zs5pK7LBWiV/XGCKjnU4VXBEJdiARbb/3o/85tLd5vGlSfB5U1QZi+zaLfdq
9/NJuK9UOpmKvNFWu1W/ZRKqayIM8pH95YIwu0cofrPQ/ofI9ls9GKllk5Ak
pyI5iqx+fvrAvsRJ6KJQ5o9N07Hn/drhM7aTkMyn1CMxQ8ceH9hMLuKw4HvS
oUYF5LVtUznRYyyoeaBSdgC5xL76wPlhFvC2HsDMkSXsrfO0+1kg2/O5JAp5
+J+NOvNPWLC5MeLYFPKNsti9o/EscHp2Xrj3G7qPYXLS1/ax4IVDdXvrLB1r
uV0yYhg4AebU/vhuZBUR2T895Amocn505guyU2GnuOuFCdD56Ca/giyk+kkt
2m0CUmS9dujPofrIXWNMswlwOLzciSEvkc848uxE4wMqU17/oGOBfqWqxZ3j
wHht5DE7T8ekzVhbXJXHIfGlcf6aX3SsddY74afcOChXGwxvQ16gHeRLkhmH
oyF4kAHyk5z06Y7N4+BlyFpMRBb++neq2coY6Od2aOxZoGMJB3JnGvvGoM/u
vfi5RTq2vrczYz5iDNKV5FOmf9OxnOZ340ufv8Kt5kMjnbw4JnRYTK6ifRQa
ihxcdgvg2LNNgqPbiplgu6tx7uwGHNNfZIfFFv0Hj41nX2iJ4piHToBnSfsI
sJkCYZbiOPajXj0z5vMwzG8LNJ6UxLHXVIXoWrFh+F3VVnNsB47tFbFypdC+
wBZsRrxHDsf48AFmpP5nKMqjxXxRwrHWjtFNUdOf4KHkylnRvThW55kp9iKT
AdaDodXLajj2KVxAV9UGhx61NXnBf+HYv/0zj5madBh1HLstqoVj+Z+fOY8J
fUT3t2DRQAfH9G7ycE34BoAiFagQq4djakfDTXln+oE6aMlIMcCxgc9OQefZ
fWAxsNnriCGOGR+bn+Xn7YN2NXcLfiOU3/ckt3zBXshZtqD6H8cxlTHp/DWq
72EocG8CzRTHZkPyZo479kDd5Ys6GyxwzC7ydmfzYjc8PrMoLWGJY9syanfs
8eqC+GZeH7WTONapy2sTjr2FYc0Ze2krHDvapHTNW/kNxB4xGO+2xrErv/hL
k/99BZpZ3Og4WxzzfPdTzVvtJQjMBzLWn8axy4ybo6KvO0A/JUTkkj2OxfDd
SvK9/Bw+DT2e+eCAY17qjzL/4X0GJVlvnDc64dgeRpFnZW07TAyY6B93xjGu
8xrxNJM2cJD4Gm/rgmNF1NX20SstsCmQlm16Bse0ZJwSrSKegOCdo4d1XXGM
FK2XldLbBHtYB33WuuGYgobK+jqHR6CuQaV2I5NyaOMTjQ2wXjPzT7A7joVm
bPhZsrMOlq891eP3wLH+U1uLv4RXA6eo/aIAsmtwU5qhdzXwfTXJXYf8oHiL
WLlNNXBLf8wJIb8POdntv7ca5htp6eLItyuVhMUZVRC+Mp2ohOys336BfLAK
TIZmzh5Hng37rzqZUwFYTm9dDPIc73EZB6cyULq8yjMW+RddL1rXpAxi/7DE
byEbeYha7dAsAxXV4YAE5MPFy8pjwmXQMXROKQ25lq+wIehZKQwuD5oWIN8N
GGTX7ikFvEk6h4bc8I5112ehGDzWtLpMIF8XV6ycp9yD79/uNbGQKx7uunAy
5h7wMMxE2chVlPqwyiv3IPLCSCsXGd97KsXV4h74qu8SnEW+L/ib3L3qHlh1
TJ1bRn60eK6/6WIRvL5gd0CURLw3ucUOw0LY7+9B2oTMHmccVFZHfqeWsRlZ
KfZMU4JMIfTorZsVQ94RRk22XiiAd94tdyWRQ99Yx4w/KACzeekWOeSBloFD
kpIFIMO0EjiIPNT9IsRtJA/i335Q0kSWun7PU4SWB5mSn420kB94WQxhyXkQ
lBkSqY185MxsuKxBHvAW/xjRQ1Zwn7OfyM+F/c1vnI2QD01b9aY45YAn1/5v
W+T6j9t9jOhZkLDbWdkO2cFO9D1/bRbsnvhP4jRyzEO9Bx2xWaCW7D9rjxzH
q/LWSCsLoloaM52RxStYwScyKeAuFJ1BQl7lXfzninUm0JofXCUj7+3xtRJ8
nwYyc9+UriDfKJKwiatMg0H5MQbhRkvrcv6baVC7dUTXD5nUu96Y91AaHG2T
+RaAXPdNzuj3/VTIyL8vGYp8ojDjFU9wCpBucmiEzffql1+3SoHTU0y7MOS0
7MxePtUUKBgcTgpH7ts19HsdMxl6IkRmIpGZdnH5Wy2SgSWoTo5B1qpXk4g4
cgdG//FcIrz0zc8xfj4RSmOMo28iyyy5SGVVJULaabHUWGRtQY1NDeKJUE/v
y7uFPP/gbOXUZDxkt3X4JyIbje6PDEm7BSGczknCMzL865OO3wIgRbrcQR77
2LlctBwHMT3sw0lEPRVmMp3n4oDEeP8rGfnwAlVWTjcW8hufKaYj2/XqbGWO
RgP2PSmFsMaLykqjlGhIfl6/SHj7ckBlhV40NN1YepmBTCMZj13NvAHkpfQT
FOSVZp5tgsevw0cv0SrCNbv86OS5KKiSZwpkIV+C7B/0gih4MxHzmDBZVuFI
2UIk+Fg9F6QS9lycyLCNAPlPY46E3X19mV414VDs61xBeNfgUpju2nCwlDQ6
koPcdeBRzFdaKNyY4nHJRQ74/FekvvQ10LfBCgibJIxtFw8IhvshPSOEzZe8
dKe6g+CX06RLHrL0NZ2Vu5GBQKmdP5qPjHcVKKwb9QNHZ+NrhHWm3OJGdf0g
nTxRTXjnhhrrtoyroKwoI3IXmf+CuVSw8RXgJ9frE25w7xSxLSCDVBDFh/Dv
di23vxYuw4KgVRvhjZZuIl9sfOEpKE8Q3h03WEMVuASpYZYbC5Bbv06x7WgX
wNAl3oYw3YEq0y/lDZrlBQGEX5xMF0jr9gJNM/5Mwl0q4+RTkefg0+CTd4SL
pR1qepkkWEsWmiSc+uiTX1qGB+wrrl5ViNyiGlxgbewOOWa52wjP+HuoiC+4
wltNXJVwvihFutbmDDzVJh0hzJx9HqtBcwI/RT1rwgc/1sfSpBxgS7cHiXCq
2DNhiLQDi1X0K4Sb1E9v6mBaw9P07AjC1a/6o8yMT8GAbdltwlZKWoX3bSwh
W5IvnbD3B5n/6qVMIaauKocw7qNY2c48CrPswkLCUitKTwttAJqzmcWEQ0sd
37cxNWD4NrmMcPluFrWNKY/+C7Nywm6t+8i5qxJ0/weCdVoo
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$20003#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8ld8fAHB7r4pESKKQEflGpE9ZySoqW0Vllr1Hv5CsyKaSGdmyiXrs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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$20953#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0Xk0ld0XB3AaUEiGwhtFJXOmpLjaMmQe8tKgkrEMyXCJSsZUpgwpU0Jk
SMZXKeEpJJJriOQ+GSKu6z4IEZp+5/n9cdZZn3XW2fu7z5F08rZ2XcPGxjaE
FrnbO62lKA7TMeorRtY4+zREtcwrKyBLm+mGbPtJwLGzofHyyGqaFE+b7wSE
hOntI11voq+XOE3ALhcLEdJHQjKXaBMEBFqFq5JepfZc3TxCQK+YewjprEMO
720GCOCf+7lMmmZvMJbZQ0CZJ2cO2W+u1KtuvJ2As3NDvmQe3v7jNqpvCNCT
V/bai5y/c6IwvIGAl16MRCVksSid6g81BMzm7visjFwh0XRJppIA0TIhC1Xk
LdGzROhjAujL2ybUkIeyXIToeQQ4cmbnqSPHln6a2p9FgKqa8A0NZHgndPHe
PQK+GW+MP4g8LT6XuZxAwNgarudayMf3WPudiSZAsT45SAc5KtRns1IwAeOS
rrx6yO8KpHszAwjw5u1oNkB2PXT8ALc3ATqnJTJMkXd+cqDPORJQ/SKgxgJZ
38VNyP0UAWKLaktHkfOadBmjNgQ8r//88QSyfPxPyyFDAgL0/4q7IQ9GKa4u
KBJw0iIXLiBHVtm+DZUmoLLgdZgP8qlTTds3SRIg75fvcBn5taKTq6oQAQJX
lJPikCtvdEmkr7JgzeKfoiRkJcYBvoPfWSB4tXzoHvLwV84r+DQLjuR+f5iL
XGPB3yD9hQV/gn9GPyf/P3a4a/AtCxRinsU2IBcf9aEmvWZBj+NocTPyPn/e
KMOXLMhmDGp2I7eeHZupLWMB3lzymIVc+G9yecNdFiSXQZbUCOqvphN6wIUF
lX88VhSRz3YNrL19hgX3G1eo+5H1v1cfmTjGAq2g4CZD5FzRM38fGLNAs72r
xRMZ59rLoaLEgv1S/eovkNloVg19q1MgfZvDqYl0cb7Ose9TkPukqrgDWUAX
dxqYngLJwa6YUWQDk4xQxsgUNLRTE3i/0DFzzcuMnW+nQMgy5JobMktYfVgo
ZQr0LRPN/ZFHI4NuNsRPgWZXxP4w5MENov953JyC18me1mnI5+lx8e+uTEFJ
AG9ZG/JeNccdRY5TUFG33KM8it5rvJEyoDQFrBbpXr4xOrY9t36Mk8YElfaV
EHFkHWodv2srE+Z1YrXkkRWFjfWaG5kgEhHBPIL8S2zzk1s1TGgkmFtCkT89
q/aVzWUCaE6mzyMz/vV+2ebPhEsbT2aPf6Vj7NErM8HiTOAWYlktIhc1Sh0Q
EWFC6vk9/OvH6ZjZtQX7pwJMCLOi1O9GDiQWdRY50f1Bl9cuyIv1ZzRi5yeh
77zDOQaygILZj02tk6Bssi1haYKOCXWy4KL/JHS8v5nCyaBj95QdBc54T0Lc
p/BHIsg0E+EEc49JOE/pY2oi954NiFRzmITZ3g2rocjPBoK1Bc0mIVzHUZZn
ko59HFGVktw9CRui+MwUmOi8yP+UTx8Drvo77bnFomMX/oh7lFAYYIenqWYh
Cxw6aZamwQDzoLeGVcgRn2tGb6gy4MJoa9xn5En7z9LuMgxo44wIVSHo2Eg3
/uOwEKpHGK18Ri5hk+rRIybAv6eQdnCGju1uu1sdnjUBeXmJTZxzdCxGiqu5
at0E5NR+2Xh5iY7Z730/zP7jK8wJD+6J+0XHZu5Lu6gwxkDrr5ZG8hocUyns
gNszo/DF5s8jOS4ck3zDX8S1ZRS4nnzesGcTjr2SOXBdSuMLrErF8WQJIkeK
BDdTR4Aqo6nSJ4JjYwdK1M2Dh4FNvcDEejuOOXAspOhwDEGbnKGL/i4cq89t
4DCt/QzXCraXe8ng2PAjBW0rZxyM3UX4TRRxLNNOjim6kw6i6cX6eSo41mT6
uHvX2gE4flrgmPR+HGsI4sgJ+NQPIkkc9L2aOCY235ET/P4jXEmVbTt5CMdG
KH1bJ6v7YF/rfQnQxbFKuxjTi096YakSm31qgGO2d93NWfUfoDtJVNPYGMfU
5Oo+JTX1gLrztuoAMxz74vwncXmkGxhHpJY8LXHMYL3YHNuGbtjeU8Z52RrV
S/i79I9UF/T9ZJdQsMUxb7ZWv8USGhgO0jTmjqN5Cr05di+9h6Mn/1OKsMMx
61IetRfW7eBaGPGr+TTKW+CRLdzbBlGWVvlCZ3Esp7UxoFG7FbwkLX5vc8Qx
qxOOA5NtLVDR+fLHqhOOrcsQgG7nN1BEqa364oJjwmND5SPjTfBiYDkw+hyO
nVnrl6Z5sxGcBOvt97nhmKHDhzetm1/DycdpS/nuOLZT7SvvH28M8LvfYuY9
cOxxwd0M1d466Lwhn6Z9AceyxpO/KXPVQmfh8pitF47p5vB++uFXAz+4m26e
u4hjZUfv7dYorQYNakqLtTeOtdcvqFxYrYRt6xgbBH1wbHtgYJ3dYhkct27h
24rswKUlhg2XwdXGfEFRZArtNPfud2Ug0GW/ZQfyKJvovdkHZTC3qYVNHtmq
hMs63qgMYhRsAnWRf1y8zTWWWQpz2uxj3sj/SjxN+677BCjsXRXNyAGOD0vS
k4uhoHMv91tkrr1GH2NDiuFr7TvnNuSgLRfOh3gUQ2rOCz4acpjN6EsX3WJQ
qvC17keumr20e/98EVi3aUYykZM3vCthHS2Cb8olSTy+OObR32yVzV8Ia31i
z5gjn4yqWdqanA8F1r8plsguxs3l10PywWr6+T9Hkf36U2rmPfKha5Gn2wbZ
N8miqlMvH37NSsmeRr5v22gav5gH1TGcNz2QJw48bt96Mg8O7hxejkJ+YRY4
6SDxEB5G2+XeRLadeTPez/MQuHLFjKKRp16Zyliu5MLqZf/EOOSU4vdXD/Xk
whifD88d5Ieu1jYS13PBeSGsMhvZtGjh1jdGDlB9rctrkKXljfDws9nQ7Pwc
XiCrJXs2KKlnQ+mSAK0W2d5h196hjdlQ5P3oaz3yq2CzCsqzB1DxSmulCVlD
yUuOjfcByK/wvupEZkpbmefU3gfaYZ2mceTer+u4dbZmwD7KPD8DWSWomvsP
Kx1shFPsJ5EV1s6G1b1OhyJawdwU8iZ/jhZNr3RY37n27yxy0d93jyjNabBh
OvDZCvKRFTkhW79UuHFrRyq3H47JB4n7faClAC+RkcSDXGj/dJtvYQo8+WgQ
w4v86un6rXxhKeBeKXuJD3nivMuqqUoKqMdLHRBEtuFS8G27cwdeStFc/kGm
pt1K6DmRDLO/lXW3IXMHSvzyV0kGXOC1uBgyIdtSLrwxGc7buXWKIzvv6Wae
eZkEFIVOMUnkjmPsadPiSZDRjJ+VRi5f9C9RbUmAVW02CRlkt/6HfaGBCWAf
YTlE+ttg7pUOmQT40+5lK4esL6ir7BF7G078zldURNY4ZSNTbBUP/uH0KFVk
80KZQxQ8BsZa0mTUkGVUlq4nxsXAO6vQNtLubDZq49oxkJnQvF4ded5r7nVC
TjRw/yPvpoFsIcMTxXS9BW5Fer1a5Hy6uXfLvkWBvFa3GwXZly1caSwtCiIq
+X6S5g21UBU5HAUnzB6IHEKO4lp/ITLpOgQ9/qmhg5zMvyvcXjUSTAo31JLu
VPhP7R49Au7cbzl4GLm+7eNhWkQEGPqbqeoiF6goeMCHcNBmC+fUR96fcapO
yj8MlFh/L5GWOP1BzEEsDEqG5L+SNl7mTVWPDgX5r9E1Bsh1l6ZFd8qFwNnI
47qGyBWjaaPsF65CQYdGNmlh7RnZq3VXwGBP0wppwZrNC995roDiGnqhEfKl
te6/maVBkGjFPmmMnG66/e7AbAD8XFZVNUFWunYn/phOANwu4L1CesVOafpD
oj/kb6pfY4pcxRXd26lCBSOjJD3SagtZthYRfjBznTeCtF39TeWOHl/A1vz+
QXozdmuineoD6195K5khc6zOBKTe8gbhoGgX0icse2tSZS9CUXPFW9JFVVuI
dE9PuE2rXyTdmSLZncnjAbNNPpLmyLY/U/Y9KHUDivNbX9L3+QVP58+6gm+k
xz3SfDY0gaJEF9h2reo56SBda8UnKs7AxZP9ibS2/Y/8ih5HiGMpLZE+Blup
T6kOQPS78Fsgr9vBtzNA1h7OxWvLkR4XMfoW6nkKOFpe6JCmCkbrxZaeAA7K
gA1p9YHITamztmD3OPMc6ed2U3p5Kv9CcDvbJdIXn1z8WE61AlU7rkjSnjw3
fC97mkIof1U86a2xai/vzBpA3OPfd0kPN5p4l1F1IHpwKpO05BvHieRZdWh1
upxNWiFDsTJ5Vgr6Fopy/p/PIZE98Mhtyv8A3H5iDA==
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$20925#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV1nc81e8XAHCJjEJllfyUPYqIbI6VUDIafGWUSISSmazILNkrI8lsWJkZ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$21863#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV03k4lFsYAHBL11VRpHRvKVuEQkluol5da1knoRBJScluyL5kyRZDaZGl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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$21835#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81V8YB3DxExWaRnZUipJVEnqUkaiMrDIyGmRlpIiUSoisjKyUXbKz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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$22770#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk01dv7B3DUNXTFt7qFTJkSCTfJlB5xcTNcSXVShlQc8xAhqRApyhQi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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$22742#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4lt8bAHAiK4WskPUlFEmUrNwt+klRRISSkohkhkJWkiQiiWwys/c4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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$23672#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xk4VdsbB3BTkTG5cgqRMlRXKtSl4ZUhdFCUVGTKlIiQqQipkDGizENc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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$23644#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8cB3CinyizshtWdhQy62uHjEQIKZuIKFEioWTvzOyRFbLnY197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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$24572#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk4VlsXAPBSSWa56VK3ogzJLEKxyhwimiQRmcdkSoUoUyIyZboyTy9R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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$24544#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8Vl8cB3C7iKJQVlSKKEoh80sUlbIpI5VNySqbyorIjLJlhWzZuvZ8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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$25465#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk8Fe0XAHCpRIslRJtyiRaJbEmcV0oLuqiXn7JkqZC9QqUUIWVfLiJb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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$25437#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8ll8UAHAjM7MhZSUhM0pRqVP9SlEKZURFkYzIjqwIWQkR2YTsmT2u
PUr2LFmPzPd9mkio3+2v9/P9432e595z7rnnCN++r3WHjoaGJpqWhubf79L2
MI+3mvOw/PSV2fhuAlKjzSZYL82DPH/Us35RAu7Cr9NqavNwyVF/qU2SgCPL
lxlbTs+DxVVGl3wFAnSNJAILD85Dy8qqvv15Auz+vMnU2z4P3frK+oP3CfjJ
W3h2bmgOppm4yphqCTjJIa+0XX8OjqvuTN+sNw2P9nts41WeBZePoz45MZ9h
V0mxk6HwDGyKyf4hXjED4WM2pgf+TMPZGK3nlxtn4ZKdZqNXMQHcQnTycb1z
YP7dJeSd7RR8ax2ojaidBxmRht8TTJNwRe8P9VnWAvhauTJZyo2D+ClGbTX3
RbjvHXfS2XoUJO6KnVeTpcDkV3LU7cYIuDz1j1saosD6n0qbGc0RSHZ8IXj6
AwXYb+3jvKwyApZNhzWejlLAYEjeWmD/CEwE36kXmqRApfvW5jyaEVhL3RhQ
WKAALZeibuqrYci8fThOaJ0CzV0BguNzQyCQmn1iWZAKhgEjF9/YDELH/W2r
cUZU0JTvTtp9ZxAsiwuWAm5T4cNuM5nga4MgO8X6ytGECveYO74bnR4EDYGT
nKpmVBg4knCCdtsgCNAm75u4T4WHV5uuC5QNQEvLzOEuDyoUHNDtbF3vB05v
nkf5sVSwCdfV4//WD1bCGsfs4qmwT61dxuZzP9zIDEo+mEgFoeg7Nds7+0HZ
Ssu6KIUKlLaLj/QS+yF3XXRTUiYVPgpV8tWc6gftZYXVo2VUcNrHO8/o1wcW
husd1j1U6FxsOqni0gc564aSEn1UeMQ1/sHnXh9QgvK/TPZT4Ti938hfrT4w
ypAtvDRMhdtHB3ioQn0g2m3Psn2cChv+P/9Lq+gFWknbT1cp+Ht0W5nDKT0g
KnDNP5GBBJcQ5WNV4z1wKiDDUYyJhMeb5tuJ3h4oYf/YmM1Mwqih/N8DFT2w
I2uzd+FmEk7fDpto9+0BtbannpncJHiYzSt+EOwBo+TeSxcESGBlnOIK0ugG
7wZmdPUgCVFKv+I9znTD/o6GhlAFEmh7y4ttlbqhBUR03x0iwZbzr6vO7m5Y
2y0hr6xEwpyguNihiS5omHySxnacBHdX5S+7hLpArbvQ3EyFBPPAr2wqce9h
R97Rg6x6+H13Kpi3+LyHw/Vnf+24RsK76e+nP1m+h/368ef36pOg88bR2fbY
e+C3DgxUuk5C1xItV9iHDvBybg+5bESCiE6tQh5vB0hOODoompFQ84rbzyLi
LdCPekZQnUhIYkzn2PHwLfCU6/COPyBh7VfXQoPhW1jdcWSi05mEB5JOabxS
b+FA7tVjmQ9JCBYXu1Zd3w5j2/V3qnqQcH9HtckM2QaTtl7nD/mSsCE6yRrQ
3wYwa7TE6keC9soeEanKNnB7LU6MYdMZFBVa+bbBtTtpj7z8STCW4XGn8LUB
23ma2sIgErKjPT17z7dC84L3jtow/Dxycr+VbCtIacxWPQgnwbLf2ZZpWyu0
iEok7H9Owg56wYKj4y0waO3HFxNBwvpXPa04xxZQ/uH481oUCb0e69PqKc0Q
lPF1ySeOhFOVmpFTT5pBMIHp9p54Ep4tey87WTXDLIWNpRY7lurUl6DUDKFR
kkxfE0iwHinav9jZBD7lBbUnkkkouNdy0HmtEXhqT//wSyOBx04lxWeyES5c
ZktmSCeh87gPEdraCNI3naO8sVsbFj5nPG8EbbewGw9ek8BnfH33kFQjvEg8
pXYxE8evGelPcTeCpXC0Ug22z4TmA+pKA8T7nLOWziIh6FXTTfqmBugy5chn
yCYhcUBTQPZ6A6xv7fF6lUMC52REotLpBpDR905nzCUh82301v/2NcAFAzVu
M+xintJh3Z/18CHbs1w0j4QfkeIcXsH1cIJLVjU4n4Sh1UvaQXb1MDNzOmYS
2818IT5Srx66Rw/KHSogIW3I6FjW3noIU+SUHMKuJZLG+qrrgDBx0mQsIuHV
aoXZWEodJHIeblbHplrwbZr3r4Mck0S359hPDLOd/lytgzdGwyU7i0m4KTug
yXKsDj6x3FDUx476clxlm3AdqN9eWovGHtgbxqD9AYFOUYc69xsSJlr74i3T
EWh21n9Qw1bmDHf2tkOwiTic5Y39NDuQoZAVQfMIBxcV++P4Zyr3sVrYGuj5
I6eEBBUpZ1Ypplqo+ukWOozNplgccKavBrYyfbCmKyXBv1C9ztmyBu5Nin7R
wNYobfJ8rlgDMYadoY7YDmlbi/Loa0Dhq6p9NDbDA3vPmdhqeCq1//cwdunS
qz30ZtUQmnAlYRn7UtTi+d0K1XCkpM57SxkJS9nXl4/TVAOH9NXX0tjRPqz7
r3dUgR+xuPks9lZ7lpWH0VVwf+JOgQH2Qru1VoxJFShdTIqwwdYa1ThbKVcF
lx1dyh9jy/1p6fuwXgluXV18kdhi2a6fHnZUAlvUaO0r7BVuE0e+uErwzoz+
WIBtytOfUG1ZCRSJedtqbK6bu2/cPFYJkXrFXi3YBhoJxTSbK0Ht+ShrF7Ye
T2raqw8VEKytxj6InR3jf/hcVgUMK035f8R2CHhlvuhSAWM/A9zHsSU01E+H
qlZAs6H44iS2m8B446GdFXDHOqlnClt5sujbx7ly8FX4KPfPEhdFurzLy4Hv
cw3zBPZgV5ChpH85BPbKXhvFdk84n96rWw4frLftGcIezipNdxUvB7qL2sbd
2MuvD5qIrpQBH/8wfxs2M4vgVFdLGSQWPr5Ui32cdkDE9UUZFP498asI+/Hj
cmlx0zK4tOvbznRsw9MSNP2HyuDFYa/iKOz8fP9kL4YyoMsebHqC7bqutE1u
oBRSvwyrO2H/LeJ1feZQClfsvVsu/Vu/EpfTyTOlUHlxtUQJ+1b/3OXvW0vB
V6qaXxj7atFArl5xCZzJbrlMxfmQ+7dMif1xCWzfGOPrwe5w3VHQoFUCZRXT
N4uxxW59t5X7/gYE4wxU7bGvtJ9qnKt/AxfSEr7+y0cV/VKOlLA3cO6jHYcM
dsT72uQd8m+Aoc8+dwLn8ydj6a99NG/A9Ja9bDl2eqCdSlh3MViXZoqGYIu1
/cfLaVMML17ecjqEnXM2L6YLiuHEbGkXIzavcMGBMM5iOOq6kDCIz49d2MnC
HflF4HkpMsEWW9NBUvUAWQiNLxJ2R+LzqUA3ObxWUwh5coFi/86vQlzny5an
heDKmZksgE13TLrGUKYQSiJkVhLx+bd3FV1MulcAQkLbBMILSXjZ1XjHQbkA
orQN3qphm9GZyqiyFQCnxkEKLba84xVjqm4+uP1SeWqJ6035+z/jjYO5oM44
floa16fmo16RBta58P5om2UPrmflQYzxywy5sJWms8EBuy+N2nz4UA6UCPT8
LsH1b7f57YcTz7OAt0k2dA+ul64qIlXPpbLgt7iDeMW/elqNItUaM2GXqxBF
HVvUJla58XsG5HZpbNji+juZXaI+qfkatvC3K6dm4Pv9i4B+0Xw65F6dVZbG
vva28PwTr3R4eKTRvAjX9yXu11+VC9OAUd9EtQLX/1R5RYthrlQYHJEQLEzF
+ZAjszHUnQTWsTrsqkn4fsT94qJZEvieM+kuTsT5wWepR0+bBO23mBE/9k2n
UU2v2wlwXKdHcB7fT0xt3xKnRWLhWHnSjGUsjt/ujyH2GRHwpqw5YOcLEs7Q
un/umfaAzghatC2QhB70TcRj0hUkul3qtQJIoLj/cNccc4ZLjPaSz/D9K7SM
nK2H7eDM83f76Z+QsJjkObn7qAGY8+gyDT8mQVhVJ/jZcVu0syRwWsEd90M1
ObaX1UMRHU/e4Spr3C9syu54zxaGGDf9/NNsRYLUqI3DyY4wFL7jgEzXPRIa
c07do7vwHHVWhVeNWpCAyreprZx7gRa3DiZOm5Jwh9dWOAriEM2Tl36vb+L4
LNH+SdqSimbMtT+sXiSBX1Zsj69LKtJY9g0sv4Dvb7Lg1K2JVBQkm3LNUQ3X
k88rarR5aejRXPXV+XM4XjmM1uPnX6N1mruo8jSu18zf5Ta7Z6EZyow1Pe6/
ZLKKJKzuF6Bf12oCpIVJuMt58oh2SgE6tEtbOl8I7/eJ12lKAwXocIbFl/2C
JByq7Hr07WghMnHXHZLiI0FQYGuxJGMR8mg5K8e+nYTKb5MxpbHFKEaQjdcJ
95O+Wo+YuRtL0XX3CzcnqVQIiREOtvlZihofFqnI4f6USdZo7a1oGRKglBi7
L1AhYq93gI1/GVr6Q6O8ZZYKN/Z/++SuXo6MghvMxCaooKEjphA/WIFot33u
+IX75ZNtWusd09Vou+WRZJU3VMgKslL5/qAeUfdK54bYUyE8x3FII6QedSgu
Pw21pYJogWVuTmo9Kqm8OhuK+337zea7r/fUo5s/7DY9taSCrWgG5aVkA6rd
jih2xlTgflFv/Wy0ARk86o9Z0qLCXlr2jKsnmtD0xu+0ITkqrPv4S3761YLY
/mtX2DlHAafnhzYuc7WiTQ5Tfk8+UyBYc5gVibcipRcRfD+nKHAxxeN9mE4r
qlX+yd72iQL8tAu5LG9a0dxdNiGDPgq0cQ61n7RuQ5cU9RVlayngy2ZPUz3e
jubfirkFhlOgMQ2x3CntQEdvhEbIHqbAjlAaS913HeiZjhWb8UEKvKT00qlM
dCB+GoetL+QokBiz3rmD9T2an1LvXpGk4PUfe/30xntEN23LkSVEgWRQaauj
70Spbjaz7cwUUFyLfaCk3oXS2o87ro4sAm84mca40I3ir1TqSTsvgqR7O2l4
oQ/tWyp9TWYsgKqOqUFS+QCqklJvfFE0D9oNguY+/UOoaVByLrFyDl46096R
+jqCWjYSLfrjZuG1VXtmQ+9H1DVK/Ec4zsB32dnDzhafUGBSdFuCHp5X1/dY
kMtjyDBVn5+DbxpW+pgDioQmUFCb/+0H1CnY+BESwpU3gToiFvsVGydBsP3w
XYrCJOKlDb434zEBvSZh0VnJk0jihMTAbMoY1Fwv+hrEOIVqP1V1i/KNgoDt
xSpNnSlkppngLdQyApyzn2lsoqeQUfzmrw2+Q5DzudXZ6eUU+pEc+3Cr2xBE
y33e5xYzhcrm9teZ2A2Bc5DTQd+4KSTEpuvOYjgEYR9tNp4mTaGNWN4WA6Uh
EOHVqnuYMYVMFfkaRRYHgcMybrixbArdpS8eOq05CA22vzMk+6fQO36mdy1C
A7C5w3jjB/ZRzb7ceR7sh/MV1QNTqF/GQ5mdYwCYEp/cuzg0hRJfld3QwXNo
kWplncmHKRRrGl34dfjfHElj4TIxhRyNs3LOhuM58x4boUCZQpJLB8/ZMvTD
Xovd+xnoCBR/w86xm9oL57NbGsux/apSzE2me+GFkEu1JT2BOCeOSax+6IUl
a8ePXZsI1HvHh1W0rRfu0syOhDIRqEpE56pfSi80WGyWWGYj0MKuxN/Wuvj/
BepBGjsIJOvuJzpc3wOFfLXlupIEqryawc7wshuKVzOdprFPSMVoLT/rhnwR
52IbKQJtUyO15/y6gVhfynoiTSDPY7JRnQ7d8BdYY/JlCaRfzk6TiudK1bjC
6tkDBNq4z6Nmx9wNr2cCZNaOEojGduqM4rdOeN/OsQOpEugh/6k82dIOaODk
chRTI5CJy9/VhLQO4I4Zs3uK3e1Z7sYV2QF111su6V8gUNnuVNEV+w64of3l
6ZeLBPokvnmtV74DFgfa9Zk1CPTTlDBsyn0H1QfvFf3UJlDIuwt6QelvIUhi
l5OGDoGm56yahV+8Bds214ls7Oafv69X+L6FG8JyWbd0CbTTIZ2FYvIW/OIP
7GjXI1BhgqG6ochbELRb8X1iQCCDgjEB96R2CA+Q2dtkRKDwidD28Ng2WDd3
+cl3i0DtrVbRZEAbtPvZG9tjD69plVxwbgP2dHtB4dsEspt6P8ii3QZfbqVy
OhsTKLsz+HUkRxvctDbi2WZKoNyprOUFr1b4o61oyWhJILqxv8QTczwHqpsG
aWELRlgAm14L7H/NrpWALfI0rj9MpQWOqZf2Kdwj0JZHOZlJIi2wxvwn74YV
gaI+Vy92fGqGoYtOqwn3CdQ/za1kqNUM/c1yzpP2BDq8fp/fVLkJIugmfAQd
CGTV6UqvKN0ExS/HVA2wt/5XMsfM3wS8Cl4bfdihG9rZ+XhurI3X52pwJNBx
+VoalqpGeFzDxBb2gEA3+INNF440QrrUpoi1hwTyb54fN1ZqAB/rFlo5VwKx
zZ29fQXPdSoWZjIm2F+ldLr+420AieWV2nfY+TYcd8V/1cNcy0pXlBvOxzUp
19Wyetg01dYp4kGgplG/122K9cD5qfAOmxeBmHn7gziU6mDCYDudEra04i4b
i3114PTsm7Ex9nZrpj2tvHWwEZ/jXIHtsJE2zPADwcst2gu3vQm0+8emLcxO
CFRLbDmzHxMoPXMjQ9etFprzLt/h9iPQrHza3V2B1cDfrr96CPsX84AQvWU1
8B310tXH5kthU6NeqIbcr/l2Kdhuu859aWavBi9zz31yT/B+VJbp+odVwfpz
2sJT/gRCB1UcNV5Wwt9To5InAgm0+dOy1XRmOdznEe+7id2lsNNeD88RCdb7
Tnlic/Ml/npvWg7CPmvWCDu6o8a9RgTPIVHRPMeDCLQvweVEXnwZJK9uq5IJ
JpCUMbAMhJXCK5uxXjXsDgaTE0Y2pWDmzFx8F5vx7PEhyqVSaNgk9j4J+/5M
uzQrWykcL95pxfWUQAErFxS0/UrgW5bso8/Y2aU5u6Rc34B7sKf8X+zDlNr8
d9fegPeVllzeEAK1ZosFWSm9gYcfh5guYOs1+LGXLBVDSoSTSi52+7oW2xXc
t/cJtnCZPSPQoyH5S+13isC99cCXslACaTgoJIVpFoBM2mO6t9hSmfTioQcK
QLrky+JH7G+0YpHPthZA3Gzkqb/YG8yip/dk5wPHksfaf2EEWis3eXG8OA8+
SVY0NWP/tBFlbmnMAR1exfMD2PEGY95jvjmwZa3q1TS2VrDiy1/ncvAmXSHo
wnH8qqeD5Duy4aoei/9x7Dn5NNnS/ixgDejwysaevCkUzjSTAVfSe5+XYy9C
xSmljAwYSq31bMau/jmhZ2GRAXmXaz+PYVueKCjoJV+DmUAElfM5gWSyv2QW
r6RD1oGDjJbY/k88R4tZ0iDEXbvJEdvjEvFg9V0q9BJyNx9h/xAsPnsyJBWO
q/qJRmIPf9xn2bMlFWjNuhhqsFGwjCct/ys4VNstyhhBoJoqtsFI2WToGozI
4MRu/XzyTP18EtR/MKTZiR3Wf4JCTU0Ct4X0/VLY0st+g2p8STgeymHq2PGd
U/yiXAlw+tvDOm1sYRfNwBC/eKClrDTfwOaKKRX8vR4Hk0Lnrlph73ftjxya
j4WRXXbegdhmZ3LyshpfgvXHkbth2JEcCmf3Hn0J7+WK90ZjPxVVLEksiIbs
zVdE07CNR/J+x8ZHgcEPG5Ua7JjUeJbMB5FQHRyy2IDNvqihL0dGQL65unkb
tsGPPYcrTCLAtOLsl17sh3qFd7s0n0NotLLEDDZVMDSeTToM1roeRS1gp2lZ
HkhMCQV+zfBxEns2RYT+4M5QOMVStLGMLVkbZFTNFgIfgln7f2OnpNz9trAa
DJG/mnz+YDeOsGfxzQaB6NsfjgyRBLLd5nL6cX0AJB8sKmXG/vty8++KPH9o
9TLt3YwdaUgf8D32CYjynInlxr7Afm/UzMkXRMdKz2/D5uK675xu7ANxYUU9
PNjfvNdiPms8BheVISc+7H0z3nvMpLxgu7HqcwFsC+H+m9m8j0A6fTBICPte
bWnS+GYPsG56ZSSMfVnldrPFjCv08Qxwi/zzkQ66X3UuoDEdkrgXO7mNUe5J
7AOIMlpiEcP+82XbXl4nR3Acl9YUxz6SvFCSpWEPQ8nXHPf9e/7De9UnpGyB
YSjRSQKbtBvnz9hsDR7BItqS/9Z/3YFhoM4cmL8zc0th87/bNEHvdAcytjtk
/XNk/dg1BalbwDrlLyyNfcDm9smOumvgftnS6Z//mvPWyUtpQtVZyPznYl3v
nfJSpwAl7av8Zz6FtOWRl5HK/wNF9VfL
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$26354#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd03k0ldsbB/CES8jQTRpuZMwsZcjUEzJEVJKZDCVDhMp0ZcosQ4eTzPOQ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$26326#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4VW8cAHAjSURkVKQoilQSaahvKqRQCqGMjIyUsjKSWdmRkT0yEpnZ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$27245#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk01dsXAHCV0s+QUCmUhpeIRJTqyfaiaFTUI2VKLnpESYYyJTcUIlOJ
zJEy1Q2Rb2aZSUKm3O+993tFN82J/Pb3j7PO+qyzzt5n77POWXPazdRhrpCQ
0CAOes5eeveWUwObeFr1bsJyJR/MCos1aMuq6O0pXMEHbkTyV0f0nyZZjwXL
+JCbk9dDW+gY381Kmg8RzYGvadcfVdFhLeLDfjUBRftTV3udhBgf/tH2WErH
i519vMJRhA8Wg5PmtI285TSr5vHBUO12AW3f61WiCkJ8uOf6WN4ZbZIbnuU1
TYGWe2kSbYZ+qFD3TwqszxtsPotOIMbkNL9R0FAheEOb1fLrS+QkBR7BLlH/
of0nF92YmKAgpcnjpAsdvyh6+OAYBVmbtTaeQzv6PamUYFPgnHJNzQ1twDlq
7DZMAdPglr473Q+eRUTnOwr4i3YkX0C35g0ZJXZTEB4UxfFAM5uZFdMdFOg+
kwJP9PMxasyulQJ27V/rvdHDy0081Osp8I0PLPJBj2vGtsRVU9Cz9N7hy+jk
N9JDM5UUzCdZz/3RTcKmyh0lFNQqKVow0RNTmkf8cinQO6vgFIp+ohlrN5ZF
QfS3raHhaOlxb2WLdDwv3/tnJBqUg95sTcL+JJ9PSEQrLXqS8esmBVR7kFIS
WtPygIVLGAXSJup1yXQ/KkhiOISCBSVrNTPQaTVkdqM/BZ9PCqry6fudLWpO
d6fgoKJFSxH6jdKYpLwrBQ+XCzhP0a7cl8KxzpjP6+LecnTLhtWz109TEFh8
ubwRPa0boe59jIIL8qNnuWh57aPbfbZTcMAvoHQMrd9iblqkTcGHr1KyAvQ8
94RtYxoUiLcNLviJ5hmfPGWtQsHqk6EFoo1sIttji8wROQoKDXRXaKFrWH9G
LKZ5cG+wxG07etkhWc/knzwIkD/SswudzxhvHf3KA2Jjxmtj9IjAs8Vtggef
S9wibNA6IqVfYoZ4EDmb/zkKrZL8d9rMSx5IBEruiUfPzPicOPyCB9JNddn3
0O/ebu28X4b5ePMSc9FP6wZnDIt5IJx5WaMWfcJtrkFiBg/SWYqbp9Fsj/6t
p5k8yBPKlPF6xSYGpzujgw7yIJPBKvBHb7wZH6W0jwe2U2PmTHTDYZZqyx4e
aC1LbYlDx28Q1VsBPBj+rb+Xhc6XPl77XJMH7VNDF76js5Um18jL4n77g15B
TWzC+0zkFZNRLhSIR10PR4dl7+gQGeaCVth4+m10vkTN85fvuKBwq3cqC91q
GWam/YYL8Tp31JvR80XvRKxt5MLaDZwU2WY2UWZdPSmXzwXJ6hOupegPXnmf
fHy54OhQnVyN/mvlvNZjXly4a/nxbQtatCddS+MiFwLlPZ3foyPLP6ZQrlww
ZAUKibWwiWppVcrGjgv3Gbk/bdD7m6RXOBlzYahCkr24Ff+PC12Jg8u4oJ+b
qhvRxiayMpqCTFkceCkzUXoXrVgTOk+imAMBUu/0ctCfs/pXNOZzwJbp71iD
1tU8Nk8/hwNvBctUp9ARTKuabUkc+D2x3tO5HfMxJeohiAMvnnmOHu5gE2TD
vMOVhzjgNtmRptWF7/F4RJgdRYLznB/bJXvYRHPpkFmtBgmfU90+ZvZjf/xS
CxzOs2GRrXOA7zCbsOb2fbxdMQofZyy27CTZxNDkVOmTFaMgE0i5xfHZxAvV
3mruufdQrX1hd8VHNhEeEPDIv3sEqiR2OJFf8H8zqSgM/GcENNQHo2J+sYl1
vZwlioeG4VtKduH4HzahOtn2gaM1BFP1HXuqhEkiwqDDeInYIGSZbOy4LEoS
r9bqPtsheAdbZu48b5ckiaSyocrq8X7IMupXj1xKEv3bNNpf9feB6/dY/yE5
kpjSmZ2bOdILbIGhZdRqkmh59eeB3tu3YHajsW+xEklwf5R7Cff2gNyt6FOr
VEli8Zfck6c+voG88ch8fw2SuK9iuzfiWzdc36Y54LSVJKJVeux1pLpB/9kt
NcWdJCG1vvNXj/ZrENITsZMHknjiLGh02NcF5UW64ukGJEGG5zoOuXfCQ5fR
52eMSWLkqkSMS1gH7BTOaOYfJIn9Ie1J/qbt8Gph34HpIyThm+vPtmS1wqLF
/ut2HScJY/upDrepZrA6V/BB/ARJVPan3Tpn1wSTY4cXpp8iifkX7xdadDdC
Y9WcK+a2JKE+UlTopdIAcmHa89LsSWLpx+2SmSl1YHjp/tFZBkmoOi8xWPK9
BvbdUpP+6kwSL7zSWhJdqqH+EV8+z4UkbI2NN1lOvIR7s23vGG4kUXBy3SdG
aiXEjIV6EedJwpkvNXM1rRy2DZjskLxIEjYnIC2ZUQp+Xw6dXnaJJLxHmU4+
eixYQMzGV3nhujl1xsOkGPKs0swb0apxsj7E7mKQM5dZ0o6ewxCUim0rht2z
DoEDaEcf2fJMhWLQSmUp/UC/2FVV18svgrOJPrmq3iSheXVPr/G1IrjU5Rwc
jS78W17KuKwQeo9ucDziQxIHG1bleRnlQ75O0rPj6IYtj3S7NudDiI3R3JNo
0+Dz4puW58MCt72RDmjryR4HNvUYvE51evuilQY9pkzDH8P1mJyEDHT8sK7/
rtZHEDOn8edndH6n/g09szy48rhDlemL9dgey+TY5IDK7nNu4eg/VtUTtcY5
8C97X0EkWtOii5GpmQNjRmXrEtDlafI8+3k5cNr37PADdIWomjwn+wH8kMlK
a0TfTluq/GkiG/7dMnZI5DKeT/bczQ1XsiAw8NByMXSHgpibuEMWWEcODS1C
S3NdLk8eygJi4LrtMvQ29drFFYpZYDpKbV2PvnYiR9msJhPWubor70Y/tQ8j
Q0UzgfNcoOyD/uIcaSR1Jx201nYSV9Cv11b/Fg5Mh6R/FU0D6Xj/GfX/ZKRD
n8es03V0Tp/l0vfa6dAVXW4Th/51V8vvSUcakPtuuBeiPWQ1R2wWpsHLBZVy
bHS78oqih4IUcBRwV3LROnO2NiW9SIHEEoYCH93D3K8ScSMFZlY6iQnQCTK3
Stw3pEBbhXXRFDqLVSfyt00yTF7zV5C6QhISJbOLB9qSYN/wnbM70QvL3945
mJ8IqyR5j3XRMD09mxyQCCKVUhN6aL6vZ7zgSCJ47Z2xNkBfXM43vf0lAeaW
KkgdRJc/uzs7sD0BEg2mHp9Cbxjb1eNdEwdTZ/ryrdFf3xUubY2Ng885N/Ns
0UveJwesYcTBSl3XxDPoe13unU0L4+Dx7Hx9F7RvXP1pxcOxUCEmVe+Lbnr2
cKy9Nwaitn4IvoKuypTIVnoYA6pCt3b5oz1DljP9LscAKa2TGYSOCy8uVl0V
A3qMMb1QdKB0x5Mw+2joV7HJjUWbGC37X+JAFFDHk9bFo0UXjbzYFxAFm4IT
7ySgx/fbF/5eEwUJHq+976LLzhQfsHWMhMUJO4VT0akpfxupfb4J1q/3HH6I
nmz+r7BNJBz+mpXMyUPvL5IzeXg/DLTtgqcfoTe17FBj6oRBifXpuAK63gON
yXqOoSC6m898ihayUt5dXM+EJUocFovOd9yyNMqaCUy74OFn6EvvZs64fg+B
KeeMtWXoT6wkKxWlECiMP+H0Am1+fG9hRkgwyPzviEslOrZBtvLqymBQ5L8/
S6DFVe2m7FhX4aV3t3kVWumS7dRqThAEew98qkX/0No2nWoYCCO/417Vob+F
vK2ZWxYAoV/Z9+rR7Yb7BmoofzhTt0OrES394/D4XmM/iD/wdFUzOr7B5OgR
EV/Q4fxspn3p+slDMjo+UDbe5NGCtvOLZPYwvOH5S5knrejz2/xyrOovgVVT
6P42+r6/7Y5Y890TvpdfH6B9rN/gAWe9J5S2KH5qp+stFvc4F+IBmutLzneg
V3UNr9ZiXQCx3u4J2t2uwtM/yPOwpOL+m070upWWW64aukOm0oF/utD9azbL
RFHnYPqkzwPa4/7+4nLGrrAr1tL+NV0Po71dQ+QsGLaKldGOlhyPrmA4wcVd
uv/rRu9ylYkyrmeA/uyYGe23bWY13esdwHOT7B3axh3lG+1C7OHVKNFL2+Co
ZdUEaQfiO0jpN+iaYL1gX0Nb6NkXbERbpknQu8jYClLU712i/fg/tc/KIpYQ
L6SeSvsvGbP9BvX/AvTp1NK+6netzyrEDPI7SkdpF4y/T/A2PAJrhQp/054T
LfdbSWQ/rApUkOxB68qZzrcKMYAXTjMKtHMFtn5KIjsho/PoetqzHV+slEQ2
ArtruTJtyxnrdPs78br/B+ozos8=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$27217#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8VW0cAHA0lOStlFL2zlZKiX6UIklSIiOjIhRFqSS7pJRQ9o7KRfYe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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$28131#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk4lVkYAHDZsy9RWSbLRaMSJnvmtZaibEUKYazJILvIMpNQlJ2uJVt2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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$28103#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81V8YB3CbZJWVURoqkp2RylNRSanIyqhkVEYSQqkkIVLIpshK9t4c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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$29005#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk0lWsXAHAZUtKgEiUiNKhcCeVr2IQIuUTqKkK5GRLJLHMh0+HIxSFj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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$28977#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8l08cAHCKSGSmIWRklBKV0fqgjKwkWYWoVEYZkVU2USkzKyFlfWWP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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$29879#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk8VdsXAPCLaDBkLHJRhp4GiYgyLFGUX4MUklKGXngomUUlcwmpzPTI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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$29851#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81V8YB/AUhUpGQn4JibJDlPBUMktDIkXIzsgqKZEkQmQlUtkjIysz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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$30746#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0nk0ld0XB3AlRWgyRzdEIkOZCrERiQZkSMhbxqhMoVQkU4bClXmKm3nO
8GbsIUOFjEkoyr33eVLmIVS8v3N/f5x11medtfb+nrOPiK3bBYfNTExMX9Bi
7J0iEcdl5nGs4+CJL1IncShlV5qVRj5RzrLZVxOHEsnpJoZ5h9fJb9RxSFl9
U8gwp49iBK8aDotTrf+31OX07w7HceCcuI0xnLq1sahaCQcPUj/BcP6mW/0s
CjgcNmM+wOgX3DJqZX4Eh8E0R3eGlwQ19PJkcNiqe7uH4TfGTHGrUjjUq70B
WWTddxlaBodwaNb93cRw/6U8wzRxHPb9bL4gh+xqWt04I4oD3BpZYvj0U9dI
LWEc1LtY844g/7n5sCZuHw7WEWOq8sgfomPkTvDjICMnK6TA6OeyzTeGB4dJ
VyqHIvIX0y5h+h4cTD6uCSojv435JyKaEwevjP2qx5AVQ1rP0Lfj0EuVdzqO
POH73EWNFYf0ry3Tqsi3gKfp+2YcPm7h0TuBfCDg3C9gwsEx9U+pOvKFsjPh
iet0eOWhXqiJXGG+0Kq3SocwtvqzeshlAlFRxdN0yHrygV8f2ft5TO7Wn3Qo
tt28aIA8Myi89+p3Ovy1c+w7jzz30JKLj0oH2a2/FS8iZ+y+avDoEx2eYZbu
lxjn59ZUaYN02HBzr7VCNvXYHqo1QIfn7GSvK8hHc7gOr7+nQ3V81BMXZMNj
iiV3Wujg9eu+0k1kwZtbXD810YH5c98PN+T1ujNhx1+hvIGRft7IDqOv367V
0GGx9rT2Q2QZrTnvgFKUj1Sqlcqo963OMSOZDsbc4dueIbcqi2Z2JtChQCb8
MwU5p8hLc+0pHTZxDFQWImfeP1VtFkWHVvdw3npkrwvx17mC6KDCm5A9hkzb
tfYj6wYdVOXuWVCRubwnHw460yFI4Nfe78gGkgF+bE50SDCO7JxHjivbQ/G8
ivonnBlhWcAxBeelNH1zOtTdX889gmz7j5Tadk062NraaSoj5zUKcOio04GL
9IVQQx67HwT+qnQYj5+6ooecWK7+flGRDo8EKL9tkNlsEwOoknT4OVfXFoOc
YeQjOchFh6+ekaEbyO3j+9OYvtOgbX/oRZZFHPuX/WyDF50GB0JWFTiQn15u
lJ2coMGtJpmde5GNC7ZtH/hCA5lltfPKyNV7nRILB2jgP/Z70h150abv1zWM
BmLP1DxmkK2ehfOKJtIg6eDV3F/IXbVj5zLjaFB14jy+gTwqZfiBFEsDwTXn
0J1LOGZev79b6AkNZry59Y4idzv2eQoF0cBBLLPNB7mlUPS6lBsN1CiPnrIt
49iPvBXXAD0a8FaXE3uQo/vlmrh1adAYkaQrhKy5FGVZoE2DV+NkkhxynJCL
y4A6DeT3F+iYIfNVyixJKdKgRMjq8nNka6I7jRCmwb6X65mnfqH/nvykKOE3
FWR21fjmr+CYkmeX6JtSKiROfuOtRl6SSt+tWkyFqX+OvWpGFt9jYlRSQIVK
fqPDo8guMayNcdlUGCTl+u9YxbGB0gEjpxQqeFPNWG4j6zcMnhEMpYKHYqqr
4RqOuXO8/9p4mQqNpheShP7gmJHFPvnvnFToy+AwHdpA940/xLV4bwLGnjjs
tGEmMNAIVd749g2OLh3OUmclsK5laYWe89+gOUCDaz8ngdnb2Fv2vP0KB1ss
D9bvIbCpmq13hlW/gmJnQ58KP4Ep/QhxC/Ach3gd3bm+fQQWSb2rFOY7BorB
wRa8YgTmIHeY0ur+BT7Fa4nzSREYpW+m3M3/MxQpm1s3HCEwM39b1+j7o+DT
Pzlkc4zAmsKOWc8HjYDT4+CdFHUC2x/4PWz82TAcjffPuadDYIPLisJXiz9B
+6aJse8GBJbQleAW1DUEVM5hSaoxgfG+rbS79uUjSLvIS9ZbEFh8gu9/s8uD
YNss4Mv3D4FJCGn+aRAehOo+qYB5BwIzUiqcuHLiA7CKHzM8fYPAApOmMzOc
B0BboODpTU8CO0SRnhFP7we4mhHE5Etg5Bvtw7HNfbD8dOIv6wMCW/cJqaH8
6oXukocPPEMITKUgdXuZUC/sc0vWTo4kMLvrtvOHyd2Qk6nbcJRMYLOxnE0Z
rO8hUiX4HV8igTntlJLntO0EO8d4pZtpBPZ3I3XYcOQdsBXNkO5lEdhw0O5d
2dZvQeakf0JzLoGN4fnCP5raoZa8vny7COV9JDkwot0GVzZ63MzKCSxWs6mj
KbcF+uv7rShVBNY8ucD9r8RreP2m8kBaDYFtSp9qLn7RBBLsJfbPGwiMiVtV
f0r1FbSKfJrf10RgJmk3TacN6iFkuPpGTAuBVerRrW+QamAwWXkhpZ3AfMl3
aoc2V8NZfsUm0jsC0zcMqTEkVUDKNZfFQ8hVTCwL7bsrwGfogbACssrIHh0N
lgqoMTh5TQ+57UfkUZmpF7DOzV7qhuz28JMcR90LsFeO3Y0hLz7eUdBt9gJ0
KXxHLnUQmHqRMqvDk3Kwljd/dLeTwO6KWpfkrpWAg4lJQiBytfiNbP2JEriS
XP0sArlFi+vVVEcJtCTlZKUg27wotVBIK4G9D/ls65BpTAMSrzVK4OJBuw+r
yKTWHC48qBg2R5Fve3QRmKEfj/GpHUVgpJD6wPg9gWWOq85dPZAPj8byNi4i
kxfNdgdy5APHea47Nsh3VTPOUpbzQC91s+V1ZMqQ/m7qmzwIHJAYCUaejuTt
dbiRB1OUyo5/kR0fjLG7V+fClB2zI283gXGvDGEJejmwJrlNTghZ/6nVQu2R
HOCIM1gQQY5ML1f7IpADXM6PnWSQpYvt94hNZYNR1lcOHWSOu5zvK2KyYVJ2
VssdufWW8pUPw8/BnLPxfCsyW6e7rsQNCkwXRnS+Q/4ZJi5tbUIBwYmbWj3I
4o4fJMmqFLBjc+cfQS4PT3X+w0qB9jy4NYu8g0d2pTcnCxbWZ0b4e9B82W/K
BIxnQmR+mrMj8s7FQvickwE8X7O3XkcWm684c8YrA/jbk9PckGtHffzqtDOA
20en8g7yDFnWOHk8HRr1fSMjkCMndCosBNLB3RXwYuSzzm6iY49T4V+Twyem
kNsqtFY3eSXBz6rBqlnklM9tAW26SVD2UV5iEXnWVOpAOF8SPNm7aW0N+e1Q
W9Wu+kQwHugx2taL6jdms4hsToQoYb1eYeRVMY6jp2LiYQ8lnXoAWTrGF9ht
4wHvjZ87iOy0QbbvVYgHbNpxRRr59PuVecuhODgp4lpzHHk0YAu3BykOVlmE
txkiFwsVns4qjoXXWbuqjJGN/WYLnPxjIaeBbGmKPB1TSZI1ioXDwlpxl5D9
Vqa16hfJcPmicp0dcnB+vvNHVTI0XQ7r8UEm5rzEhGOjwVbjP25f5IioIoky
pWhYMlo2uYd8rjvpjMZwFOytsnz1APnH9LYla+EoYP79UycMObDWuCG19DGU
X1fkT2Lk4U0YIHWGQ26SuHQK8sWnKZRZu3A4bYgfS0N2eZQU2/Q3DDi0epUz
kV+WWQ3YyoZBVJBgfx6y+39M7/LJoeBy1ia7AFnJpz/mrlQo2F23dy1C5iHM
vM+2hAAvuWqyFDlnq3Hs3FIwtBer+FUjV1+S51S1CAIuqxucL5GBuaSIYz4Q
CkXM42sYZk+2HQ8PhJcDpx/XIx9cyOULqX8IL1se8DYjMyt2RfeRAiBSVtP+
NfKY5dZ2fbcH0GBfVNCCvBZGjZvL9IcJtvuC7cimk9V5Glv8gHnTaEoH8pXp
88GfO3yhJKE9pxN51613RsF/78BFilF+FzLd+Zy6tOwduDepEteNrPFR2/M+
2Qf+257g14Pc5ZReI9biDXfdImx6kYeyB/a+X/KC+rdK2/qRB17kyZIsbkFb
1mQ3w1MmR8bawz0h9ZFc1ADjPU655LjVe8D4yeuLHxjz3d/h00xyh8aNy8mD
yLKk2vUPma4QGf1Z+SNybeOCosSWmyC65mMxxJifkNWurg5noFdEf2ZY29Sx
nCR7DXZslbX4hLx0Etw8yI7gYG/UyXCb6qBB65I9tMOy0jCy2CqfFp+FHRxi
E0xiuCtrxdCl/iqMyDXNM3ztnb13I+kKjItStUeQXxCZNiJbLsO0cWAkw5ki
FitvOi5BhHRaJ8MHf/eXu5LNgU1UjnkUuX/Lr1AeCxMIzFKRZ1irLNe7gWQE
owJ1Fgz/fpIw396hD+1rpT4Mn+qJ5+exOAnNZbyPGV7bq1ze3qECfIWzSQzr
ro8/a++QhK/mx9MZPpudJqCim3Lif8ZOq/Y=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$30718#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4lV8cAHCySqSMfoRCKom2EuUbQkmRiDIqexQuWckqZI+QjCg7e4+K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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$31608#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk01dv7B3BDuoYGJEOJlCZXmqRIPT9kKFeh4qYocopcM8cYZZ6HBmS6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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$31580#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81d8fB3ArM4qoRIUooklmvIukVIQvkhXhJ7I3SYgUlcomK6Pslc2x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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$32468#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk4VO/7B3DjY0tIqCzVJ60fiohCyk1EIb5U1kpkqchSVEKWjDVLJUsi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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$32440#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81d8bAHCjjBYihVISMpIRUepBNtmkXyVRKVRGkcjKKEJ2ssnOTjJy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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$33327#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xc8VX0cB3AhSVlRCBUSEoqU/SUJ1dNQxkNRygzJSvaMrHCteLKSVJJR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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$33299#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8Vl8YAHAjSnZRFFEqhVSSkfJYPxVCUSTJbihR2YRCKCsz2crIyIwi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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$34179#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd03k4lVsXAHBF6mpUNNLNTTQYI5XSMiVSZLiSEHLNMjQYQmaN4hgqJTJm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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$34151#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8YAHAiqxQiClFSUkJDJJ4kNG0lJDJCFCkjlBHKSPa8QmZkJiuO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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$35030#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Xk4VV0XAHCZZchYirdZqJBIKbUUKiJDMjUopUwZM0XGVNKAuhkzk5kK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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$35002#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13k4VV8XB/AiQpFKoUypKCVTlIpFZB4qEUoqZCiZIjJXJGSeh8zzPM+2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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$35877#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV03k4VWsbBnAVGSIyRIaSohAloaieiINSJ5lL5nRMcVCGPnPJpolKUWZl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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$35849#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4ll8YB3AUoTQkI3skEQqVKHdGWiQZlSSUVdkzMjJ+FBISSVnZK3vF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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$36714#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Gk0lW0XB3BHKUnkKZUhhcjYIzPFRhEhjUeRBtMjKVNEmTJlSiFThXQy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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$36686#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8VX8YB3BEhUSShkQlhEpZGXkqVMgus6zWj5SMsku2QkghIzPKlpX1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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$37549#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Gk4VmsXB/AnQx0KlUQD0TF0ytBgSGF1OV7DqQiZHlM6pYSKCmUmMkcU
hQxlKpUOmbVFhhQyD49noxDappSIeNf+sK99/T7ce933f617S5y+ZHSWg8Fg
sPGh34uz74ourHwllN9mJ27uIyFCVPEebTWTL5cO9JDguaHej3ZAaI3LiU4S
TE22uNNmV1enOreRMCxY6EGbP89qKewjCWbfNIJob/TZcTO7Ea1zOom2290n
KrUNJKQd76mg7XM9e/NQHQlBBvZjtF9UNopz1JDQpd4m5oj2COwyEa8iwX1x
ypr2gEfoKw0CnXknk3bb38/BupwE8Yq4edqvjm/67llCAr96u7ETOnwlqvVB
IQlXZvYV09449L23JJ8E8mdPojP69Sx1fv4ZCSuz37ZeRJfVH5oUfkrChFhd
Ou3TxHiSSjYJfrOGHy6hm04sX3NPJ4FpP+x8Gb3OQi41PoWEuT2UsAv66nvj
2aIkEjS9twS5ovO892xauEfCaIWk7hV0BP/LwS1xJPgLOAteRfet7uo6FEPC
+KPgqmvo+d2F6t7hJAxNlvtfR194UTvB6UfCG86woBvoZAn9ZSlvEngvasd4
orfdG1fWvUGCQqxzpTdaZFFSPPIqCfNBz70C0JLLvC0iDliPbw8RSOefmSqu
Zk/CrsuneILQfjq98bb/knAgjSy4hc5M4/6daU1CXVjcuUh0Uu5gqooR9r/5
yJco9EjNQVkrA6xf7XUxGu3I10r6HSOBQzcmNha9+D6ppEGbhJyAYpUH6OBB
K61Th3E+tOKGstGV6lsy7kiS0KE5x/0U3bhxSt9LAvNynlV4hvZK2yFtL0ZC
XuXz5Jfov7faWB0Swf1FlPWXovOzZkeG1pKguGvmVxP6ml6Pg+YsG15+Un/c
gq4IufdZfpoN5L2vJu1o+xkqdNsEG3YbWrf2oH/qqlj9GGEDaBxRGEYf3bsi
9LSXDdNOFm6/0Spzru1iVWxQ2vH3YwaDIqzGnTbyE2xIz7fu5UT/LD/q9buM
De7eW2150eZHI9r6XrHByvhsgzBaKOJLVHIOG8zmx6QU0RND9xRkYtjAn/+R
dEU7q2Y3MU+x4Ufx7Vo3tKdirkigNRt26cu+uoF2HW+69ZTJhjGPucwAtPFu
g46lk2zI2vCg7w76bIuRbJoeG7oKfaMK0FOr9ldP72dDKZub8RtdxKVg+ZSb
DQJ6I8SqVRRx+760ajcHG5iGF4JXo4MvHTzMzWDDAVNTmfXoCv7wp7a/+mB0
U1Txn2jfZj61zVN9UBSxtPkY+lJGklBYdx8sKvMVp6E5Mn9diXjaB2Jam+Sy
0NxxaeT77D74dFovOxddprLWcW1mHzwkVF4W0S7gGQtL7YNy/V/rmtAe/4x5
hN/tg6QTleOLaHb758E7vn2w9OydohUHRZgslGWWGvfBi/v2efKceJ4DNi5O
SyxgRTiqKaNfP85af32BBVyndZrV0U86EzqC5lhQ4OPFcxzNyDH4mDLNgsnN
T5od0VHR20I6hlhg9sYv7Ql6SC5+QaeRBRcsXujLcVFEdP5olu5DFvQ6b3PW
5qYI/tgq06IjLOD1C+U0QBsvaY4uq7NAjxmeYoZe2VCcoH2YBTvHtUbPo13D
z5p2KrEgd6dDeThabI2g1s/dLGBoaF1sRXvu+fJJQ4gFB4VeT/67miIEBmQZ
w2O9MKFqLhy/hiKuLRkcDY/tBSeuc1wevBSxONemMdPTA/N/eolm8OH5nNTH
8qV6QLJawGRkPUXE7mtJ0fDtBlht3leyiSLcrkjuc/vQBdE2Q5VRIhTxWevm
4CaZLtgaoy0Ztp0iZG8PRB8P7oR5P7tVIhKYj4CZrG5PBzD0OgLDpShCvMnK
Y4tqB8ysZgje2U0Roj3VD6si2uGTnvvuPAWK8BncKdU41AbXR0WzEhUpImYy
cHavXhskORpJbT5EETciy3g90lrB1fmnlCFQxK6QjNU93K0Q9UOaEv4fReQm
Vq7abdMChtJHd7H+oQhVjyM2TqUfwUiohOPYCYpoEfmdfH7nR4gyzo8DU4qY
5V9t+WKpCVSEdaw7LSlizufXX6nvG8EhJaDipB1F7ONoLs5L+wCRFuHLeudw
vgMu+2fYvgfLdy3x7U4UkSg2sEdCsQFGvszOv3fF9a6EYNB0PTQVXN6X4EER
g6k8UJlfB9kp+20nvbGfq+2X1kXWws2rERtTAjGfR+kBSvo1EOGp39saQhHv
5Zk/FKXewsSMzIvGSJynm5dr73JUw5nbSeF8sXif9n8br6p7A238hyPfxVNE
w/ZEF/f0StDVzTEqTqKIl38yrwy8ew13DdQMxdLw/ng/PRB9vRySpYhglQyK
iP+39IWDUikc0t3eYp9DEYLPtq3PrCyCmr93vOR9RhE88smMw26v4NGvjEu5
eRRxQLzhpejif+ByqeKPkXyKWF8w5d4fngeF7OGyuEKKKOn8b9WZyFwYEpaT
315CETkH1XLs0rLgtqxDtySaN1OgnXE7Cy7K13vJoV0bdDlSvbJgNGQsXwNd
HdZ9njTLgiDfWNYp9NfRIWtL/ixo9DIWeIy2eHn1s4lnJgQYLSxLlVLEQS/t
w8dNMuABl+1/wmUUId2yuEOL5xHUbE0vFENvzJG9ceRnOhwMniyQQsediOxU
G06HSoWHKQfQXl1Nd5XepMNkpKKcAVp7YVRO5no6rDPatisI/X5e6Q3vWBqk
HK2IpdBXNKuYbfWpEKac3fkNzVT7MNtcmAonfrgKLqDHwu9EfXicCjvL0m9w
l1MEkaD9rsYvFdSXtVdE0S3Ck0bFB1OBZ9pn4Dha+3PG+cOGKVCaE7WQjeZL
q9nXtj4ZLh+bpp6X0/+bGcuKsSQYaB3vLkAHK2iGZlUlQU3/oweV6Kiz+yc8
rybBAd2fb7vQHhJePZLdiVD+4Fk+VwVFHNFQVXdPeQBP9mZOmKMdEixXROUT
YIB/dNoazaXB5ffHmgRYMY+kTqPlZKc4ZvvjwSpw8YMTWpzTVaA+Jh5kLqrs
90Mz/D00XX/cg/SlwogMdH8c39q68rsQmiTkNo6uL7BYcjkaC7LMa+qTaM9+
38YF6Vg4U8u9PIOeq5xP8eeIBY79+RcW0I5GLboxJXdAhGfrtzWvKWJhJCMn
T+YOlNoPF/2JJqOVHk9xxoDuj6cbZNA5xZEh7v3RkGMceWY3Os5lznmlNBpU
Vif+2IsuYowfFnCNBpgoe6uO3rTCqrOuvA37twwKmaL1knWq+jwiwd8qj2GB
nn/vm0MpRELCrZtDlugh4vSdpZEIsNyqHG+H9tXlc9huEgHJ7fHZTujyHcp/
We0LB07/nTf80VLl/FOssRCYqUr8Hkh//27LxNfUEOBd5DwfjPav65xYNAuB
9KZE1XD0Wc7omW21t6AhvOpWHNrTV3iNVXowcBUWN2Wgv9dcO9vHvAkr9+8J
ZqM1rF37L/PchMHEMIMn6Km/bjO5iwPB9OSz3OfoN5nrTsoLBcL99dmLhXT9
aiNjv2Z/KLZatVCM1ueI6Njk4w/ON+wmStEB+56b58j6g3aAfNlrdPTJWLvW
UD/wlKgdr0G7eNn80g3xgXJL8dQ6tGrn4lrXYW9I3ex67B060XLNjkRNbwi3
+x76Af36f4f0JpY8oTtcI6GVrveoNTfG5TqQG3dwt6NHVB/VlzZ5gGb1l/Md
6JdSocOf93iA6txfQt3oI28ddyqPuEHJGjUGG+1z7lpWL/MqKCvvkiTRiynd
DZzFV+DYwQmNfvRXJc4pWaEr0MP7y3yQ7l9xmKpvswtwcmuYf0Jr7++0zZZ1
AVlpY/3P6HMStcEtoZfBZu+Y2DA9H/lDuTohFyFP036BNgiqL9/XdIZtzbkN
I+jrnA9PUEuO8PZJlOEo2mBIbT7axQHcd0qvGUMnnLI+/nnPeXhx1jefdveN
o4+URuzBPPnS9Dg61dTCsJd5BoRKOfy/0vla2OTICv0LvrMGf1DoS96Lq3yb
7eCJjUkwbUl1ScuW0FOwwr9hkbZZW4KDTogNNIn420+gbc0+ilJLluAY/aie
9ih3d2u0iwUIh7lJTNL9j70fojRiCp+3zF+mfVB/RaOXeRKMjaWLaPNrf//h
02wIzH9WZmnbXatn6oToA4+gv8wUvb8/3BuiXfRg75scQ9q23k2Hepla8OG8
uyvtx/knzXRCNOCs6GgobTdGs2ovUxFqvi3E0x54HY2WhIKlJ0m0zW2eyZ16
laL2f2bjqgU=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$37521#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV1nc4le8bAHAZSVRIaamolFVmqdQt6VdKESJlp0JKKKsIGUmUkp2VPbNJ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$38384#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Wk4VW0XB3AR9QiVZGpQknkolPRglWRMpkRJplDKEIUQQsaUUoRKxjJl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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$38356#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4V18cB3DRHmRFiSQjEioSyoeMoiGjYaeUVVJGNMhemWWHyt57x7FX
9h6FkPm93yujFOV3fn/d5/Xc+9x7z3POeX8+5/CdRxr3aGloaO5voqH5/5px
P5C/wWUWrMJl478pTQA8a7lM4zQLWwRf3B9TnYCIlIWnZ57PQklYifmI2gQY
N+z8mmA9C/yVDGcGtCdgQ9ZlysZ4Fmw4ksaqH06AIaMX26TSLGznVpe1CZkA
u/SEtW3bZ2FtD2e30uQE6CVLcVt6z8DvyVsfI5wmgVMjLIXefBoctsjpmtV9
hxWfpQHTq1PQN60kdX96CrKYj+snCX2HEvEGmY8r0/CwiVM3fXQCPiX82HZ+
J/6vJ1NXf0WPw/ZM2a8y67Nwk74/SEX8G0iGWbqyL8wBvXhz7Jr3KFTcUWOT
aZmHRgM7/qrGL8BkqX+7wZMCWxldN2SLB8FM4PesIBAgJt7fK/m5D1irtIs5
+glI10qT/4D6wN9CnqoySICxqlHPjvw+SMpw2LAbJkB0t5zVwLs+eD/8PK91
lIDpblN/C8s+8Dh71PDhDAFsLa+bzBj7IErjcrbtbwL4XOLuN93ohSNGnCEp
B6gQbRBZLjLaDfqzW4wjtKkwdV9twbirG+QLx3oSdalAf6JLKbKuG5p4rKdy
9alwkC5alza9GxR3qM/XG1FhsaXtfKN9N/RZLdmPmFEhgZvB7RhTN/xxZHn9
2YEKt6o8VjUVu0DxQ1nfu3AqzIwzMlxN7ID2n2ma+7qoELt1llMssgPKIWYp
oxt/v+2+H6N/B7S+OKyn2EuFIvkrgV22HfBEz8/j4QAVmHq8Tl1R6gC76RHZ
nBEqaHculKk2tkNXaZbwvzkq/OEdeth0vg3i9HwcMmhJsM9iijERaoOPHbNb
uTaTAIwnszYztYHInKuO3xYSnC9y2ct8awWdU9xapttJsKh0qoxyagXHsM0B
DPQkuGur7Dz6qQXuqmwwH9lPgk6Y50s78c/wslLqm74ICUkz9p8m9n8GGpaM
lGpREmJqC9rVNppBa3LmH98JEpr4Re15m5vBfe6e2swpEkjFxWVk2AwFMcIe
ulIkDMklfar0aYKYC0Nn1hVIuHBFyGVxtAEO3rPn479FAqW8pv5sXQOUGtoa
6mmTsN2gcbtHagOoKZUcCdIhITFO1ofVtgF+TzWp/tTD4yliTTq6swGmC//t
zTIiIe+ykzm3eD2wLD16OGROwsW8QBFDz1rgZs+ZZntBwkmeH1I7HtbCGf2X
DgdeksCnzmeTq1ELsqd/vOdwJOGYwh8HWq5agOyA7P2vSOC4ukKE59cAuM13
bHYjIdTJ4fX7b9XAJWO1PcyXhOCPxzSPyFRBZ/PzmdQIEq6x1cYWcFfB+qA5
46tIEpKr5s5f2FoF+lzcbZpR+P1uY0GmnZVw6HoC7a93JGQX3LWNM6mEEIfQ
G8LvSbihGtj7UwDBB2/BGI1EEgoqW5McBsqApWXXNb8cEtYCfU/tSiqDsGrW
CMFcEjJ9jo5E2ZZB6iFKXC32OLtweClTGcyc7v/3Mw/PP3foAHG5FMILIxov
F5JwX/fy9eNVxcBOHxj3qZQE1ySr2pyAYpCWJjYrlZHQcVfcWsKgGLqOOAu0
YFv8aQuTXiuCwVeC2X2fSLhU3nT6rEQROJm7t32pIKHUjj6cK6UA7vh9kcyo
xuP1e/8r7GkBpNYFJR+uIaGkIr9or3IBvBldHnyL/aHuvRHNRD68Noh3fFpL
Qn+/TOjAwXw4nNrYdryeBPki32uWgbkwmnXV1aCJhBnP3KwRg1wgBcTWKrCH
nxgGXj2eC9xeCqe4mkkgaIJGhJtzIDVzfGIAG0fazARdDiiznFGGFhLWNaQ3
Padmgto6y46ONhJ6lotbZ10yYc95uTmedhJa0nagm2yZ4GiUq2GDLc2gzndC
LgP2zKuUMHWQkFEy8HYoKA3i7xh9OddJAl2a8kEF/jT4JTry0w1bf5G6mFqa
Ck3iRuHN2N/2CMbZT6SA7KqOlXoXnm+ahbjdEskQsF/F+ko3CfGtQ1JWTUmw
0clT54V9I++lSrd+EngO1UdXY4svi82HeSRC6U31iRM9eD6KJj1/H0gE3TLB
aybY243D8nSyEoDnSrZCFDb3iEIrx0A8uOemV/zD5suZqHv+IB7O7mNVFukl
4Ydt251hmniobtirpYftebsnJkIwDrbSJtPlY+dsHctnev4BZP58zFbvIyHO
jfmeFcMHcHi1aGGLfeyo1GRr3HuomfyYEYZNbTRt2hsRC9Ga9LX92Kd3P/rW
XBUDxQHl4SvYjeUM1W5z0SC0p3CJsR/vH8Ov21Zl3kHAgsVZZex8TXOXHOMo
kGDlEjLAbkfqC+Z+kVC3Shtjg00VVdLjLYwAewHWcG/s4tafHV9HwiEZ1Nij
sTMM92uHbQuHqR9pXFnYQxdvb1wTCwOWTfxpCNvFy6ltp3YovDxfXN6G3VFy
rLPWOQQWovVvfMG2YT7A5JT6Frr3MNrOYF8yoXkn1f0GFGNb9y9hb+IJcVhe
C4ajT/wV17ETVQMKsniD4VLJ1RW6ARJUXBJ1LK4EgV3pDuGd2P50b6wF7ALB
s610hh77hSLHvsZzAfDaSP8YE3ZcSOzN8wF+MLBIWWLG/ksnUFU+5gsHWe+d
Z8G2buQ3lT7pAx6WVfv+v2+nynqn2NUL2or/Wu39/3ku81rJXg/Qq2JV3/3/
/W0x8cX87nDLbEvRVuyiBSF2GXtXqEho/LiB/9ds0VccNTmDl5Muyy/s75fO
MShxvII85tJdBDa9OsODFaaXcEx09dY4dpFi9i5j0gHYWfP0+rC7ZjS5+z7b
AUfL9L4mbC+rxZZLydagaf7GsxT7ZpO7eJ2bFTxizctMxfYQY152qzaHWlrF
1xHYogwmabxmekA0ZJpbY+tmi34LLVSDY9quFv/Pt2vxRQrXAyEIja3guYg9
t23n4Z7W6+jPQ8N8NuzCSOHSnONGiEe00v8vXk987RVPH9mYIMTueGgcm6uU
d9cUzRMk57/dOAm71MpDQoLXFnm3d7B5/b9+rZO/Ol6wRwFxhLMJdqjq1IFN
/o6oZ/2gAw/2NyDy3w28Qtqxx7b+w+t/4duhXglzF3SZwVNlAPsJv2OJgZ87
Gj/CueSFTbUN0KFyeaKr17S0DbGvJfFmPsv2QqPanbbi2Cr80fze3b7IJyW0
cwjvv1v3bIvLdwehiRpeFnZsWw8e/ae9QciRzkh4Eu9v3/gmFtGYYLTU3f8n
EztLbSgiXPQtKvOzKpXD1qio2KypEYakdU/UauH8IKd+qa4fCEdR+bz++7DD
B5r04ybCkciUKn0/zpsHfDT1czaRKJL++AktbK7g/an6YdHo04MzmwDn19lR
R4NlwxiUw5b74ifONzlFugivo7GI/71OZjr2SEFwRY/ee/TpsaQ4K7ZvzqMt
U8QHZJXA2dzXSsLzcSRfz5CAOB6Wcx38TEICm1uU7osEdKyzhK8I5+2wUcdx
ciYB7br1POUaNteG6/e91YnIZU1dwAnndaDVCJ2sTTJK3G213tRAwnXJYQbp
gTTUqdm4hw3nf+eRv1ezFdPR6L2qbxG4PpxmCH/Am5OOXvREnOTAVjiaIbzV
JwPF//6huh/XFxWKLU+WTBZSYne7QVdJwgTdgz8X1XLQv96wYX9cr4b0dcse
u+eg3Vq1jr9xfTulcFc2oiwHHTr1L+YOdjqzldOkQC5Ke5Z8Q6yEhEWW2zEW
NHlItF8urgTXx9Sd+n1SOfno82P2Aldcb4O/3LxdzViMsuyXvqwk4LzYoqFW
rVyMknNMGk5hrxXE5Fc+L0a9c/bnrOJJqJ+17i/+Xoz8031aJj/ifox/+mRo
SQlCY/uffoolQUnWZZrWqAxd/BRFx4/7hSu33tsHZVagjdVfx8Z9cL4/yPqr
M1GBPNsuh/3wJoG3mCmOhx0h9SiBgA0vEga0mBTTnRHizQziZfPE6wG1qGgJ
VaJcB5FpcVcSzjeMeRz+W4k4Dnp1Cz3H+92CT/Xnh2qkMCjmR4P7IY9Gca2n
pdXo4c7l6WVTPN5mDtNfXdUoecqRZsaEBMPDe1OW6WpQhM5ei+Z7JKhZElYT
92oQF4uAwCvcX/1sVDsSJFiLuHJdFbJwv1YgdtCML7sO3ad5pXlQGdfPV1IB
7o116GPexWcziiSsCgu8mxyrQ99zDt3Ow/3eGz+m+7GM9YhtkM9MSZ6EsH/O
Udus61GUW/djnbMkCKh4h32QaEAdfxdMLp7E/Wiot9BySSPquOpxVpwT5+Xa
krpUTyPqbbShLePA37/yestLaiNqUaBekzuA16tP7i6aI01oe2i9pzIbCXpl
jQ+WfZtQl9CCgTwjic8bLSoh+s0o1iOqegH3xy7WKCNj4zPyubswenqeCl9X
D/HPy7Yje7esOuM8Kmh63pBgvNmOKNLj7hk5VDDn/Zor8agdMTEJ0K1kUcHB
48ayQ2w7+pF2UuJVOhXsVgwfkxvtKM37voNnAhXWGwPSlG93IDWXo2+0w6jw
ZX3TU2XuTmTsLhG2+xkVTkx2CGZGd6Foro9Pc2WooPXrzKS3Yy/K0lNgYskj
oJqrgt3adwApa64HftpBgEuhu0P0tWFU9UbhlOEtCtgFPfJ9JDWCPMW0O4pc
56HWSyCV8+UYsuQ1a9sROwdqQ9LHaUu+oSHDE5wlxbNAH29SE0UzgaprL4lf
yZiBt1flepyPTKJ/H4NLaOKnIf6pT8Xaie/o15pOmWDwFJyVSp9VV55C3W3n
LmTpfIdQ2aC9LyWnUR1z67/0Y5OwdWuot4LQDHpy4HT/TN84HMtnvbZvbQbJ
qcvEafh/g12CNjWDhbOoaXTwhLvCGHy9YonMH80hTpaZTtPkrxB6+Xp95Y55
dH7jUQUtMQQ15bqtEdHziFk4i8F2rh8YHaqlDDkoyHatz8V0vgccRqLD9nJS
0KY2JkPBsR7IpqEjK7koaEVsomG2pwe2bZT7cPFQ0PCHMTmzih6oYVawbz1K
QXaRMcN3gnpg5+Ah2T8SFFSwKEQvL9kD9pLMewLVKGhtf7Rouks3/B55kpLj
REHTP8oPa7J3waELRhzyzhQkZSertWV3F9hstjRsd6Gg4sP8B4s2OuHPiqHB
jDsFsepst9w/3QkptOwyu19TkIbzfoHBgk4o2p7kyxFOQapLRdeVNDvhrLus
hXYWBe08u7m7268DROxEzLSHKGg18fuPGro2sFdYGfAaxj5JcYqltMKBL2MX
i75Q0KXJKbdnva1wnTdCkHGUgvr/GPwUSWqFI/x5P4onKChhtcM7SLUV6Bh7
CwYoFGSdJr1FNqgFcgPnB7X/UVDpYcO2M1yfwSLax8Nsg4I4kw1fbN72GSbu
r5y2pyGQlVR7QTvZDDsVE+KCaQn01+1xq3FVM3Tdy8kq20ogtqTp997GzcA+
nJE+Qk+gTRWvblekNsGLOzJ7zLgIJHDgxcOB042wQ1y0UOsQgdqGYtAu7kZQ
ErhtBdwEklgn82R3NEJqCYWdiYdAB1Lk3OOGG2AqeuBcOh+BLr53HDR91QC5
264u5AkTSD1Ju2K8qR7uvj5dwyhNoIILh/aF6dWBizRtyyh2wMe72UipDpYV
MmfTZQhU+E3+77RIHSgMHTRWPEcgPpOqbMlNdcD+3eeWqRyBrvY8fN2dUAt5
eyy03ZQJpGd70+UvtQYUAtu892gQuN5o5XM6V4On6+W7rdicCY0sl02rYUHO
SPi1JoF+X2k79kytGiQip/y2XifQ7OEep17OavAvcQ+m3iQQw/vAdq/SKlCb
OF/jq0+gOCFDn/GlSnAGnZY1EwLVnJN71NJSAV73jo9HmOLnKV7L7FEV0H//
OuW0GYGakvV23DOrAIdSmZGH5gRaOZf1fW1LBZSFeJ5tf0AgqjO9Oy+UQ7Cc
0ubbj/H79b7I3Mkpg5M/ZZtKHQgUk1ApGxpSDCS1/bboMwJRglsUhUyKoSfP
gjkOe1e7Ll3FmWL4uUW22fM5gT56fE+fHC4CqeEEZ+WXBIq8nlAnwoPPdbmS
JyNeEchF3SCtMLMA+C/Xe21gq6w+81d+VQD+uRfWjZ0JdD9WRaJPvQCWdN5J
H3ch0HHvzI7l5XyovDTCludKIOnHF9VFZfJBqUP60VsPAumeH9wd2ZALzF/4
4yjYTxz1nvFH5AKDx+yKgieBXO/SFuaa58LpBItVEvvE3JnI5j250DGYYXPO
m0DmOiUCq5o5MDCkbZzpS6C6fdkopDILkFrVm1XsFerbxeS7WfDv1MiE/GsC
XdM42lu2NQvqrmdNdWLPi9Jmjl3OhO4o0mHaj0AzfXVt/IPp0Pepc2EmgEA6
8hNNCT9SQJtj4bhwIIEurYsqf/dOgXum3Dctsf3YF2x4eVJgZkbbksSWTqki
P2gkw5JvfP5kEIE+zC+4RuQlgrdb/Y1DwQQivoqU913C57YCmLqFve9ISD7z
ZALUuw22NmJn7vedeM2SAJREltqoNwT6GmNj9sI2Dnj9dXpbsXmD9MqK9sRB
x5pU7z9s+pC3fYsJH6H65b0P+m8J9OyXgaVp3wcgJVof0YcQyMuk+aK65Hso
7D73RxL74KoB677YWLi6zdPmNrbOEo28d3sMGJbJS2Vif61ijbQUiwadrLRt
50IJVMT1JlJiMQIGfcRZDbAZTVTjE3ki4NrnTmZHbFuldTM2zXBwlZyaLMVu
NGc4tZoXCja+aUX92NsblGRMJ0PAKenwiyXs4l/cOwZYQuD8hU9DAmEEUjOR
3yi0fQPpmSK2ctisn6WE+RODwSqI2HQLm6Jw7mhIXxDQhMwvumLTTbwLfSIZ
CK509jfDsSOtWDiq2/3h7tP5zDTsd0sqJTFifmB68bBkO/Ztmwz2m4ve8POp
mOkodqpt6fhJTS/c/1e+pmLHa41Z0ud7gNjGz/h17Iooh6pZFnd4UPsne0c4
gYIdBkZqbV3x+eRHNiv2/lrlz7F9zkA3uymBG3t1bYvvM8lXMK6u7ieEvTc6
RjFV7CVEt28xP4V9ViRJyHDRAda1lGRksMXm7TqY8+1gd4rEpvPYsqZXZRtt
rWHEer3sArZDtv6LF5JWcN4AWVzG3pnpxWe0aAZf/sbtvYZ9eo6Hucn2Lsj3
tKdqYO+qpI8zWtSGghum0lrYgsyq1UaLKsA9Foz+91cGn6BQjfdn/wPKhuP4

           "]]},
         Annotation[#, 
          "Charting`Private`Tag$39213#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk4ldv3APATEpGQVFclwqUM3xRKtEwpiQyljElRpooMGW6mUoZECFeG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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$39185#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8YAHBalBJSklF+FMooEVIeREVJREZSCVkho8ioyCySlZGsrKzs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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$40042#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xk0VmsXAHCvMUMlUpSxCcVXRCLa4eZGiVCSCKGQORFNhlxToSQic1TK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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$40014#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13dcTl8cB/C0REUoCkVkNLRF89vQFkU0jNL6VaI9NLQVaWmnkvaQlmif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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$40866#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1HlUjdsbB/Bu0qBJc5pTnHQLKbdJnjoNotI8IRGhEhLNhCiOTpJEo0YN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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$40838#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4lW0YAHCUMgspfUY0VCqlhKzuSCJFi1TISEYkq8gW2WQXheyVsoU8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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$41686#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xk4VdsbB/AyhrhdKUlCRUIpMiR5q9sxlCLpysw9HXMdIkNJHIfMc6bK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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$41658#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13k4VV0bB+BIhBcRKVISESlCITwloSiZXmWsCNFgKCUlGSMkkTnzkHme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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$42506#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Xk0VfsXAHAhRGUuPEQqXlJepSL9NkWmG8+YkjIkUyMhJUOZQlfkImMU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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$42478#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8V20UAHAkKqJIGlR4Q0hoSNGRWSlllk0J2Vto2LPsEFlFVmRlxkP2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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$43321#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk8VOsfwHEJZY9BRbdbWVLTvc1NkSXfssSttKDscbMvRULJkuxbDLJO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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$43293#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV2Hc4V18YAPBQSikjkiLSMJLISuENkSIis61URvYoGiKyyl6RXTIa9q4j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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$44123#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Xk4VVsUAHBJKESiJCXD06NQzxBSS0gyJJIoMiVDKSK5T6bIGEKGpNxI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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$44095#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81d8fB/DSEBlZRZFVRFGoNL1VZPStlNIws5MRIhmZ2XtlZGVTyJY4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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$44920#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1nc81d0fAHA8yrXaVqmMSsNuPFY+9mOvZCSRUTK79jUqSrhGMqJEZrhG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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$44892#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c41l0YB3DNlyRJZBSJyKiUvbqFyhaR3qKhqIzILiWbsomMrKxCMusx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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$45714#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xk0VfsXAHDTk4po8ij9pFJJ0TNkuuxEhDI+M6GQma45JWSMXESZyhTJ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$45686#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]]}},
   Axes->True,
   AxesOrigin->{0, 0},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
       Mod[
        ArcTan[
         Part[#, 1], 
         Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
       Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
       Mod[
        ArcTan[
         Part[#, 1], 
         Part[#, 2]], 2 Pi]}& )},
   DisplayFunction->Identity,
   Epilog->{
     Directive[{
       Thickness[Large], 
       RGBColor[0, 1, 0]}], 
     LineBox[{{0, 0}, {0.7978957726685196, 0.6027954345859846}}], 
     PointSize[Large], 
     PointBox[{0, 0}]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "RangePadding" -> Scaled[0.05]},
   PlotRange->{{-1, 1}, {0, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}]}]], "Output",
 CellChangeTimes->{
  3.9433026905113945`*^9, {3.9433053733532104`*^9, 3.9433054112174435`*^9}, 
   3.9433055038563232`*^9, 3.9433056705793934`*^9, 3.9433057706674404`*^9, 
   3.9433064612626324`*^9, {3.94330653779591*^9, 3.943306551689787*^9}, {
   3.943306640563675*^9, 3.9433066563962727`*^9}, {3.943306693587097*^9, 
   3.943306712938057*^9}, 3.9433067578529434`*^9, {3.943306804478756*^9, 
   3.9433069150685368`*^9}, {3.943306945637615*^9, 3.943307014287489*^9}, {
   3.9433070678929176`*^9, 3.943307078771536*^9}, 3.9433071635426636`*^9, 
   3.943363320465604*^9, 3.943363502160331*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"77813afb-3f39-4f1d-9b3b-ed0c5afdce37"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"data2", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"Gammas", ",", "Areas"}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.943363509465126*^9, 3.943363517128436*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"0dd242e8-85d1-4b41-ab2c-2e8d7f43412e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"interpol2", "=", 
  RowBox[{"Interpolation", "[", "data2", "]"}]}]], "Input",
 CellChangeTimes->{{3.943363518935409*^9, 3.9433635213777237`*^9}, {
  3.943363582218851*^9, 3.943363583132845*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"32793890-57c8-415b-90cb-059194c70e80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["InterpolatingFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAARuhBd49kPD+syT3Ugp3kP8Mj2SxY
8JA/Fz8NhjIr5z+4reo/KGmhP/GO6u55L+k/2TnBf3TCqT98O5A7EY/qP7gK
lO/p+LA/1CYSeGmc6z9lf0c4Zmm1P5Oer1tutuw/OCwnjAqOuT9oxrsFZqjt
P+7fBnl7C74/KeD2Yvqf7j+vXdf6+jnBP1K1qWd2he8/emfBPkxIwz+09gvZ
WSnwP7Z0K88Dg8U/KXPAUFaU8D8Fnitlz5fHP5415d8Q9fA/MdsPwx+iyT+Z
oueWRVHxP84bdG3W2Ms/91iW1fWy8T9+eG4doenNP4rjJ0kpDPI/UGz0DGkT
0D8loXtnImvyP0+mI+/DLNE/Y9Omp+DG8j9Y7h3UKDPSPwQpGOVeG/M/GThY
38BP0z9mFrciDXbzP+SPXe1iWdQ/p8DK9P/J8z9o6aIhOHnVPyh3joRmJPQ/
2kzauc+T1j+vwgOkyXz0P1a+3FRxm9c/Hs9OyBPP9D+KMR8WRrnYPxVBl0tL
KPU/yLIs2iTE2T9JI4W4v3v1P/Q9LALGydo/1pKT1tzN9T/ZymtQmuXbP33f
U7JyJ/Y/x2V2oXju3D9Xjd7Rr3v2P24CwRiKDd4/8gwyod/X9j8Eqf3zXSff
P53KqLx7M/c/0q4C6R0X4D9cGp5LG4r3P/6JJmumpeA/AlVYP5Hp9z8v7K/u
syrhPye/iVZSRPg/V1MypCKt4T8FmH/CFJ/4P1y71OyqOuI/eprK8dQD+T9l
qtw2uL7iP/frMhNKZPk/S5oEFN9N4z+nRNzi4s/5PzURkvKK0+M/Gtnq0Z03
+j8XjRgDmFbkP7bd7CvLoPo/1Qm/pr7k5D+dpMEmTRf7P5gNy0tqaeU/8JmT
aLCK+z83EveDL/nlP3cQXaWsDfw/zRsc7lWG5j8cpx22RJX8P2isplkBCuc/
VBH5Agwb/T/fPVFYxpjnP+FXlNNNtf0/W1ZhWBAe6D9uf3HsjE/+P85zaoq7
oOg/tO+osCry/j8ekpNPgC7pP8s9TdbLsf8/cjciFsqy6T9nkraF9ToAQKPd
0G8tQuo//vdTofqwAEDLiHj78c7qP+Q6QXrSMwFA+LqFiDtS6z9NgBwLHr8B
QAHusqie4Os/RFRIsihvAkAPqEXKhmXsP++ckcWNMwNA+WL4foj17D+fPLFC
7DoEQNoipGXrgu0/3qJz+cKMBUDAabVN0wbuP0qMh4zLPgdAgrHmyNSV7j81
Mkh/aBIKQMLku36R7e4/Hb9OvMJMDUCVAuW4
                   "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0, 0.6442274232234048}, 
              FrameTicks -> {{{}, {}}, {{}, {}}}, GridLines -> {None, None}, 
              DisplayFunction -> Identity, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0, 0.6442274232234033}, DisplayFunction :> 
              Identity, Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 
                 3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, 
                "DefaultGraphicsInteraction" -> {
                 "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                  "Effects" -> {
                   "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                "DefaultMeshStyle" -> AbsolutePointSize[6], 
                "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0.00043322321314300254`, 0.9885847285155092}, {
               0.6442274232234033, 3.6624808036357437`}}, PlotRangeClipping -> 
              True, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    
                    RowBox[{
                    "0.00043322321314300254`", ",", "0.9885847285155092`"}], 
                    "}"}], "}"}], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{{{{}, {}, 
                TagBox[{
                  Directive[
                   Opacity[1.], 
                   RGBColor[0.368417, 0.506779, 0.709798], 
                   AbsoluteThickness[1]], 
                  LineBox[CompressedData["
1:eJwBwQM+/CFib1JlAgAAADsAAAACAAAARuhBd49kPD+syT3Ugp3kP8Mj2SxY
8JA/Fz8NhjIr5z+4reo/KGmhP/GO6u55L+k/2TnBf3TCqT98O5A7EY/qP7gK
lO/p+LA/1CYSeGmc6z9lf0c4Zmm1P5Oer1tutuw/OCwnjAqOuT9oxrsFZqjt
P+7fBnl7C74/KeD2Yvqf7j+vXdf6+jnBP1K1qWd2he8/emfBPkxIwz+09gvZ
WSnwP7Z0K88Dg8U/KXPAUFaU8D8Fnitlz5fHP5415d8Q9fA/MdsPwx+iyT+Z
oueWRVHxP84bdG3W2Ms/91iW1fWy8T9+eG4doenNP4rjJ0kpDPI/UGz0DGkT
0D8loXtnImvyP0+mI+/DLNE/Y9Omp+DG8j9Y7h3UKDPSPwQpGOVeG/M/GThY
38BP0z9mFrciDXbzP+SPXe1iWdQ/p8DK9P/J8z9o6aIhOHnVPyh3joRmJPQ/
2kzauc+T1j+vwgOkyXz0P1a+3FRxm9c/Hs9OyBPP9D+KMR8WRrnYPxVBl0tL
KPU/yLIs2iTE2T9JI4W4v3v1P/Q9LALGydo/1pKT1tzN9T/ZymtQmuXbP33f
U7JyJ/Y/x2V2oXju3D9Xjd7Rr3v2P24CwRiKDd4/8gwyod/X9j8Eqf3zXSff
P53KqLx7M/c/0q4C6R0X4D9cGp5LG4r3P/6JJmumpeA/AlVYP5Hp9z8v7K/u
syrhPye/iVZSRPg/V1MypCKt4T8FmH/CFJ/4P1y71OyqOuI/eprK8dQD+T9l
qtw2uL7iP/frMhNKZPk/S5oEFN9N4z+nRNzi4s/5PzURkvKK0+M/Gtnq0Z03
+j8XjRgDmFbkP7bd7CvLoPo/1Qm/pr7k5D+dpMEmTRf7P5gNy0tqaeU/8JmT
aLCK+z83EveDL/nlP3cQXaWsDfw/zRsc7lWG5j8cpx22RJX8P2isplkBCuc/
VBH5Agwb/T/fPVFYxpjnP+FXlNNNtf0/W1ZhWBAe6D9uf3HsjE/+P85zaoq7
oOg/tO+osCry/j8ekpNPgC7pP8s9TdbLsf8/cjciFsqy6T9nkraF9ToAQKPd
0G8tQuo//vdTofqwAEDLiHj78c7qP+Q6QXrSMwFA+LqFiDtS6z9NgBwLHr8B
QAHusqie4Os/RFRIsihvAkAPqEXKhmXsP++ckcWNMwNA+WL4foj17D+fPLFC
7DoEQNoipGXrgu0/3qJz+cKMBUDAabVN0wbuP0qMh4zLPgdAgrHmyNSV7j81
Mkh/aBIKQMLku36R7e4/Hb9OvMJMDUCVAuW4
                   "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
             DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
              AxesOrigin -> {0, 0.6442274232234048}, 
              FrameTicks -> {{{}, {}}, {{}, {}}}, GridLines -> {None, None}, 
              DisplayFunction -> Identity, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
              All, DisplayFunction -> Identity, AspectRatio -> 1, 
              Axes -> {False, False}, AxesLabel -> {None, None}, 
              AxesOrigin -> {0, 0.6442274232234033}, DisplayFunction :> 
              Identity, Frame -> {{True, True}, {True, True}}, 
              FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
              Directive[
                Opacity[0.5], 
                Thickness[Tiny], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
              FrameTicks -> {{None, None}, {None, None}}, 
              GridLines -> {None, None}, GridLinesStyle -> Directive[
                GrayLevel[0.5, 0.4]], ImageSize -> 
              Dynamic[{
                Automatic, 
                 3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                  Magnification])}], 
              Method -> {
               "DefaultBoundaryStyle" -> Automatic, 
                "DefaultGraphicsInteraction" -> {
                 "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                  "Effects" -> {
                   "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                "DefaultMeshStyle" -> AbsolutePointSize[6], 
                "ScalingFunctions" -> None, 
                "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
              PlotRange -> {{0.00043322321314300254`, 0.9885847285155092}, {
               0.6442274232234033, 3.6624808036357437`}}, PlotRangeClipping -> 
              True, PlotRangePadding -> {{
                 Scaled[0.1], 
                 Scaled[0.1]}, {
                 Scaled[0.1], 
                 Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", 
                    RowBox[{"{", 
                    
                    RowBox[{
                    "0.00043322321314300254`", ",", "0.9885847285155092`"}], 
                    "}"}], "}"}], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"scalar\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["3", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"Hermite\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["False", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  InterpolatingFunction[{{0.00043322321314300254`, 0.9885847285155092}}, {
   5, 7, 0, {43}, {4}, 0, 0, 0, 0, Automatic, {}, {}, False}, CompressedData["
1:eJwBaQGW/iFib1JlAgAAAAEAAAArAAAANPFFiEdkPD/dY2BlMUWhP42L3Rlo
KLE/wV3pY2GtuT9Q5GJufBjBPyT/mKw9WcU/wpvU3ICYyT+QRAuHstXNPwH4
UeEMCNE/3ln3rGkj0z+/bTLMZjzVP4ze+ZdiUtc/L5BLqaFk2T/V86igTnLb
P8f3E8p6et0/qLTatB983z/cuLjoELvgPz5K/gyqs+E/XX/PXz6n4j+Rldth
LZXjP+PSGCjWfOQ/fwtbyppd5T9wAh7s4zbmP16v0jckCOc/4FY4ndvQ5z9K
qMsmmpDoP0+1UUYCR+k/Au5Gbsrz6T9PYYz3vZbqP/bXgUG9L+s/9AExGb2+
6z9xpnxxxUPsP7T8qpzvvuw/UI7A/2Mw7T9zdgCLV5jtP7bdhvwI9+0/AQz8
NL5M7j/T0BxJwZnuP3hxnSle3u4/nJDrCOAa7z8MBnc7j0/vPwXbuyWvfO8/
pJLJcHyi7z8r9LVn
   "], {Developer`PackedArrayForm, {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
    13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
    31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43}, CompressedData["
1:eJwBZQGa/iFib1JlAQAAACsAAAAAANCggp3kPwAAzwegKOk/AOjD1ZWn6z8A
CDG8Sa/tPwAw3+0beO8/ALhJJKCM8D8AiYyzl0/xPwAWJs3TCPI/AJjq0fm6
8j8AzXMk+mfzPwAOWiFWEfQ/ACBnmEe49D+ApBCH2l31P4Ayh9f7AvY/gFDG
xYWo9j+AjNhYSE/3PwDr2EIQ+Pc/gCdf2ayj+D+AQhKi9VL5P4BuyfrPBvo/
AODnDjXA+j+ASyMxOID7P4CyQtYOSPw/gEGg1BkZ/T8A+Y228PT9P4Dfuxlw
3f4/gCpOUczU/z8ArFmU1G4AQABG1syc/QBAwJNDQbWYAUCgnCFbjkICQKDX
cbk6/gJA4Kteo6jPA0CALsKV9LsEQEDWBuHjyQVAoDjxOJ8CB0Bg15Lf13II
QKAulD6jLApAINrPD6NKDEDA71yGofUOQCARS06VNxFAsN+eXoaTE0AAU+b6
kPUWQK8hpRo=
    "]}, {Automatic}],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.943363521741996*^9, 3.943363583405233*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"a6b508b9-fa41-41e0-b032-01aa62e3f909"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   GraphicsBox[{{}, 
     InterpretationBox[{
       TagBox[
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Medium], 
          AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAANPFFiEdkPD8AANCggp3kP91jYGUx
RaE/AADPB6Ao6T+Ni90ZaCixPwDow9WVp+s/wV3pY2GtuT8ACDG8Sa/tP1Dk
Ym58GME/ADDf7Rt47z8k/5isPVnFPwC4SSSgjPA/wpvU3ICYyT8AiYyzl0/x
P5BEC4ey1c0/ABYmzdMI8j8B+FHhDAjRPwCY6tH5uvI/3ln3rGkj0z8AzXMk
+mfzP79tMsxmPNU/AA5aIVYR9D+M3vmXYlLXPwAgZ5hHuPQ/L5BLqaFk2T+A
pBCH2l31P9XzqKBOcts/gDKH1/sC9j/H9xPKenrdP4BQxsWFqPY/qLTatB98
3z+AjNhYSE/3P9y4uOgQu+A/AOvYQhD49z8+Sv4MqrPhP4AnX9mso/g/XX/P
Xz6n4j+AQhKi9VL5P5GV22EtleM/gG7J+s8G+j/j0hgo1nzkPwDg5w41wPo/
fwtbyppd5T+ASyMxOID7P3ACHuzjNuY/gLJC1g5I/D9er9I3JAjnP4BBoNQZ
Gf0/4FY4ndvQ5z8A+Y228PT9P0qoyyaakOg/gN+7GXDd/j9PtVFGAkfpP4Aq
TlHM1P8/Au5Gbsrz6T8ArFmU1G4AQE9hjPe9luo/AEbWzJz9AED214FBvS/r
P8CTQ0G1mAFA9AExGb2+6z+gnCFbjkICQHGmfHHFQ+w/oNdxuTr+AkC0/Kqc
777sP+CrXqOozwNAUI7A/2Mw7T+ALsKV9LsEQHN2AItXmO0/QNYG4ePJBUC2
3Yb8CPftP6A48TifAgdAAQz8NL5M7j9g15Lf13IIQNPQHEnBme4/oC6UPqMs
CkB4cZ0pXt7uPyDazw+jSgxAnJDrCOAa7z/A71yGofUOQAwGdzuPT+8/IBFL
TpU3EUAF27slr3zvP7Dfnl6GkxNApJLJcHyi7z8AU+b6kPUWQBiGWLs=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ],
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{
             Annotation[{
               Directive[
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2], 
                PointSize[Medium]], 
               Point[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAANPFFiEdkPD8AANCggp3kP91jYGUx
RaE/AADPB6Ao6T+Ni90ZaCixPwDow9WVp+s/wV3pY2GtuT8ACDG8Sa/tP1Dk
Ym58GME/ADDf7Rt47z8k/5isPVnFPwC4SSSgjPA/wpvU3ICYyT8AiYyzl0/x
P5BEC4ey1c0/ABYmzdMI8j8B+FHhDAjRPwCY6tH5uvI/3ln3rGkj0z8AzXMk
+mfzP79tMsxmPNU/AA5aIVYR9D+M3vmXYlLXPwAgZ5hHuPQ/L5BLqaFk2T+A
pBCH2l31P9XzqKBOcts/gDKH1/sC9j/H9xPKenrdP4BQxsWFqPY/qLTatB98
3z+AjNhYSE/3P9y4uOgQu+A/AOvYQhD49z8+Sv4MqrPhP4AnX9mso/g/XX/P
Xz6n4j+AQhKi9VL5P5GV22EtleM/gG7J+s8G+j/j0hgo1nzkPwDg5w41wPo/
fwtbyppd5T+ASyMxOID7P3ACHuzjNuY/gLJC1g5I/D9er9I3JAjnP4BBoNQZ
Gf0/4FY4ndvQ5z8A+Y228PT9P0qoyyaakOg/gN+7GXDd/j9PtVFGAkfpP4Aq
TlHM1P8/Au5Gbsrz6T8ArFmU1G4AQE9hjPe9luo/AEbWzJz9AED214FBvS/r
P8CTQ0G1mAFA9AExGb2+6z+gnCFbjkICQHGmfHHFQ+w/oNdxuTr+AkC0/Kqc
777sP+CrXqOozwNAUI7A/2Mw7T+ALsKV9LsEQHN2AItXmO0/QNYG4ePJBUC2
3Yb8CPftP6A48TifAgdAAQz8NL5M7j9g15Lf13IIQNPQHEnBme4/oC6UPqMs
CkB4cZ0pXt7uPyDazw+jSgxAnJDrCOAa7z/A71yGofUOQAwGdzuPT+8/IBFL
TpU3EUAF27slr3zvP7Dfnl6GkxNApJLJcHyi7z8AU+b6kPUWQBiGWLs=
                "]]}, "Charting`Private`Tag#1"]}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 0.9885847285155092}, {
                0, 5.7398108676031825`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2], 
                 PointSize[Medium]]}, 
              "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                  Identity[
                   Part[#, 1]], 
                  Identity[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.9885847285155092}, {
               0, 5.7398108676031825`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2], 
                PointSize[Medium]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{
         Annotation[{
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2], 
            PointSize[Medium]], 
           Point[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAANPFFiEdkPD8AANCggp3kP91jYGUx
RaE/AADPB6Ao6T+Ni90ZaCixPwDow9WVp+s/wV3pY2GtuT8ACDG8Sa/tP1Dk
Ym58GME/ADDf7Rt47z8k/5isPVnFPwC4SSSgjPA/wpvU3ICYyT8AiYyzl0/x
P5BEC4ey1c0/ABYmzdMI8j8B+FHhDAjRPwCY6tH5uvI/3ln3rGkj0z8AzXMk
+mfzP79tMsxmPNU/AA5aIVYR9D+M3vmXYlLXPwAgZ5hHuPQ/L5BLqaFk2T+A
pBCH2l31P9XzqKBOcts/gDKH1/sC9j/H9xPKenrdP4BQxsWFqPY/qLTatB98
3z+AjNhYSE/3P9y4uOgQu+A/AOvYQhD49z8+Sv4MqrPhP4AnX9mso/g/XX/P
Xz6n4j+AQhKi9VL5P5GV22EtleM/gG7J+s8G+j/j0hgo1nzkPwDg5w41wPo/
fwtbyppd5T+ASyMxOID7P3ACHuzjNuY/gLJC1g5I/D9er9I3JAjnP4BBoNQZ
Gf0/4FY4ndvQ5z8A+Y228PT9P0qoyyaakOg/gN+7GXDd/j9PtVFGAkfpP4Aq
TlHM1P8/Au5Gbsrz6T8ArFmU1G4AQE9hjPe9luo/AEbWzJz9AED214FBvS/r
P8CTQ0G1mAFA9AExGb2+6z+gnCFbjkICQHGmfHHFQ+w/oNdxuTr+AkC0/Kqc
777sP+CrXqOozwNAUI7A/2Mw7T+ALsKV9LsEQHN2AItXmO0/QNYG4ePJBUC2
3Yb8CPftP6A48TifAgdAAQz8NL5M7j9g15Lf13IIQNPQHEnBme4/oC6UPqMs
CkB4cZ0pXt7uPyDazw+jSgxAnJDrCOAa7z/A71yGofUOQAwGdzuPT+8/IBFL
TpU3EUAF27slr3zvP7Dfnl6GkxNApJLJcHyi7z8AU+b6kPUWQBiGWLs=
            "]]}, "Charting`Private`Tag#1"]}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 0.9885847285155092}, {0, 5.7398108676031825`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2], 
             PointSize[Medium]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ListPlot, "GroupHighlight" -> False|>|>, 
       "DynamicHighlight"]], {{}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0, 0},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->{252.25650024414074`, Automatic},
    Method->{
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05],
       "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint",
       "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}},
    PlotRange->{{0, 0.9885847285155092}, {0, 5.7398108676031825`}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"interpol2", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.943363530580482*^9, 3.943363558424622*^9}, {
  3.943363596869296*^9, 3.943363614297564*^9}},
 NumberMarks->False,
 CellLabel->"In[39]:=",ExpressionUUID->"0d627404-0806-4f5f-a259-c37b20e6abc6"],

Cell[BoxData[
 TemplateBox[{
  "InterpolatingFunction", "dmval", 
   "\"Input value \\!\\(\\*RowBox[{\\\"{\\\", \
\\\"0.000020428571428571424`\\\", \\\"}\\\"}]\\) lies outside the range of \
data in the interpolating function. Extrapolation will be used.\"", 2, 39, 3, 
   31471462103702095526, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9433635974430943`*^9, 3.943363614531399*^9}},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"13995522-573a-47e6-9886-4cfb6bb79b47"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Medium], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAANPFFiEdkPD8AANCggp3kP91jYGUx
RaE/AADPB6Ao6T+Ni90ZaCixPwDow9WVp+s/wV3pY2GtuT8ACDG8Sa/tP1Dk
Ym58GME/ADDf7Rt47z8k/5isPVnFPwC4SSSgjPA/wpvU3ICYyT8AiYyzl0/x
P5BEC4ey1c0/ABYmzdMI8j8B+FHhDAjRPwCY6tH5uvI/3ln3rGkj0z8AzXMk
+mfzP79tMsxmPNU/AA5aIVYR9D+M3vmXYlLXPwAgZ5hHuPQ/L5BLqaFk2T+A
pBCH2l31P9XzqKBOcts/gDKH1/sC9j/H9xPKenrdP4BQxsWFqPY/qLTatB98
3z+AjNhYSE/3P9y4uOgQu+A/AOvYQhD49z8+Sv4MqrPhP4AnX9mso/g/XX/P
Xz6n4j+AQhKi9VL5P5GV22EtleM/gG7J+s8G+j/j0hgo1nzkPwDg5w41wPo/
fwtbyppd5T+ASyMxOID7P3ACHuzjNuY/gLJC1g5I/D9er9I3JAjnP4BBoNQZ
Gf0/4FY4ndvQ5z8A+Y228PT9P0qoyyaakOg/gN+7GXDd/j9PtVFGAkfpP4Aq
TlHM1P8/Au5Gbsrz6T8ArFmU1G4AQE9hjPe9luo/AEbWzJz9AED214FBvS/r
P8CTQ0G1mAFA9AExGb2+6z+gnCFbjkICQHGmfHHFQ+w/oNdxuTr+AkC0/Kqc
777sP+CrXqOozwNAUI7A/2Mw7T+ALsKV9LsEQHN2AItXmO0/QNYG4ePJBUC2
3Yb8CPftP6A48TifAgdAAQz8NL5M7j9g15Lf13IIQNPQHEnBme4/oC6UPqMs
CkB4cZ0pXt7uPyDazw+jSgxAnJDrCOAa7z/A71yGofUOQAwGdzuPT+8/IBFL
TpU3EUAF27slr3zvP7Dfnl6GkxNApJLJcHyi7z8AU+b6kPUWQBiGWLs=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]], 
              Point[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAANPFFiEdkPD8AANCggp3kP91jYGUx
RaE/AADPB6Ao6T+Ni90ZaCixPwDow9WVp+s/wV3pY2GtuT8ACDG8Sa/tP1Dk
Ym58GME/ADDf7Rt47z8k/5isPVnFPwC4SSSgjPA/wpvU3ICYyT8AiYyzl0/x
P5BEC4ey1c0/ABYmzdMI8j8B+FHhDAjRPwCY6tH5uvI/3ln3rGkj0z8AzXMk
+mfzP79tMsxmPNU/AA5aIVYR9D+M3vmXYlLXPwAgZ5hHuPQ/L5BLqaFk2T+A
pBCH2l31P9XzqKBOcts/gDKH1/sC9j/H9xPKenrdP4BQxsWFqPY/qLTatB98
3z+AjNhYSE/3P9y4uOgQu+A/AOvYQhD49z8+Sv4MqrPhP4AnX9mso/g/XX/P
Xz6n4j+AQhKi9VL5P5GV22EtleM/gG7J+s8G+j/j0hgo1nzkPwDg5w41wPo/
fwtbyppd5T+ASyMxOID7P3ACHuzjNuY/gLJC1g5I/D9er9I3JAjnP4BBoNQZ
Gf0/4FY4ndvQ5z8A+Y228PT9P0qoyyaakOg/gN+7GXDd/j9PtVFGAkfpP4Aq
TlHM1P8/Au5Gbsrz6T8ArFmU1G4AQE9hjPe9luo/AEbWzJz9AED214FBvS/r
P8CTQ0G1mAFA9AExGb2+6z+gnCFbjkICQHGmfHHFQ+w/oNdxuTr+AkC0/Kqc
777sP+CrXqOozwNAUI7A/2Mw7T+ALsKV9LsEQHN2AItXmO0/QNYG4ePJBUC2
3Yb8CPftP6A48TifAgdAAQz8NL5M7j9g15Lf13IIQNPQHEnBme4/oC6UPqMs
CkB4cZ0pXt7uPyDazw+jSgxAnJDrCOAa7z/A71yGofUOQAwGdzuPT+8/IBFL
TpU3EUAF27slr3zvP7Dfnl6GkxNApJLJcHyi7z8AU+b6kPUWQBiGWLs=
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.9885847285155092}, {
               0, 5.7398108676031825`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2], 
                PointSize[Medium]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.9885847285155092}, {
              0, 5.7398108676031825`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[Medium]], 
          Point[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAANPFFiEdkPD8AANCggp3kP91jYGUx
RaE/AADPB6Ao6T+Ni90ZaCixPwDow9WVp+s/wV3pY2GtuT8ACDG8Sa/tP1Dk
Ym58GME/ADDf7Rt47z8k/5isPVnFPwC4SSSgjPA/wpvU3ICYyT8AiYyzl0/x
P5BEC4ey1c0/ABYmzdMI8j8B+FHhDAjRPwCY6tH5uvI/3ln3rGkj0z8AzXMk
+mfzP79tMsxmPNU/AA5aIVYR9D+M3vmXYlLXPwAgZ5hHuPQ/L5BLqaFk2T+A
pBCH2l31P9XzqKBOcts/gDKH1/sC9j/H9xPKenrdP4BQxsWFqPY/qLTatB98
3z+AjNhYSE/3P9y4uOgQu+A/AOvYQhD49z8+Sv4MqrPhP4AnX9mso/g/XX/P
Xz6n4j+AQhKi9VL5P5GV22EtleM/gG7J+s8G+j/j0hgo1nzkPwDg5w41wPo/
fwtbyppd5T+ASyMxOID7P3ACHuzjNuY/gLJC1g5I/D9er9I3JAjnP4BBoNQZ
Gf0/4FY4ndvQ5z8A+Y228PT9P0qoyyaakOg/gN+7GXDd/j9PtVFGAkfpP4Aq
TlHM1P8/Au5Gbsrz6T8ArFmU1G4AQE9hjPe9luo/AEbWzJz9AED214FBvS/r
P8CTQ0G1mAFA9AExGb2+6z+gnCFbjkICQHGmfHHFQ+w/oNdxuTr+AkC0/Kqc
777sP+CrXqOozwNAUI7A/2Mw7T+ALsKV9LsEQHN2AItXmO0/QNYG4ePJBUC2
3Yb8CPftP6A48TifAgdAAQz8NL5M7j9g15Lf13IIQNPQHEnBme4/oC6UPqMs
CkB4cZ0pXt7uPyDazw+jSgxAnJDrCOAa7z/A71yGofUOQAwGdzuPT+8/IBFL
TpU3EUAF27slr3zvP7Dfnl6GkxNApJLJcHyi7z8AU+b6kPUWQBiGWLs=
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.9885847285155092}, {0, 5.7398108676031825`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2], 
            PointSize[Medium]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwVlXk01I0Xxs0MxthnUIZkjUSljfZ7ZcvSopTIkqXCW9GubCkkRb3I1mJL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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwVlXk01I0Xxs0MxthnUIZkjUSljfZ7ZcvSopTIkqXCW9GubCkkRb3I1mJL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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.641739964575234}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.641739964575234}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwVlXk01I0Xxs0MxthnUIZkjUSljfZ7ZcvSopTIkqXCW9GubCkkRb3I1mJL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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.641739964575234}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{633.2755432128907, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.9885847285155092}, {0, 5.7398108676031825`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.943363523294776*^9, 3.943363562114339*^9}, {
  3.943363597456068*^9, 3.943363614564178*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"3a457b1d-305d-4c5e-92df-4478a1ca4010"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AreaFormula", "[", 
   RowBox[{"p_", ",", "d_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["\[Pi]"], 
     RowBox[{"d", "-", "1"}]]}], "*", 
   FractionBox[
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "-", "p"}], 
      RowBox[{"d", "-", "1"}]], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "p"}], 
       RowBox[{"d", "-", "1"}]], "+", 
      FractionBox["1", "2"]}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.9433054933833847`*^9, 3.943305526826042*^9}, {
  3.94330556179533*^9, 3.9433055814403267`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"0eed1978-b91c-f04b-bbd7-6f503909f608"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AreaFormula", "[", 
   RowBox[{"2", ",", "5"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.94330552827022*^9, 3.943305592477455*^9}, {
  3.943305782313898*^9, 3.943305807430046*^9}, {3.9433058676868362`*^9, 
  3.9433058687268353`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"6a95c270-c4ef-554a-bfff-56e2b404ce05"],

Cell[BoxData["0.599070117367796`"], "Output",
 CellChangeTimes->{{3.943305530061329*^9, 3.9433055929227123`*^9}, {
   3.943305780177391*^9, 3.9433058079824467`*^9}, 3.9433059384894238`*^9, 
   3.943306501006586*^9, 3.94330657904397*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"fa75fcbb-b752-a845-9f45-bc2b7bb9adc5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{801, 833},
WindowMargins->{{94, Automatic}, {52, Automatic}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1884792a-99a9-a348-9431-e0b3276ec996"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 172, 3, 96, "Title",ExpressionUUID->"b973f585-eb43-134a-8e94-b567eb003531"],
Cell[751, 27, 266, 4, 52, "Subtitle",ExpressionUUID->"c6f56ef3-b4fd-544d-9df1-198bf2e8d44d"],
Cell[1020, 33, 412, 9, 88, "Code",ExpressionUUID->"e7d3e756-5614-844a-b3bc-c383eab1f966"],
Cell[1435, 44, 3671, 111, 298, "Code",ExpressionUUID->"bc9fb206-8636-7a4f-a3ef-b27958006adc"],
Cell[5109, 157, 2452, 66, 107, "Code",ExpressionUUID->"4f1c933a-05f6-ec46-865a-c3f271c38d74"],
Cell[7564, 225, 11739, 349, 179, "Code",ExpressionUUID->"e05273d9-bf8a-dd4e-a260-f11a843a3afc"],
Cell[19306, 576, 3575, 108, 149, "Code",ExpressionUUID->"9827366a-9019-ae45-a456-b3cff38d43d7",
 InitializationCell->True],
Cell[22884, 686, 13361, 298, 786, "Code",ExpressionUUID->"e62bd663-ff39-f843-bc29-b102c7a9de9b"],
Cell[CellGroupData[{
Cell[36270, 988, 213, 3, 29, "Input",ExpressionUUID->"15790aad-f06d-4dce-a9de-2be40fd04199"],
Cell[36486, 993, 167, 2, 33, "Output",ExpressionUUID->"73605f14-3fe0-44a8-817f-1881813fa0bd"]
}, Open  ]],
Cell[36668, 998, 431, 8, 55, "Text",ExpressionUUID->"1a96bf4c-3e94-8a4d-9cd1-c9c911563a7d"],
Cell[CellGroupData[{
Cell[37124, 1010, 858, 15, 43, "Input",ExpressionUUID->"d76c9a3c-f0a6-fd49-a5d7-f9ae7c0c83fa"],
Cell[CellGroupData[{
Cell[38007, 1029, 558, 10, 23, "Print",ExpressionUUID->"a850f86c-bdc4-445a-bc90-a6237f537e31"],
Cell[38568, 1041, 722, 15, 23, "Print",ExpressionUUID->"b7e3dfd2-1a3e-4005-810f-48ee033aa975"],
Cell[39293, 1058, 703, 14, 23, "Print",ExpressionUUID->"c97e052e-8e79-4e83-a095-16ab73db41c4"],
Cell[39999, 1074, 571, 10, 23, "Print",ExpressionUUID->"80e3ce34-e705-4f62-a989-9ff2c979381c"],
Cell[40573, 1086, 697, 14, 23, "Print",ExpressionUUID->"bead0e41-6404-4ca4-8b3f-0a9a7704fa31"],
Cell[41273, 1102, 699, 14, 23, "Print",ExpressionUUID->"93fb75ef-fbe3-4c51-af07-d7500a196ce7"],
Cell[41975, 1118, 569, 10, 23, "Print",ExpressionUUID->"b3cb62b5-7686-4440-9fad-5bc3858dbe1d"],
Cell[42547, 1130, 699, 14, 23, "Print",ExpressionUUID->"fb6ab172-4784-4e9a-b46c-7ef5f37e33b7"],
Cell[43249, 1146, 698, 14, 23, "Print",ExpressionUUID->"c5df9f61-ef17-4655-8fd2-4ac2cc58bc92"],
Cell[43950, 1162, 557, 10, 23, "Print",ExpressionUUID->"2ed34735-557a-4ba6-b92f-33745dfc5c02"],
Cell[44510, 1174, 696, 14, 23, "Print",ExpressionUUID->"4c9e230e-3567-431c-9020-2a32dbd90f36"],
Cell[45209, 1190, 698, 14, 23, "Print",ExpressionUUID->"97a76b99-6411-41d3-9049-2c03d9685ba3"],
Cell[45910, 1206, 569, 10, 23, "Print",ExpressionUUID->"111e3da4-2d1c-4812-86ed-4574181d726f"],
Cell[46482, 1218, 695, 14, 23, "Print",ExpressionUUID->"d7173aed-a367-49d0-b3b6-f265f199ecf8"],
Cell[47180, 1234, 697, 14, 23, "Print",ExpressionUUID->"75a8b222-1aa0-4376-a98c-7448c4f4721c"],
Cell[47880, 1250, 568, 10, 23, "Print",ExpressionUUID->"df9ad6dd-2bd5-4d75-b2ed-bf48f1f550a8"],
Cell[48451, 1262, 696, 14, 23, "Print",ExpressionUUID->"917cc02a-9b93-479c-b79e-5f09205545d0"],
Cell[49150, 1278, 696, 14, 23, "Print",ExpressionUUID->"ca4ca802-30db-4e1c-b2f7-4d13c53d8ae4"],
Cell[49849, 1294, 558, 10, 23, "Print",ExpressionUUID->"42cbc061-5ef9-4714-a14a-8ed533178322"],
Cell[50410, 1306, 698, 14, 23, "Print",ExpressionUUID->"fd076eba-819e-4111-ab06-bcbff2b6735a"],
Cell[51111, 1322, 700, 14, 23, "Print",ExpressionUUID->"78f3630b-8995-4b42-b131-eba2a012991a"],
Cell[51814, 1338, 569, 10, 23, "Print",ExpressionUUID->"8a04503b-61a5-4537-aa55-b1383a92220d"],
Cell[52386, 1350, 695, 14, 23, "Print",ExpressionUUID->"a24c1d40-6cdd-4413-989a-0b6885b88f9c"],
Cell[53084, 1366, 697, 14, 23, "Print",ExpressionUUID->"492520ea-9c35-4589-8273-3ec3105983bb"],
Cell[53784, 1382, 569, 10, 23, "Print",ExpressionUUID->"6cc63da5-9b7d-4910-9a8c-f986e4fcf537"],
Cell[54356, 1394, 698, 14, 23, "Print",ExpressionUUID->"6b77455b-1502-475e-80ba-c28b4cc6d5cc"],
Cell[55057, 1410, 697, 14, 23, "Print",ExpressionUUID->"536ae865-4309-44c6-a863-b7cc8e0ce76a"],
Cell[55757, 1426, 560, 10, 23, "Print",ExpressionUUID->"e674b7a7-863d-44fe-a8ee-b493584ce94d"],
Cell[56320, 1438, 696, 14, 23, "Print",ExpressionUUID->"0a1e094a-93d4-4279-ad98-aec95843b046"],
Cell[57019, 1454, 718, 15, 23, "Print",ExpressionUUID->"c82daeb3-794c-4943-b7ca-81ff98519fe3"],
Cell[57740, 1471, 569, 10, 23, "Print",ExpressionUUID->"7044bc39-46a5-401e-98ee-0848473c7ddd"],
Cell[58312, 1483, 694, 14, 23, "Print",ExpressionUUID->"4f0af416-5b8a-436c-acb6-a0523afae5ca"],
Cell[59009, 1499, 717, 15, 23, "Print",ExpressionUUID->"bdd5d9c5-7e80-4942-9be8-6b3a4abbf63e"],
Cell[59729, 1516, 571, 10, 23, "Print",ExpressionUUID->"a50b33ce-ade9-4e6a-aa2a-d536c9dce177"],
Cell[60303, 1528, 694, 14, 23, "Print",ExpressionUUID->"cf73015c-cfbe-46c3-835b-2f62ea75af00"],
Cell[61000, 1544, 718, 15, 23, "Print",ExpressionUUID->"44133bfa-0c48-435d-b627-01c7f83260ef"],
Cell[61721, 1561, 560, 10, 23, "Print",ExpressionUUID->"650982a8-e5c5-4500-b12c-da53e42065ea"],
Cell[62284, 1573, 695, 14, 23, "Print",ExpressionUUID->"259abbb1-078e-441a-aa63-d32f59313368"],
Cell[62982, 1589, 717, 15, 23, "Print",ExpressionUUID->"fafd6875-ec2c-4b86-9c60-f78d866aee9c"],
Cell[63702, 1606, 571, 10, 23, "Print",ExpressionUUID->"572fb00e-9f03-41a1-9823-89f4a5bf8e18"],
Cell[64276, 1618, 694, 14, 23, "Print",ExpressionUUID->"26c12197-eb35-40a9-96a2-0ad6966857c3"],
Cell[64973, 1634, 714, 15, 23, "Print",ExpressionUUID->"90cac6ff-0821-469a-9f67-3b35eef61233"],
Cell[65690, 1651, 568, 10, 23, "Print",ExpressionUUID->"d5225dd1-c313-4b0a-9620-4e8c37e860e1"],
Cell[66261, 1663, 697, 14, 23, "Print",ExpressionUUID->"90a98a83-b781-46a3-80a9-f2296a0fb362"],
Cell[66961, 1679, 714, 15, 23, "Print",ExpressionUUID->"f600e4a2-b73d-4b7d-bd4d-69fe5f45091b"],
Cell[67678, 1696, 558, 10, 23, "Print",ExpressionUUID->"adfff433-3ca6-4578-9d08-057c8a4877e5"],
Cell[68239, 1708, 695, 14, 23, "Print",ExpressionUUID->"c8a90fd8-88c1-4d39-8340-7e807d60b44a"],
Cell[68937, 1724, 715, 15, 23, "Print",ExpressionUUID->"fb589289-171d-471c-932a-95000db0f557"],
Cell[69655, 1741, 570, 10, 23, "Print",ExpressionUUID->"310b52a4-5d52-4084-a1ae-9f3e1e255534"],
Cell[70228, 1753, 695, 14, 23, "Print",ExpressionUUID->"062d5e19-c08d-4233-bc45-bbd054036cb3"],
Cell[70926, 1769, 715, 15, 23, "Print",ExpressionUUID->"66f87a5b-7d93-4702-8a8e-fc5942656531"],
Cell[71644, 1786, 568, 10, 23, "Print",ExpressionUUID->"5a452496-3423-4d28-90ca-8b40a5f92223"],
Cell[72215, 1798, 695, 14, 23, "Print",ExpressionUUID->"e086e294-b971-49ea-bc28-9bc2f25cdf39"],
Cell[72913, 1814, 714, 15, 23, "Print",ExpressionUUID->"92dce9bb-d8a9-4e11-bfc3-a442a439a18c"],
Cell[73630, 1831, 556, 10, 23, "Print",ExpressionUUID->"269641a3-84e0-4e21-9cb0-c789eaca4130"],
Cell[74189, 1843, 695, 14, 23, "Print",ExpressionUUID->"8025d4d1-223b-423e-bcbb-a6ba2dbf240b"],
Cell[74887, 1859, 714, 15, 23, "Print",ExpressionUUID->"f8220d4d-d8e0-4d01-aee6-8e953d4b3fea"],
Cell[75604, 1876, 570, 10, 23, "Print",ExpressionUUID->"65614127-b59f-4430-a430-9700f4f4e5fd"],
Cell[76177, 1888, 697, 14, 23, "Print",ExpressionUUID->"3df3a6fc-8888-4761-a7e5-353f76159c2e"],
Cell[76877, 1904, 714, 15, 23, "Print",ExpressionUUID->"f965b996-c1c3-4344-bd04-40dc5e8469b3"],
Cell[77594, 1921, 570, 10, 23, "Print",ExpressionUUID->"4e23f5e6-82c5-4627-b21e-abe94f23d216"],
Cell[78167, 1933, 695, 14, 23, "Print",ExpressionUUID->"774d0620-d41e-45f8-beaa-592bff63e097"],
Cell[78865, 1949, 714, 15, 23, "Print",ExpressionUUID->"352b5add-7f8a-4f4a-a036-fb03dcc12316"],
Cell[79582, 1966, 558, 10, 23, "Print",ExpressionUUID->"89386990-7776-4305-9d33-1e772121d4e6"],
Cell[80143, 1978, 695, 14, 23, "Print",ExpressionUUID->"d29cac84-e4b8-49d4-b987-c675c48cd5a4"],
Cell[80841, 1994, 717, 15, 23, "Print",ExpressionUUID->"de8908dd-1708-43fa-a907-95768b7ab132"],
Cell[81561, 2011, 569, 10, 23, "Print",ExpressionUUID->"4391f832-05b6-4ede-8571-9f1e9d092df5"],
Cell[82133, 2023, 695, 14, 23, "Print",ExpressionUUID->"6e2db3ea-ea4a-45e4-b887-1eec73c9a6e3"],
Cell[82831, 2039, 715, 15, 23, "Print",ExpressionUUID->"f55bd081-a76c-49c4-a0ef-cf9393a73c46"],
Cell[83549, 2056, 569, 10, 23, "Print",ExpressionUUID->"e9060c1b-2468-40cc-811e-55ab726fb2bb"],
Cell[84121, 2068, 697, 14, 23, "Print",ExpressionUUID->"14ecaf13-cc57-49e5-8b2e-fd0829b399f1"],
Cell[84821, 2084, 717, 15, 23, "Print",ExpressionUUID->"e2aa8480-eefd-4edc-9dec-411e3bf9179b"],
Cell[85541, 2101, 558, 10, 23, "Print",ExpressionUUID->"053e4dac-298e-40ff-9da5-38ca55515cd6"],
Cell[86102, 2113, 697, 14, 23, "Print",ExpressionUUID->"00910e95-aa15-470f-95aa-724cd9e4c86d"],
Cell[86802, 2129, 715, 15, 23, "Print",ExpressionUUID->"df46f66f-3e4e-465c-aff4-a338849f0785"],
Cell[87520, 2146, 569, 10, 23, "Print",ExpressionUUID->"63aad160-a282-4aa2-bdcb-f5b3341be7bb"],
Cell[88092, 2158, 695, 14, 23, "Print",ExpressionUUID->"50e47803-bb73-4c68-9701-19c2576f64b5"],
Cell[88790, 2174, 712, 15, 23, "Print",ExpressionUUID->"e515b606-e465-4d27-ae1a-a36c75100aa4"],
Cell[89505, 2191, 569, 10, 23, "Print",ExpressionUUID->"a29f626c-2206-482e-a56f-9eac84f01c12"],
Cell[90077, 2203, 697, 14, 23, "Print",ExpressionUUID->"895979be-5fde-4243-8fac-f78859488e97"],
Cell[90777, 2219, 714, 15, 23, "Print",ExpressionUUID->"c345299c-fe2d-48aa-a9fb-ee551778658d"],
Cell[91494, 2236, 557, 10, 23, "Print",ExpressionUUID->"9d4d65c3-fef0-4516-815f-4452bebcfa40"],
Cell[92054, 2248, 695, 14, 23, "Print",ExpressionUUID->"deee25fc-a649-4f43-83de-51b866a18338"],
Cell[92752, 2264, 714, 15, 23, "Print",ExpressionUUID->"53b88c2e-2407-4a53-84ad-53a633f066f6"],
Cell[93469, 2281, 569, 10, 23, "Print",ExpressionUUID->"00ec5b04-87ea-413c-8935-c7a383a4fe47"],
Cell[94041, 2293, 694, 14, 23, "Print",ExpressionUUID->"57b91d41-35f4-4660-95e2-eaf350bf7a99"],
Cell[94738, 2309, 715, 15, 23, "Print",ExpressionUUID->"5d512f0e-b082-409a-9b22-9df1176a8006"],
Cell[95456, 2326, 569, 10, 23, "Print",ExpressionUUID->"6b75dfe1-c676-4622-94af-41a648eb5315"],
Cell[96028, 2338, 695, 14, 23, "Print",ExpressionUUID->"913ce999-38ec-471a-9c7b-45ffe096b117"],
Cell[96726, 2354, 712, 15, 23, "Print",ExpressionUUID->"66ea6d9f-fb42-4913-9c8c-c4cd0b65d00d"],
Cell[97441, 2371, 560, 10, 23, "Print",ExpressionUUID->"d4a2bbe0-1d82-4e6d-a5d1-9e7dcad2f311"],
Cell[98004, 2383, 695, 14, 23, "Print",ExpressionUUID->"4a9e0647-ae19-46bc-9e02-c5f591778eeb"],
Cell[98702, 2399, 714, 15, 23, "Print",ExpressionUUID->"7d358bdd-6442-4d4e-bce3-06ae82d4e6f1"],
Cell[99419, 2416, 568, 10, 23, "Print",ExpressionUUID->"41839fa8-14cd-4b73-8f0f-71cc8abd7cac"],
Cell[99990, 2428, 695, 14, 23, "Print",ExpressionUUID->"88d8023b-db8b-481f-a495-a66d10de289c"],
Cell[100688, 2444, 714, 15, 23, "Print",ExpressionUUID->"d15a8151-85f9-4933-917d-85911aeca0e1"],
Cell[101405, 2461, 567, 10, 23, "Print",ExpressionUUID->"55594b7e-b667-4b13-b65c-829061ee3efb"],
Cell[101975, 2473, 695, 14, 23, "Print",ExpressionUUID->"bd519a15-47cd-4ad4-8ec0-779848032a45"],
Cell[102673, 2489, 715, 15, 23, "Print",ExpressionUUID->"dcd420dc-f035-476c-9360-b1182dd7bfd0"],
Cell[103391, 2506, 557, 10, 23, "Print",ExpressionUUID->"f58033be-fabb-404f-a052-c70352c1bfd9"],
Cell[103951, 2518, 695, 14, 23, "Print",ExpressionUUID->"87466e04-4c18-43a4-8ea9-c53f507ebd54"],
Cell[104649, 2534, 717, 15, 23, "Print",ExpressionUUID->"92fdcc28-0018-4300-ad16-beed97bfd530"],
Cell[105369, 2551, 568, 10, 23, "Print",ExpressionUUID->"465f45a2-b57a-4c20-8cc2-9056f235b717"],
Cell[105940, 2563, 694, 14, 23, "Print",ExpressionUUID->"b9b37de8-6c2c-4887-a8b1-21125adede7b"],
Cell[106637, 2579, 713, 15, 23, "Print",ExpressionUUID->"de91dcd1-0626-4eb7-9aa6-a979272f7210"],
Cell[107353, 2596, 568, 10, 23, "Print",ExpressionUUID->"ff890884-1c67-419f-b2c1-b9693579d81b"],
Cell[107924, 2608, 696, 14, 23, "Print",ExpressionUUID->"6864bd07-3f78-45f5-89e6-fe18bd1329e6"],
Cell[108623, 2624, 714, 15, 23, "Print",ExpressionUUID->"b3c1537b-010c-4beb-ad0f-d4ff6ff64843"],
Cell[109340, 2641, 558, 10, 23, "Print",ExpressionUUID->"c19013e2-2594-443a-8ae3-bd8173008e85"],
Cell[109901, 2653, 694, 14, 23, "Print",ExpressionUUID->"f05079b5-35c1-4d88-b976-571ab289cd4e"],
Cell[110598, 2669, 716, 15, 23, "Print",ExpressionUUID->"7c44c763-8986-466c-ad38-38f313571d11"],
Cell[111317, 2686, 569, 10, 23, "Print",ExpressionUUID->"2bff4c26-6623-4cd0-9bcf-a902c6778481"],
Cell[111889, 2698, 695, 14, 23, "Print",ExpressionUUID->"f801a1e8-99fb-492d-9276-7f9f46460776"],
Cell[112587, 2714, 717, 15, 23, "Print",ExpressionUUID->"050faf55-3c03-4ad0-a732-9b4399c5e0cc"],
Cell[113307, 2731, 568, 10, 23, "Print",ExpressionUUID->"6b88ae8c-ae49-40b6-9280-6a461879ed79"],
Cell[113878, 2743, 697, 14, 23, "Print",ExpressionUUID->"fba917f6-3309-4262-9e36-2e249d2f7524"],
Cell[114578, 2759, 715, 15, 23, "Print",ExpressionUUID->"62d48741-c303-4ddb-98b4-a71b7a621462"],
Cell[115296, 2776, 558, 10, 23, "Print",ExpressionUUID->"ae908e31-e4c6-4152-baae-34924ebd4e54"],
Cell[115857, 2788, 694, 14, 23, "Print",ExpressionUUID->"4d3e3e58-57ec-4f56-b9e2-7ad11c64ba18"],
Cell[116554, 2804, 716, 15, 23, "Print",ExpressionUUID->"155787b5-4fa8-4b59-ba47-3b1a2a2f9227"],
Cell[117273, 2821, 569, 10, 23, "Print",ExpressionUUID->"93b0ca45-2fbc-4f6c-857f-397a402f943c"],
Cell[117845, 2833, 694, 14, 23, "Print",ExpressionUUID->"d91e93f5-22e3-4312-8a88-7ce7d1c0302b"],
Cell[118542, 2849, 714, 15, 23, "Print",ExpressionUUID->"d43fe1b5-4bbc-4cd1-b3c3-4e34739b20f6"],
Cell[119259, 2866, 569, 10, 23, "Print",ExpressionUUID->"ba54c9ba-db35-46ab-b30a-4ea2190046de"],
Cell[119831, 2878, 694, 14, 23, "Print",ExpressionUUID->"4d0f3c3c-6aca-4456-8e17-f33cd3c611bb"],
Cell[120528, 2894, 715, 15, 23, "Print",ExpressionUUID->"cd7867b9-6862-41a9-863f-5a0dd4c8a169"],
Cell[121246, 2911, 560, 10, 23, "Print",ExpressionUUID->"d3bd056d-d0c2-4283-a433-f1b0b7194356"],
Cell[121809, 2923, 693, 14, 23, "Print",ExpressionUUID->"bed652e4-9558-48af-95d9-b914579f6ded"],
Cell[122505, 2939, 714, 15, 23, "Print",ExpressionUUID->"574ffc4d-8473-4de9-9b5b-4c3f4f14ba92"]
}, Open  ]],
Cell[123234, 2957, 592228, 10086, 436, "Output",ExpressionUUID->"77813afb-3f39-4f1d-9b3b-ed0c5afdce37"]
}, Open  ]],
Cell[715477, 13046, 313, 7, 29, "Input",ExpressionUUID->"0dd242e8-85d1-4b41-ab2c-2e8d7f43412e"],
Cell[CellGroupData[{
Cell[715815, 13057, 297, 5, 29, "Input",ExpressionUUID->"32793890-57c8-415b-90cb-059194c70e80"],
Cell[716115, 13064, 14907, 293, 58, "Output",ExpressionUUID->"a6b508b9-fa41-41e0-b032-01aa62e3f909"]
}, Open  ]],
Cell[CellGroupData[{
Cell[731059, 13362, 11721, 255, 179, "Input",ExpressionUUID->"0d627404-0806-4f5f-a259-c37b20e6abc6"],
Cell[742783, 13619, 518, 11, 44, "Message",ExpressionUUID->"13995522-573a-47e6-9886-4cfb6bb79b47"],
Cell[743304, 13632, 29212, 571, 416, "Output",ExpressionUUID->"3a457b1d-305d-4c5e-92df-4478a1ca4010"]
}, Open  ]],
Cell[772531, 14206, 721, 22, 64, "Input",ExpressionUUID->"0eed1978-b91c-f04b-bbd7-6f503909f608"],
Cell[CellGroupData[{
Cell[773277, 14232, 358, 7, 29, "Input",ExpressionUUID->"6a95c270-c4ef-554a-bfff-56e2b404ce05"],
Cell[773638, 14241, 315, 4, 33, "Output",ExpressionUUID->"fa75fcbb-b752-a845-9f45-bc2b7bb9adc5"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/p3d7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    964260,      17617]
NotebookOptionsPosition[    945571,      17395]
NotebookOutlinePosition[    945966,      17411]
CellTagsIndexPosition[    945923,      17408]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Extended Wilson Operators", "Title",
 CellChangeTimes->{{3.9432983044121337`*^9, 
  3.9432983132540197`*^9}},ExpressionUUID->"22a2402e-6721-4be7-9cbf-\
48af2b89ba01"],

Cell["\<\
p=3 d=7 Black Brane

For p=3 and p=5, the Graham-Witten expansion needs to be done independently \
for each value of d. For other \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] any \[OpenCurlyDoubleQuote]d\[CloseCurlyDoubleQuote] \
is fine. 
\
\>", "Subtitle",
 CellChangeTimes->{{3.9432983171619463`*^9, 3.943298349238119*^9}, {
  3.9433042584250813`*^9, 3.943304288217163*^9}, {3.9433091863617573`*^9, 
  3.943309208426523*^9}, {3.9433651587363234`*^9, 3.943365165570787*^9}, {
  3.968931913464429*^9, 3.9689319136154413`*^9}, {3.968932278917383*^9, 
  3.96893229273276*^9}},ExpressionUUID->"6716e33d-55c7-4565-a6c8-\
893fe373e980"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"H", ">", "0"}], ",", 
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], ">", "0"}], ",", 
      RowBox[{"u", ">", "0"}], ",", 
      RowBox[{"d", ">", "2"}], ",", 
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], "<", "1"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"L", " ", ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"u", "[", "\[Mu]", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "2"], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox[
           RowBox[{"u", "[", "\[Mu]", "]"}], 
           RowBox[{"d", "-", "1"}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"u", "[", "\[Mu]", "]"}], "*", 
      RowBox[{"Sin", "[", "\[Mu]", "]"}]}], ")"}], "p"]}]}], "\n", 
 RowBox[{
  RowBox[{"EL", ":=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"D", "[", 
      RowBox[{"L", ",", " ", 
       RowBox[{"u", "[", "\[Mu]", "]"}]}], "]"}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"L", ",", " ", 
        RowBox[{
         RowBox[{"u", "'"}], "[", "\[Mu]", "]"}]}], "]"}], ",", " ", 
      "\[Mu]"}], "]"}]}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]EDGE", ":=", " ", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RTstring", "[", "\"\<Domain\>\"", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uEDGE", ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"RTstring", "[", "\[Mu]EDGE", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RTstring", "[", "\[Mu]_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"stringbridge", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IRT", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"IslandRT", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Circ", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Circle", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "\[Pi]"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HM", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"HartmanMaldacena", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IRT", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"u", "[", "\[Mu]", "]"}], "/.", 
   RowBox[{"IslandRT", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Circ", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "\[Pi]"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.940284086140743*^9, 3.940284100908828*^9}, 
   3.940284216314585*^9, 3.940284444175621*^9, 3.940284999902136*^9, {
   3.940412643920396*^9, 3.940412674181375*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a57e9988-6c22-4257-aa19-a4932ebcc214"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CRITANGLES", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Cot", "[", "\[Theta]", "]"}]}], "+", 
           RowBox[{"2", 
            FractionBox[
             SqrtBox["\[Pi]"], 
             RowBox[{"d", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], ")"}], 
               FractionBox["1", 
                RowBox[{"d", "-", "1"}]]]}]], 
            FractionBox[
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"3", "d"}], "-", "2"}], 
               RowBox[{
                RowBox[{"2", "d"}], "-", "2"}]], "]"}], 
             RowBox[{"Gamma", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"2", "d"}], "-", "1"}], 
               RowBox[{
                RowBox[{"2", "d"}], "-", "2"}]], "]"}]]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "d"], 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["d", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"d", "-", "1"}], ")"}]}]], ",", 
              FractionBox[
               RowBox[{
                RowBox[{"3", "d"}], "-", "2"}], 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"d", "-", "1"}], ")"}]}]], ",", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "]"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"\[Theta]", ",", ".0011"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "3", ",", "100", ",", "1"}], "}"}]}], "]"}], ",", 
     "0.00000000000000001"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CriticalAngle", "[", "p_", "]"}], ":=", 
  RowBox[{"CRITANGLES", "[", 
   RowBox[{"[", "p", "]"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.8949931044512973`*^9, 3.8949931275090914`*^9}, {
  3.894993174678404*^9, 3.894993177131857*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8eba81c5-e6f6-4975-ba1b-79252bcb11b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Approxu", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{"c0", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"c0", "-", 
      SuperscriptBox["c0", "d"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "4"], " ", "c40"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "45"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox["c0", 
          RowBox[{"3", " ", "d"}]]}], "+", 
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}]}], 
           "+", 
           RowBox[{"55", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "d"}]}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox["c0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"107", " ", "c0"}], "-", 
           RowBox[{"660", " ", "c40"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", "d"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"15", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}], ")"}]}], 
              "+", 
              RowBox[{"362", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}], " ",
             "c0"}], "-", 
           RowBox[{"60", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", "c40"}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"60", " ", "c0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}], " ", 
         "c0"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox["c0", "d"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", "c0"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "+", "d"}], ")"}], " ", 
            SuperscriptBox["c0", "d"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}]}], ")"}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApproxDu", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "c0"}], "+", 
      SuperscriptBox["c0", "d"]}], ")"}]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "3"], " ", "c40"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "45"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox["c0", 
          RowBox[{"3", " ", "d"}]]}], "+", 
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}]}], 
           "+", 
           RowBox[{"55", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "d"}]}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox["c0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"107", " ", "c0"}], "-", 
           RowBox[{"660", " ", "c40"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", "d"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"15", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}], ")"}]}], 
              "+", 
              RowBox[{"362", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}], " ",
             "c0"}], "-", 
           RowBox[{"60", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", "c40"}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"60", " ", "c0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}], " ", 
         "c0"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox["c0", "d"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", "c0"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "+", "d"}], ")"}], " ", 
            SuperscriptBox["c0", "d"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}]}], ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "45"}], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox["c0", 
          RowBox[{"3", " ", "d"}]]}], "+", 
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}]}], 
           "+", 
           RowBox[{"55", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "d"}]}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox["c0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"107", " ", "c0"}], "-", 
           RowBox[{"660", " ", "c40"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", "d"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45"}], "+", 
              RowBox[{"15", " ", "d", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}], ")"}]}], 
              "+", 
              RowBox[{"362", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}], " ",
             "c0"}], "-", 
           RowBox[{"60", " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", "d"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", "c40"}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"15", " ", "c0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]}]}], ")"}], " ", 
         "c0"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "d"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         SuperscriptBox["c0", "d"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "11"}], " ", "c0"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "+", "d"}], ")"}], " ", 
            SuperscriptBox["c0", "d"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}]}], ")"}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CUT", "=", 
   RowBox[{"1", "/", "100"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApproximateAction", "[", "\[Mu]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"483840", " ", 
     SuperscriptBox["c0", "5"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"241920", " ", 
       SuperscriptBox["c0", "3"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"]], "+", 
     RowBox[{"30240", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Pi]"}], "-", "\[Mu]"}], ")"}], " ", "\[Mu]", " ", 
      SuperscriptBox["c0", 
       RowBox[{"1", "+", "d"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c0"}], "+", 
        SuperscriptBox["c0", "d"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"-", "c0"}], "+", 
        SuperscriptBox["c0", "d"]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"62120", " ", 
         SuperscriptBox["c0", "4"]}], "+", 
        RowBox[{"945", " ", 
         RowBox[{"(", 
          RowBox[{"87", "+", 
           RowBox[{"48", " ", "d"}], "+", 
           SuperscriptBox["d", "2"]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"4", " ", "d"}]]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "70781"}], "-", 
           RowBox[{"10395", " ", "d"}], "+", 
           RowBox[{"1890", " ", 
            SuperscriptBox["d", "2"]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"3", "+", "d"}]]}], "-", 
        RowBox[{"63", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7393"}], "-", 
           RowBox[{"2040", " ", "d"}], "+", 
           RowBox[{"225", " ", 
            SuperscriptBox["d", "2"]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "d"}]}]]}], "+", 
        RowBox[{"1890", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "173"}], "-", 
           RowBox[{"70", " ", "d"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["d", "2"]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "d"}]}]]}], "-", 
        RowBox[{"635040", " ", 
         SuperscriptBox["c0", "3"], " ", "c40"}], "+", 
        RowBox[{"30240", " ", 
         RowBox[{"(", 
          RowBox[{"35", "+", 
           RowBox[{"9", " ", "d"}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"2", "+", "d"}]], " ", "c40"}], "-", 
        RowBox[{"30240", " ", 
         RowBox[{"(", 
          RowBox[{"14", "+", 
           RowBox[{"9", " ", "d"}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "d"}]}]], " ", "c40"}], "+", 
        RowBox[{"967680", " ", 
         SuperscriptBox["c0", "2"], " ", 
         SuperscriptBox["c40", "2"]}]}], ")"}]}], "+", 
     RowBox[{"504", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"428", " ", 
         SuperscriptBox["c0", "3"]}], "+", 
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "27"}], "-", 
           RowBox[{"17", " ", "d"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "2"]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"3", " ", "d"}]]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"679", "+", 
           RowBox[{"45", " ", "d"}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"2", "+", "d"}]]}], "-", 
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "89"}], "-", 
           RowBox[{"23", " ", "d"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "2"]}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "d"}]}]]}], "-", 
        RowBox[{"2640", " ", 
         SuperscriptBox["c0", "2"], " ", "c40"}], "-", 
        RowBox[{"240", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", "d"}]], " ", "c40"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}], "-", 
     RowBox[{"15120", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "4"], " ", 
      SuperscriptBox["c0", "d"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c0"}], "+", 
        SuperscriptBox["c0", "d"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", "c0"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["c0", "d"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}], "2"]}], "-", 
     RowBox[{"2016", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}], "2"], " ", "c0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "58"}], " ", 
         SuperscriptBox["c0", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"30", "-", 
           RowBox[{"45", " ", "d"}]}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"2", " ", "d"}]]}], "+", 
        RowBox[{"45", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], " ", 
         SuperscriptBox["c0", 
          RowBox[{"1", "+", "d"}]]}], "+", 
        RowBox[{"240", " ", "c0", " ", "c40"}], "-", 
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "d"}], ")"}], " ", 
         SuperscriptBox["c0", "d"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "c0"}], "+", 
           SuperscriptBox["c0", "d"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", "-", "\[Mu]"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"241920", " ", 
      SuperscriptBox["c0", 
       RowBox[{"2", "+", "d"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "-", "\[Mu]"}], ")"}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d", "=", "7"}], ";"}]}], "Code",
 CellChangeTimes->{{3.943203839338194*^9, 3.943203857171755*^9}, {
   3.943204055669528*^9, 3.943204125084333*^9}, {3.943204165880414*^9, 
   3.943204170153364*^9}, {3.943204381718484*^9, 3.943204405922086*^9}, 
   3.943204493442628*^9, {3.943204666295583*^9, 3.943204740428644*^9}, 
   3.943204824361923*^9, 3.943204855090355*^9, {3.9432050569339123`*^9, 
   3.9432051141950703`*^9}, {3.943205182317136*^9, 3.943205183848852*^9}, {
   3.943302291189884*^9, 3.9433022923658886`*^9}, 3.943308440168844*^9, {
   3.9433085828079376`*^9, 3.9433085830209675`*^9}, {3.943363907080702*^9, 
   3.943363907159594*^9}, 3.9433651715277977`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"30f501ea-3309-4aa7-8e3a-0dad91cc9989"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IRTAreaElement", ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"u", "[", "\[Mu]", "]"}], "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "2"], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"u", "[", "\[Mu]", "]"}], 
               RowBox[{"d", "-", "1"}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", "[", "\[Mu]", "]"}], "*", 
          RowBox[{"Sin", "[", "\[Mu]", "]"}]}], ")"}], "p"]}], ")"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"IRT", "[", "\[Mu]", "]"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"IRT", "[", "\[Mu]", "]"}], ",", "\[Mu]"}], "]"}]}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HMAreaElement", ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"u", "[", "\[Mu]", "]"}], "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "2"], "/", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"u", "[", "\[Mu]", "]"}], 
               RowBox[{"d", "-", "1"}]]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u", "[", "\[Mu]", "]"}], "*", 
          RowBox[{"Sin", "[", "\[Mu]", "]"}]}], ")"}], "p"]}], ")"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "[", "\[Mu]", "]"}], "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"HM", "[", "\[Mu]", "]"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "'"}], "[", "\[Mu]", "]"}], "\[Rule]", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"HM", "[", "\[Mu]", "]"}], ",", "\[Mu]"}], "]"}]}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HMstart", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"HM", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Istart", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"IRT", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HMend", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"HM", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Iend", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"IRT", "[", "\"\<Domain\>\"", "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Code",
 InitializationCell->True,
 CellLabel->"In[20]:=",ExpressionUUID->"b42e0530-134e-434a-bf96-74c3dcb2c6e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ComputeSystempd", "[", 
    RowBox[{
    "p_", ",", "d_", ",", "\[Theta]bmin_", ",", "\[Theta]bmax_", ",", 
     "\[Theta]hmmin_", ",", "\[Theta]hmmax_", ",", "gap_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
          "\[Theta]b", ",", "\[Theta]hm", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"HartmanMaldacena", "=", 
             RowBox[{"NDSolve", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"EL", "\[Equal]", "0"}], ",", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"u", "'"}], "[", "\[Theta]hm", "]"}], "\[Equal]", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"d", "-", "1"}], 
                    RowBox[{"2", "p"}]], 
                   RowBox[{"Tan", "[", "\[Theta]hm", "]"}]}]}], ",", " ", 
                 RowBox[{
                  RowBox[{"u", "[", "\[Theta]hm", "]"}], "\[Equal]", 
                  FractionBox["999", "1000"]}]}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"u", ",", 
                 RowBox[{"u", "'"}]}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", " ", "\[Theta]hm", ",", " ", "\[Pi]"}], 
                "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"u0", "=", 
             RowBox[{"HM", "[", "HMend", "]"}]}], ";", " ", 
            "\[IndentingNewLine]", 
            RowBox[{"IslandRT", "=", 
             RowBox[{"Quiet", "[", 
              RowBox[{"NDSolve", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"EL", "\[Equal]", "0"}], ",", " ", 
                  RowBox[{
                   RowBox[{"u", "[", "\[Pi]", "]"}], "\[Equal]", "u0"}], ",", 
                  " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"u", "'"}], "[", "\[Theta]b", "]"}], "\[Equal]", 
                   "0"}]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"u", ",", 
                  RowBox[{"u", "'"}]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"\[Mu]", ",", " ", "\[Theta]b", ",", " ", "\[Pi]"}], 
                 "}"}], ",", "\[IndentingNewLine]", 
                RowBox[{"Method", "\[Rule]", " ", 
                 RowBox[{"{", 
                  RowBox[{"\"\<Shooting\>\"", ",", " ", 
                   RowBox[{
                   "\"\<StartingInitialConditions\>\"", "\[Rule]", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"u", "[", "\[Theta]b", "]"}], "\[Equal]", 
                    FractionBox["9999", "10000"]}], "}"}]}]}], "}"}]}]}], 
               "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"plotHM", "=", 
             RowBox[{"PolarPlot", "[", 
              RowBox[{
               RowBox[{"HM", "[", "\[Mu]", "]"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", "HMstart", ",", " ", "HMend"}], "}"}], 
               ",", 
               RowBox[{"PlotRange", "\[Rule]", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}]}], ",", 
               RowBox[{"PlotStyle", "\[Rule]", " ", 
                RowBox[{"{", 
                 RowBox[{"Red", ",", " ", "Thick"}], "}"}]}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"plotIRT", "=", 
             RowBox[{"PolarPlot", "[", 
              RowBox[{
               RowBox[{"IRT", "[", "\[Mu]", "]"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", " ", "Istart", ",", " ", "Iend"}], 
                "}"}], ",", 
               RowBox[{"PlotRange", "\[Rule]", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", " ", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}]}], ",", 
               RowBox[{"PlotStyle", "\[Rule]", " ", 
                RowBox[{"{", 
                 RowBox[{"Blue", ",", " ", "Thick"}], "}"}]}], ",", 
               RowBox[{"Epilog", "\[Rule]", 
                RowBox[{"{", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Directive", "[", 
                   RowBox[{"{", 
                    RowBox[{"Thick", ",", "Green"}], "}"}], "]"}], ",", 
                  RowBox[{"Line", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Cos", "[", "Istart", "]"}], ",", 
                    RowBox[{"Sin", "[", "Istart", "]"}]}], "}"}]}], "}"}], 
                   "]"}], ",", 
                  RowBox[{"PointSize", "[", "Large", "]"}], ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "}"}]}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"HMsolutions", "=", 
             RowBox[{"NSolve", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"HM", "[", 
                   RowBox[{"HMend", "-", "CUT"}], "]"}], "==", 
                  RowBox[{"Approxu", "[", 
                   RowBox[{"HMend", "-", "CUT"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"HM", "'"}], "[", 
                   RowBox[{"HMend", "-", "CUT"}], "]"}], "==", 
                  RowBox[{"ApproxDu", "[", 
                   RowBox[{"HMend", "-", "CUT"}], "]"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c0", ",", "c40"}], "}"}], ",", "Reals"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"desiredSolutionsHM", "=", 
             RowBox[{"Select", "[", 
              RowBox[{"HMsolutions", ",", 
               RowBox[{
                RowBox[{"0", "<", 
                 RowBox[{"(", 
                  RowBox[{"c0", "/.", " ", "#"}], ")"}], "<", "1"}], "&"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"uniqueSolutionHM", "=", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"desiredSolutionsHM", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Islandsolutions", "=", 
             RowBox[{"NSolve", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"IRT", "[", 
                   RowBox[{"Iend", "-", "CUT"}], "]"}], "==", 
                  RowBox[{"Approxu", "[", 
                   RowBox[{"Iend", "-", "CUT"}], "]"}]}], ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"IRT", "'"}], "[", 
                   RowBox[{"Iend", "-", "CUT"}], "]"}], "==", 
                  RowBox[{"ApproxDu", "[", 
                   RowBox[{"Iend", "-", "CUT"}], "]"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"c0", ",", "c40"}], "}"}], ",", "Reals"}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"desiredSolutionsIsland", "=", 
             RowBox[{"Select", "[", 
              RowBox[{"Islandsolutions", ",", 
               RowBox[{
                RowBox[{"0", "<", 
                 RowBox[{"(", 
                  RowBox[{"c0", "/.", " ", "#"}], ")"}], "<", "1"}], "&"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"uniqueSolutionIsland", "=", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{"desiredSolutionsIsland", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{"\[Theta]hm", "//", "N"}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", "uniqueSolutionIsland", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", "uniqueSolutionHM", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Show", "[", 
             RowBox[{"plotIRT", ",", "plotHM", ",", " ", "Circ"}], "]"}]}], 
           ",", " ", "\[IndentingNewLine]", 
           RowBox[{"IRTArea", "=", 
            RowBox[{
             RowBox[{"NIntegrate", "[", 
              RowBox[{"IRTAreaElement", ",", " ", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", "Istart", ",", 
                 RowBox[{"Iend", "-", "CUT"}]}], "}"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"HMArea", "=", 
            RowBox[{
             RowBox[{"NIntegrate", "[", 
              RowBox[{"HMAreaElement", ",", 
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", " ", "HMstart", ",", 
                 RowBox[{"HMend", "-", "CUT"}]}], "}"}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"SeriesHM", "=", 
            RowBox[{
             RowBox[{"ApproximateAction", "[", 
              RowBox[{"HMend", "-", "CUT"}], "]"}], "/.", 
             "uniqueSolutionHM"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"SeriesIsland", "=", 
            RowBox[{
             RowBox[{"ApproximateAction", "[", 
              RowBox[{"Iend", "-", "CUT"}], "]"}], "/.", 
             "uniqueSolutionIsland"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"IRTArea", "-", "HMArea"}], ",", "\[IndentingNewLine]", 
           RowBox[{"SeriesIsland", "-", "SeriesHM"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"IRTArea", "-", "SeriesIsland"}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{"HMArea", "-", "SeriesHM"}], ")"}]}], ",", "u0"}], "}"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]b", ",", "\[Theta]bmin", ",", "\[Theta]bmax", ",", "gap"}],
           "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
          "\[Theta]hm", ",", "\[Theta]hmmin", ",", "\[Theta]hmmax", ",", 
           "gap"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"HMAngles", "=", 
       RowBox[{"System", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "All", ",", "2"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Gammas", "=", 
       RowBox[{"System", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "All", ",", "11"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Areas", "=", 
       RowBox[{"System", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", " ", "All", ",", "10"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"Gammas", ",", "Areas"}], "}"}], "]"}], ",", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"PointSize", "[", "Medium", "]"}]}]}], "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Show", "[", 
        RowBox[{"System", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "All", ",", "3"}], "]"}], "]"}], "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Log", "[", "Gammas", "]"}], ",", 
            RowBox[{"Log", "[", "Areas", "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"PointSize", "[", "Medium", "]"}]}]}], "]"}]}]}]}], "]"}]}],
   "\[IndentingNewLine]"}]], "Code",
 CellChangeTimes->{{3.940412780712611*^9, 3.940412850774255*^9}, {
   3.940413038236764*^9, 3.940413055083413*^9}, {3.9404133327847548`*^9, 
   3.94041334669559*^9}, {3.940413401441792*^9, 3.940413404012619*^9}, {
   3.9404134973815937`*^9, 3.94041350816216*^9}, {3.9404135590127583`*^9, 
   3.9404135701186657`*^9}, 3.940413610031035*^9, {3.940413675749256*^9, 
   3.940413676848363*^9}, {3.9404138528186703`*^9, 3.940413924736027*^9}, {
   3.940414022610366*^9, 3.940414154222023*^9}, {3.940414449300074*^9, 
   3.940414449927289*^9}, {3.943205292730423*^9, 3.943205293289063*^9}, {
   3.9432985307912836`*^9, 3.9432985747839727`*^9}, {3.943302512210209*^9, 
   3.943302517336174*^9}, {3.943308594620531*^9, 3.94330859577454*^9}, {
   3.9433656843363953`*^9, 3.94336568578642*^9}, {3.943366067250476*^9, 
   3.9433661016544857`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"074e9971-7579-4d78-8267-d700f17674fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CriticalAngle", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.9433659604895906`*^9, 3.943365962402384*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"ad39364b-4a79-41ba-9ea4-3fb505b23ca1"],

Cell[BoxData["0.9868701499531238`"], "Output",
 CellChangeTimes->{{3.9433659626340923`*^9, 3.9433659666168013`*^9}},
 CellLabel->"Out[35]=",ExpressionUUID->"d1444ecb-4292-4d8b-bdaf-dbb969a0810a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"0.9868701499531238`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[36]:=",ExpressionUUID->"62395634-b503-426a-9287-0f02a9ac96e9"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.986870149953124\"\>",
    ShowStringCharacters->False],
   0.9868701499531238,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.943365967670843*^9},
 CellLabel->
  "Out[36]//NumberForm=",ExpressionUUID->"fc230303-c90e-4b26-92f5-\
35965d0d2cde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ComputeSystempd", "[", 
  RowBox[{"3", ",", "7", ",", 
   FractionBox["9868702", "10000000"], ",", 
   FractionBox["9868702", "10000000"], ",", 
   FractionBox["161", "100"], ",", "3", ",", 
   FractionBox["1", "40"]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9433025883020916`*^9, {3.9433027204586983`*^9, 3.9433027214157467`*^9}, {
   3.9433085905062275`*^9, 3.9433085906567154`*^9}, {3.9433087085583*^9, 
   3.9433087096707535`*^9}, {3.94330877771546*^9, 3.943308793105524*^9}, 
   3.94330887966897*^9, {3.943308981187937*^9, 3.9433089875157814`*^9}, {
   3.943309084873417*^9, 3.943309084940569*^9}, {3.9433091659307995`*^9, 
   3.943309166077074*^9}, 3.943363710960635*^9, 3.943365188621069*^9, {
   3.943365689227366*^9, 3.943365697822538*^9}, {3.943365951422943*^9, 
   3.943366031682287*^9}, {3.943366113163303*^9, 3.943366163586534*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"85b5231c-6f2b-46c3-995c-6199f161b762"],

Cell[CellGroupData[{

Cell[BoxData["1.61`"], "Print",
 CellChangeTimes->{3.943366167878806*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d0b45257-ce29-4d20-96d8-1c111133cea9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.007554518752912709`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.03915921313004557`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.94336616787986*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8749f252-0f9e-4dbf-98ee-d24643f90c1d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.008446650915377104`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.03915925900872592`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366167881763*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a2ad6a48-ff97-4114-90b1-556ef5186f8d"],

Cell[BoxData["1.635`"], "Print",
 CellChangeTimes->{3.9433661718356256`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ce289d61-b921-41f4-93c2-90936cca336d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.013861879574305897`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.06411998847594384`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433661718367147`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1e983c24-f83a-4042-91ed-6106bfdff4da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.013796134884901537`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.06411997875322535`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366171837635*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"f976c89c-d4c0-469a-b45a-fe05df40cbf7"],

Cell[BoxData["1.66`"], "Print",
 CellChangeTimes->{3.943366175465672*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ec76fbea-ebd6-434e-b0cf-16adf77d9bee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.016728249197586448`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.08906480835841606`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433661754666233`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1dbf7748-504d-4240-b06a-b61d706c0c9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.016945228586792732`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.08906481368345236`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366175467629*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"55f5a893-dd51-4671-ab44-d57491e8d1af"],

Cell[BoxData["1.685`"], "Print",
 CellChangeTimes->{3.943366179105385*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"edfdd0c6-3083-4170-bff9-487aa3d5864e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.02165059875713094`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.11398758053481933`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366179106327*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e10928cb-2a49-4c3d-aa07-2ed8c6e17a93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.02235978542418591`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.1139875867294399`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366179107257*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e6861f3d-c4d8-478c-876d-9ff817a8a82e"],

Cell[BoxData["1.71`"], "Print",
 CellChangeTimes->{3.943366182698349*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"3bd22786-4851-4bfd-93ee-8d3a129f34e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.028648610297629912`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.13888215747087226`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366182699329*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"63fbe9bd-b755-4dfc-bd8d-4c5188f5054d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.026098514094160537`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.1388821154992937`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366182700384*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"0a300fab-f2a9-4788-b59c-2cd2f7fee9b5"],

Cell[BoxData["1.735`"], "Print",
 CellChangeTimes->{3.9433661862341623`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c07be523-a992-491c-9fa4-ecbe1b5b0081"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.030178137553316057`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.16374221743418468`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366186235177*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"519ad5d2-b960-47a8-bb24-595ee4e9e543"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.034018883651082944`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.16374218579345357`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.94336618623622*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a652792c-9d49-4769-b630-2ee70ff74c3d"],

Cell[BoxData["1.76`"], "Print",
 CellChangeTimes->{3.9433661896779947`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d39d174a-0ef0-4d72-948c-68f37075cf06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.03875166779791784`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.18856153652483`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433661896790247`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"f44eb1da-bf6b-4d6f-996a-75507e3c0910"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.0389000175253312`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.1885615131612814`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.94336618967992*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"411f266e-5162-4c85-9635-34c4deaff1f0"],

Cell[BoxData["1.785`"], "Print",
 CellChangeTimes->{3.94336619265483*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"0788d893-c375-4dea-b858-de14297e8beb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.04353760116226364`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.21333365528818773`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366192655881*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"b1ba1bf7-45e7-45cf-8b60-11b3eade719a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.044040696473558634`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.21333368522020868`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366192656878*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2ce353fc-ac9e-4718-a19a-534b88e22c78"],

Cell[BoxData["1.81`"], "Print",
 CellChangeTimes->{3.943366195576226*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"07cfec73-c8dd-41f2-991f-31f7faa48fdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.0473778187125331`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.2380520311551575`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366195577216*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c8f60814-ebd2-4711-95f5-42690b8aebcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.04937942669874218`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.23805208119712276`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366195578109*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"26ab644e-5c04-479b-b2c4-75667b35dc10"],

Cell[BoxData["1.835`"], "Print",
 CellChangeTimes->{3.943366198477891*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7ee8db6b-afce-4dc9-95b8-38985b2d61ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.05312213345762995`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.26270972266682924`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366198478924*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"5dc0ad49-a3f5-42ed-b0cd-07b934054e0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.05412686299210465`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.262709773903232`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366198479857*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2a76b68b-1ea2-41ee-bde7-1950d5a08d12"],

Cell[BoxData["1.86`"], "Print",
 CellChangeTimes->{3.9433662013094177`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c27f5b21-81cf-4b02-83df-d41b632ab37f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.057821152101442334`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.287299274777152`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662013104467`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8828bdc0-4d9a-4795-b154-1dccaa20c4d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.05950069462825154`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.2872994047299724`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366201311466*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"f094e584-6cd8-4c3c-8581-9fce3dcf7977"],

Cell[BoxData["1.885`"], "Print",
 CellChangeTimes->{3.943366204249292*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"80871dfc-9493-45c4-a656-805cbbb6fefa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.06081552822899169`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.3118128395211468`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366204250287*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"505ee9f6-ba6f-4721-81d6-d2012296a843"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.06392334841172176`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.3118130362134859`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366204251224*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"11357b4b-334a-437b-9eeb-ded654230aff"],

Cell[BoxData["1.91`"], "Print",
 CellChangeTimes->{3.943366206969522*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8b091c83-8781-41d0-86f5-c06cff5feb9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.062286897299208256`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.3362416821604953`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366206970399*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e1ee1264-08f9-410e-aa12-1cf9203829d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.06923576104322605`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.3362419800184584`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366206971274*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"689510ee-e9a4-44f6-a052-3a871e7fa012"],

Cell[BoxData["1.935`"], "Print",
 CellChangeTimes->{3.9433662097446947`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8ed03c17-2b6a-4654-a39b-961f8ec1af98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.06523674148757788`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.36057627303149925`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366209745702*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7f473d48-d89e-4d98-844c-671f8e1c5775"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.07115265496656964`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.3605766046418663`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366209746552*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"3acb6a0c-5cc9-4651-9817-c0eacc3ce5c9"],

Cell[BoxData["1.96`"], "Print",
 CellChangeTimes->{3.943366212454009*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"baf67cb1-cf42-4508-86b2-2f21c2ce3b93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.07254492426922989`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.3848057971750627`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662124549932`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"dcad87af-9396-41e9-b109-2efc81697ad9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.07808058320418994`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.38480611903258505`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662124558153`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ea92bc3c-189d-4fad-9c3d-061a2f2ed1ef"],

Cell[BoxData["1.985`"], "Print",
 CellChangeTimes->{3.943366215094788*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ac70eb94-bd23-41e9-b497-1a17fa2cc306"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.0765261346258609`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.4089179939992682`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662150957747`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"48ce57de-7762-420c-a458-33e9a3119fba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.08316275543980646`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.40891834980089153`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366215096661*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ec0ae634-e767-4867-979f-b7fdad978617"],

Cell[BoxData["2.01`"], "Print",
 CellChangeTimes->{3.943366217760408*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"b149d214-9973-4f4e-9dc6-5c9944e5d816"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.07581487653148535`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.4328990947511613`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366217761403*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"bb5a25df-059a-423b-9a26-8446e98c9f51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.0889496945614503`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.432899491351757`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366217762269*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7a9cf91c-8785-40b6-920b-9e89d8aaaedc"],

Cell[BoxData["2.035`"], "Print",
 CellChangeTimes->{3.9433662203725357`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"afe128fd-d3a5-4b3f-9001-04b326e143c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.07798410222753469`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.45673344053955933`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366220373535*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"b3a21fbc-8201-4150-8eec-ab0070f7ccec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.09051360815536974`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.45673386772038194`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366220374331*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"946a1725-164b-470d-b669-ed10cafefac1"],

Cell[BoxData["2.06`"], "Print",
 CellChangeTimes->{3.943366223080084*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"86d078c8-b377-445e-976f-a9a4914145e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.07877134174979937`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.480403196534497`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366223081113*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d6369183-0337-4bec-a262-790dc46171b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.0895408447374192`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.4804036841782252`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662230820704`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"45f63f48-f49d-4943-ad25-101d518337fb"],

Cell[BoxData["2.085`"], "Print",
 CellChangeTimes->{3.9433662257898693`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c315f0e8-af6a-4d84-938f-e14c2b70e0f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.07691381398618255`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5038882539845896`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366225790773*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2b740af0-a5b2-457f-9d50-4fb5d7651da9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.09747003107489995`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5038888003515114`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366225791582*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"cd432f6a-16f8-4842-b2b4-07a870d72fc6"],

Cell[BoxData["2.11`"], "Print",
 CellChangeTimes->{3.9433662285259323`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ae1a684b-da08-4b9d-84f6-ef329f1d090f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.07583044866097512`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.527166025723579`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366228527001*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"985a6e19-07b7-4348-9aad-aafc971b6a52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.1002623200115902`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5271665314499685`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662285280037`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"312286bf-6330-4bda-a28e-0d89dd7b4e2a"],

Cell[BoxData["2.135`"], "Print",
 CellChangeTimes->{3.943366231106532*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e2a70841-900f-4f90-8587-4dc0399bd6fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.07310357612006155`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5502108960700104`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366231107563*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c21acc8d-2158-4802-ae88-f983ce17a306"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.1023244045282787`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5502114779372772`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662311085052`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8ae637c7-1704-45ce-b3e0-fd3c267ae6be"],

Cell[BoxData["2.16`"], "Print",
 CellChangeTimes->{3.9433662337300463`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c6a9800f-7540-4564-b2b5-f211d898ffde"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.06813585336243401`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5729947742177746`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366233731146*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"9a12db45-d01b-4fdd-98c9-a2555a340de2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.1056016699032984`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5729954241517761`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662337323437`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a0380c78-2d8a-44c1-b738-00150d6f1484"],

Cell[BoxData["2.185`"], "Print",
 CellChangeTimes->{3.943366236383953*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1b94c43e-c5d5-4dc0-a8df-f5df2975d634"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.06250705275218547`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5954865637825952`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366236384988*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"835b6f94-3ecd-40c1-a5af-f41713999504"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.10721803191727423`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.5954872989280526`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366236385933*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2103c1eb-7cf9-498c-b2d1-97bd8cddc4aa"],

Cell[BoxData["2.21`"], "Print",
 CellChangeTimes->{3.943366238911517*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"abd58848-6e2a-4043-b682-26a30420a5e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.055855802590818376`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6176523934689631`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366238912578*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1b530405-73de-45c7-b4fe-fbe1c86b8f32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.10927096441023644`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6176532302804019`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366238913526*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"eafc0835-c70b-4abf-a430-7c64f8714b7f"],

Cell[BoxData["2.235`"], "Print",
 CellChangeTimes->{3.943366241390112*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e1707054-93bb-48be-ae7e-d3bcc68f77ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.04577371676768311`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6394557786088655`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366241391274*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"9ead3dbf-4885-4de6-b3ae-e936f0d9ca86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.11115276548353534`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6394567028074285`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662413922367`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"3a22493c-689a-4343-89d3-fd09ab41831f"],

Cell[BoxData["2.26`"], "Print",
 CellChangeTimes->{3.943366243845676*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"deec9fd9-22f6-40b8-b1e6-e2c73403ea73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.037187356355093126`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.660857761677811`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366243846723*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"4a8080dd-84a3-489a-b647-948765d3c73e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.11476245311728862`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6608588349218847`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366243847703*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c3ac88e6-987c-4770-af02-1b7e538552f0"],

Cell[BoxData["2.285`"], "Print",
 CellChangeTimes->{3.9433662461758423`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ea97cd87-22ca-4e01-b367-591e2198693f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.025147696432134735`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6818175887761823`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366246176869*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"612460bc-6f43-4c94-a8e0-31e129c14b17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.11531950850745025`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.6818187831698147`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366246177685*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ccd5984a-558b-40d6-beef-729c303e5082"],

Cell[BoxData["2.31`"], "Print",
 CellChangeTimes->{3.9433662483294277`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"0cf8ca1a-2c2e-4fea-94df-0f898c1d617d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.013415075339190069`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7022929394804056`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662483305607`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"dae59f6e-2136-418d-be71-ba0c0596ba95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.11912935362092493`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7022942784154825`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366248331378*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"fed2ea4f-1ce7-4c0c-ac97-df89e784ad81"],

Cell[BoxData["2.335`"], "Print",
 CellChangeTimes->{3.943366250544788*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"fa1e3ee3-7c42-49f1-85b9-558f993635a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.0029832557257583694`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7222407836334632`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366250545813*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2e182fd2-9372-4938-a1f3-4f05885fbacb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.1260163812581944`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7222422910877963`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366250546623*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"4e50b1b8-3c5f-42bf-b1f5-90663f817134"],

Cell[BoxData["2.36`"], "Print",
 CellChangeTimes->{3.943366252730784*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"69b2aed0-fff7-402d-b3d5-6fbb42a1056a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.01634722724625381`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7416180991328297`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662527318277`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"78dcb4e1-54a8-4416-b617-7f50c3788987"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.13372637911202578`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7416198112089104`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662527326193`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"dcf61abe-f55f-483c-b142-59e46805aee6"],

Cell[BoxData["2.385`"], "Print",
 CellChangeTimes->{3.943366255014071*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2ffeea61-cca5-48b5-b2b2-ee86dae5d7ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.03107222585276199`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7603826307134719`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366255015132*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8a43cbc1-6ab0-413d-b552-cd63cc11f01a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.1413078882580838`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7603847248471821`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662550160007`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ccd1d222-edc0-4b07-9db2-2d5708e6e9f4"],

Cell[BoxData["2.41`"], "Print",
 CellChangeTimes->{3.943366257205278*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"eeb64ac9-d1d9-4498-b8f6-232d0c4108c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.04370763622871515`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7784948764718017`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662572063513`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"68c9a6c6-eb17-45c8-abb6-ce94168ad1bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.15891895223720026`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7784967473915559`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662572071753`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"0f36bf87-b69a-43b3-8555-0735d1689d39"],

Cell[BoxData["2.435`"], "Print",
 CellChangeTimes->{3.9433662594365873`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"33c06f24-c851-406c-81f2-f2e11b2c2632"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.05779198371737187`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7959162442759427`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662594376173`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2f51a88c-ff8f-4fb8-acfe-027bd1963136"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.18003229158545872`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.7959183805390231`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662594384336`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1b06a743-921d-4fef-8c3a-68e8d6d6f494"],

Cell[BoxData["2.46`"], "Print",
 CellChangeTimes->{3.94336626161976*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e6fad5a9-b0d9-42bf-9199-b78a3fec00d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.07422257942900691`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8126133045546852`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366261620854*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"80d6a066-cfa9-4d38-b6d6-535644d18643"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.20487017248190856`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8126158492144361`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366261621769*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2371efb9-17ec-4058-b6fa-5534b889db2b"],

Cell[BoxData["2.485`"], "Print",
 CellChangeTimes->{3.943366263684341*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"310d6ec9-a232-453c-adf0-eb174aed16e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.08567094313821308`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8285571179499923`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366263685525*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"b5de61a9-c883-4cf7-b176-e7c64ba6a940"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.23603176687607896`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8285599555149217`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.94336626368651*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"5f2fecbb-87c5-4b6c-930b-cc693574bb0b"],

Cell[BoxData["2.51`"], "Print",
 CellChangeTimes->{3.9433662657157097`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7b72dba8-5162-4c2c-9e8d-98af32952c88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.09841621116183519`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8437236770206172`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366265716777*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"4f13e4b3-815b-41cf-8261-6abe6c3c754d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.2764796395434271`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8437268199486264`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366265717614*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1a86eb53-79a6-4bae-be67-b3c24795d321"],

Cell[BoxData["2.535`"], "Print",
 CellChangeTimes->{3.943366267746314*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d7b4d866-1b40-4d67-89ab-b0aaa2f18dc0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.10534341191893863`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.858094972032333`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662677473993`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d0cd893a-0576-4eee-a0ce-5f515b6fb6cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.322072507786779`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8580984598051914`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.94336626774826*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"8e93563e-4ebb-4ad7-bcc2-6b520c192e1e"],

Cell[BoxData["2.56`"], "Print",
 CellChangeTimes->{3.943366269654965*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"fc539f46-d9ef-47f6-b733-c249c426e034"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.11173323239084464`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8716593505537663`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366269656002*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a2168068-016f-471d-b6c4-30f7ae3273d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.3907269808771306`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8716631661162343`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366269656847*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2161cbcd-7b46-4179-b34a-31ec635199fa"],

Cell[BoxData["2.585`"], "Print",
 CellChangeTimes->{3.943366271645514*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7e58a3a7-bed1-48a1-8a75-232d7d662160"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.11505563222359448`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8844115344604379`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366271646594*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"f5c3c724-e8db-42a2-b7cc-c26e43efbacc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.45705060400922515`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8844156747363633`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366271647421*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"bda27221-3158-495d-8793-54a9edb048c2"],

Cell[BoxData["2.61`"], "Print",
 CellChangeTimes->{3.943366273650241*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"40789431-2401-4aaa-9ca7-50be4c60ebcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.12187186755079674`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8963526373525267`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662736513157`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e21ea6fd-3a4f-49a5-8d4e-8f79892d57ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.5503026329962193`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.8963571169886644`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366273652145*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"4e153986-85a8-44f1-86bc-5671b5a516db"],

Cell[BoxData["2.635`"], "Print",
 CellChangeTimes->{3.943366275550251*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"456cbba7-d807-457d-a7c5-b03cdbd28a45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.12316295977575242`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9074899989693389`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.94336627555131*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"29a19750-38e6-47cf-97d0-864e40097895"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.6608623900542716`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9074947552044692`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.94336627555223*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"4d1c95b5-3fd0-4bc0-a403-cdd795fda2eb"],

Cell[BoxData["2.66`"], "Print",
 CellChangeTimes->{3.9433662773580017`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"78fc7694-61a4-4293-a246-2fc88ab4269a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.12131253556281717`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9178364617247289`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366277359158*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"339a868d-e211-4011-b97a-1bdb5049cf5e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.787538157353348`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9178415373910946`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366277360032*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"0e11b524-5cdf-4126-9228-29fb3bbc3dd3"],

Cell[BoxData["2.685`"], "Print",
 CellChangeTimes->{3.943366279241518*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7ecfb0c8-9466-4f41-81b0-4daf78e3199d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.11826236848033664`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9274101454451787`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662792425737`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c3f0e038-0cc5-4f9c-8be5-e3aa6820db44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "0.933933530549783`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9274154914512334`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662792433977`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"3b473509-9e88-4c23-8877-4fb55ea6ed22"],

Cell[BoxData["2.71`"], "Print",
 CellChangeTimes->{3.943366281046281*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"9d44c3b0-39f2-44d2-890d-026dc24a9f5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.11324732591224725`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9362333632391716`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366281047427*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7fcc6e47-069e-4670-ae17-478a0e4e4e45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "1.118312819678304`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9362390079515523`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366281048326*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1252b6f6-2186-4629-85ab-cc34b59a88ea"],

Cell[BoxData["2.735`"], "Print",
 CellChangeTimes->{3.943366282854925*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"26c41b23-7ee6-4bd6-a7f7-95c8cedd33b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.1070409953952115`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9443321431141335`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366282856019*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"b3961a44-2558-4af4-8d77-340cd56da480"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "1.331752486586408`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9443380334591077`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366282856861*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"ba7fb502-8de4-4ddd-8796-0507988c37dc"],

Cell[BoxData["2.76`"], "Print",
 CellChangeTimes->{3.943366284747245*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e2f8d2f6-3242-46e4-9093-d4518ea6edd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.08880959816684796`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9517351381075118`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.94336628474837*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d4c733fb-cb59-41c0-9df7-33bbac2408a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "1.5904019595660157`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9517412450287849`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366284749239*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d86bd084-800b-4d87-9c3a-32490ce2c09c"],

Cell[BoxData["2.785`"], "Print",
 CellChangeTimes->{3.943366286525867*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"14256382-2990-4e96-ae6d-70a94f1c441b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.09035482087019284`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9584728611260853`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662865269823`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"30ca24bc-0489-4529-877d-909f39c93d4e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "1.9053923373402875`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9584792087363934`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366286527882*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1834b3c4-275e-44cb-af77-4148e5e5cee5"],

Cell[BoxData["2.81`"], "Print",
 CellChangeTimes->{3.94336628840176*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d685ca52-01a2-4d48-9f21-950a2740f1c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.08210463818225515`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9645768894058235`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662884028673`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"fbe9a13b-90a5-4734-8ad9-d545125fefa7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "2.292999831339793`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9645835768308364`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662884037323`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7d704c1b-6e18-492e-8d7a-4a0282f9c5df"],

Cell[BoxData["2.835`"], "Print",
 CellChangeTimes->{3.943366290331287*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"632eb359-559f-408f-96bb-f5aaecb106ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.07219434322887076`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9700791726888006`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366290332389*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"63c0e014-33ad-4318-abc6-c36e04ad33b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "2.778999401404993`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9700863361544394`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366290333211*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7f652a91-4088-4b10-aca9-d6089f600c48"],

Cell[BoxData["2.86`"], "Print",
 CellChangeTimes->{3.943366292382422*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a6449a93-8c69-455f-b5b4-cd0eb896db14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.06182862204190424`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9750118649436192`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366292383484*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"e52f116b-0eda-4458-b5f4-ea726363e337"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "3.3697581346530283`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9750191427452016`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366292384416*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"bcc323d4-acb6-4216-ab99-960777e664eb"],

Cell[BoxData["2.885`"], "Print",
 CellChangeTimes->{3.943366294422543*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"011ed8c2-41de-4bdf-a3f3-94c9e8bd3d5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.04970402691481076`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9794052720211289`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.9433662944236107`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"d73ffec1-b2de-4480-9649-d7e75b1a13c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "4.190756235864003`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9794126142602064`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366294424487*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"f4be09dc-2670-409e-80e6-5063464a6f7b"],

Cell[BoxData["2.91`"], "Print",
 CellChangeTimes->{3.943366296400741*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"2b8706ec-cd20-488f-8201-b165f29c9a95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.04299098279256747`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9832886458827338`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366296401854*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"35fb5573-ac3c-438a-9a88-5741095086a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "5.250600504872557`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9832960137253032`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366296402727*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"fe9047f5-01ff-4870-ac86-5c148f6d8a3d"],

Cell[BoxData["2.935`"], "Print",
 CellChangeTimes->{3.943366298383637*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"80956515-d7e8-404f-adc1-8064ae224cba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.03410613748951093`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9866891803453727`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366298384845*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"0d4634ff-f545-43ba-9987-51d9f6a94ba5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "6.703837574240589`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9866965767627316`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366298385686*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"33a2befe-de38-4154-8336-2c24b885c667"],

Cell[BoxData["2.96`"], "Print",
 CellChangeTimes->{3.943366300326548*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"be5c7bd2-8669-4a77-beb8-32689b48a7a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.0294644600689001`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.989630231156004`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366300327709*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"7655fd1b-3bfb-45a9-a81b-fb62a05a6e86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "8.766781806871462`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9896392381306`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366300328803*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a1beb8ed-5c9a-46ff-be42-d7c262573cfc"],

Cell[BoxData["2.985`"], "Print",
 CellChangeTimes->{3.9433663022947493`*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"cf73b26c-d436-42b3-a821-402dc4a3d913"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", 
    RowBox[{"-", "0.02253218619541441`"}]}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9921382365832129`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366302295814*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"3a41fefe-6039-4ae1-bc39-d17e3a2166cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c40", "\[Rule]", "11.848456757911345`"}], ",", 
   RowBox[{"c0", "\[Rule]", "0.9921463009017654`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.943366302296692*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"36ca032a-988d-4062-8854-107bf140ee9f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  GraphicsBox[{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Medium], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAwQvsL8PrCcAwUTlWqbDuv8rhi8La
+QXAKtZbmIrm6r+18ClY3VgDwLgrdiHcAOi/az6ZR5JfAcBOhNtDOZflvzuQ
9R8Jlv+/p8CfvZh/47+oCOGOjvP8vypqSPnPouG/X0GB13ux+r+WYjRdqOPf
v7bpvLHmt/i/PJ1Z/8bF3L+TOKdF2fb2v5mm0Hzn3dm/wCV7LSVj9b+5dXCd
1iHXvw6/Fdmn9PO/VcHGps2J1L9YtO+gR6Xyvyby0TSID9K/fl2FW1Rw8b/h
MNz0I1zPv7EA5NYgUvC/eafdOYnCyr81FHf/fI/uv0kjocJfS8a/b4tAvJyd
7L9W94m6w/DBvw5ayeG/yuq/ycRr3vxau7+hXoBmshPpvw2i2gXi+bK/1lAb
8cl157/UycCLymulv1EQjUnL7uW/Ndn4XJs6hL/hhHMK1nzkv69SPZY7ZJY/
tK3E2VQe479TLNB++GOrPw5EGd3w0eG/5lF03CDKtT++mH2gh5bgv1pQtGH4
570/sUGngUXW3r9axrfG/gjDP5h1I9jhndy/BYzNOWEnxz9MDDq8f4Lav4qt
r0J+Uss/SW6APO6C2L++v/yw2o3PP78RHJ8mnta/xq0VdJLu0T+IJHXtQ9PU
vw6uIaAlItQ/jsQfRnsh078A4aJmxGPWPwhXjd4UiNG/GWf2ibm12D8Fmm27
ZQbQv9O9CUSXGts/B9kWN5Q3zb8xy3IwF5XdP7n6NT5Bj8q/e8x6HS4U4D9z
chmcjBLIvyaGnkH0a+E/M4Y64SbAxb/mvr0k19PiP1ofZKGylsO/5NnuqxZO
5D+1MabSwZTBv6zdb+RG3eU/FQX+rKlxv7/+OAFbYITnP7htRTK2Ary/kmEc
RdVG6T+UeoFIatm4vy0pZjSrKOs/cH2edW/ytb+WfGUCmy7tP19BUaxfSrO/
ABBRFzle7z+SWgE7zt2wv3G01zYU3/A/Dwoi6qJSrb/KNZeELSvyP725+RUY
U6m/ZaV8GTOY8z+Adsd+bLalv3sDYM33K/U/Uxrsdkx2or9L5/fsnu32P2jp
OPZdGZ+/GQ0pTP3l+D9nY3TAw+eZv9LVLTUeIPs/RIPMDDBNlb90bdrS/qn9
P+soUpfVP5G/1apUB9BKAEDa7Sujom2Lv6CDoKFM/QFAXiny3ltUhb+ZWkjn
TPwDQALIU8PaJYC/6WIPL8JdBkCbjO6I
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]], 
              Point[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAwQvsL8PrCcAwUTlWqbDuv8rhi8La
+QXAKtZbmIrm6r+18ClY3VgDwLgrdiHcAOi/az6ZR5JfAcBOhNtDOZflvzuQ
9R8Jlv+/p8CfvZh/47+oCOGOjvP8vypqSPnPouG/X0GB13ux+r+WYjRdqOPf
v7bpvLHmt/i/PJ1Z/8bF3L+TOKdF2fb2v5mm0Hzn3dm/wCV7LSVj9b+5dXCd
1iHXvw6/Fdmn9PO/VcHGps2J1L9YtO+gR6Xyvyby0TSID9K/fl2FW1Rw8b/h
MNz0I1zPv7EA5NYgUvC/eafdOYnCyr81FHf/fI/uv0kjocJfS8a/b4tAvJyd
7L9W94m6w/DBvw5ayeG/yuq/ycRr3vxau7+hXoBmshPpvw2i2gXi+bK/1lAb
8cl157/UycCLymulv1EQjUnL7uW/Ndn4XJs6hL/hhHMK1nzkv69SPZY7ZJY/
tK3E2VQe479TLNB++GOrPw5EGd3w0eG/5lF03CDKtT++mH2gh5bgv1pQtGH4
570/sUGngUXW3r9axrfG/gjDP5h1I9jhndy/BYzNOWEnxz9MDDq8f4Lav4qt
r0J+Uss/SW6APO6C2L++v/yw2o3PP78RHJ8mnta/xq0VdJLu0T+IJHXtQ9PU
vw6uIaAlItQ/jsQfRnsh078A4aJmxGPWPwhXjd4UiNG/GWf2ibm12D8Fmm27
ZQbQv9O9CUSXGts/B9kWN5Q3zb8xy3IwF5XdP7n6NT5Bj8q/e8x6HS4U4D9z
chmcjBLIvyaGnkH0a+E/M4Y64SbAxb/mvr0k19PiP1ofZKGylsO/5NnuqxZO
5D+1MabSwZTBv6zdb+RG3eU/FQX+rKlxv7/+OAFbYITnP7htRTK2Ary/kmEc
RdVG6T+UeoFIatm4vy0pZjSrKOs/cH2edW/ytb+WfGUCmy7tP19BUaxfSrO/
ABBRFzle7z+SWgE7zt2wv3G01zYU3/A/Dwoi6qJSrb/KNZeELSvyP725+RUY
U6m/ZaV8GTOY8z+Adsd+bLalv3sDYM33K/U/Uxrsdkx2or9L5/fsnu32P2jp
OPZdGZ+/GQ0pTP3l+D9nY3TAw+eZv9LVLTUeIPs/RIPMDDBNlb90bdrS/qn9
P+soUpfVP5G/1apUB9BKAEDa7Sujom2Lv6CDoKFM/QFAXiny3ltUhb+ZWkjn
TPwDQALIU8PaJYC/6WIPL8JdBkCbjO6I
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-3.2401183837805267`, 0}, {-0.9590651210842562, 
               2.795780532509856}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2], 
                PointSize[Medium]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-3.2401183837805267`, 0}, {-0.9590651210842562, 
              2.795780532509856}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[Medium]], 
          Point[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAwQvsL8PrCcAwUTlWqbDuv8rhi8La
+QXAKtZbmIrm6r+18ClY3VgDwLgrdiHcAOi/az6ZR5JfAcBOhNtDOZflvzuQ
9R8Jlv+/p8CfvZh/47+oCOGOjvP8vypqSPnPouG/X0GB13ux+r+WYjRdqOPf
v7bpvLHmt/i/PJ1Z/8bF3L+TOKdF2fb2v5mm0Hzn3dm/wCV7LSVj9b+5dXCd
1iHXvw6/Fdmn9PO/VcHGps2J1L9YtO+gR6Xyvyby0TSID9K/fl2FW1Rw8b/h
MNz0I1zPv7EA5NYgUvC/eafdOYnCyr81FHf/fI/uv0kjocJfS8a/b4tAvJyd
7L9W94m6w/DBvw5ayeG/yuq/ycRr3vxau7+hXoBmshPpvw2i2gXi+bK/1lAb
8cl157/UycCLymulv1EQjUnL7uW/Ndn4XJs6hL/hhHMK1nzkv69SPZY7ZJY/
tK3E2VQe479TLNB++GOrPw5EGd3w0eG/5lF03CDKtT++mH2gh5bgv1pQtGH4
570/sUGngUXW3r9axrfG/gjDP5h1I9jhndy/BYzNOWEnxz9MDDq8f4Lav4qt
r0J+Uss/SW6APO6C2L++v/yw2o3PP78RHJ8mnta/xq0VdJLu0T+IJHXtQ9PU
vw6uIaAlItQ/jsQfRnsh078A4aJmxGPWPwhXjd4UiNG/GWf2ibm12D8Fmm27
ZQbQv9O9CUSXGts/B9kWN5Q3zb8xy3IwF5XdP7n6NT5Bj8q/e8x6HS4U4D9z
chmcjBLIvyaGnkH0a+E/M4Y64SbAxb/mvr0k19PiP1ofZKGylsO/5NnuqxZO
5D+1MabSwZTBv6zdb+RG3eU/FQX+rKlxv7/+OAFbYITnP7htRTK2Ary/kmEc
RdVG6T+UeoFIatm4vy0pZjSrKOs/cH2edW/ytb+WfGUCmy7tP19BUaxfSrO/
ABBRFzle7z+SWgE7zt2wv3G01zYU3/A/Dwoi6qJSrb/KNZeELSvyP725+RUY
U6m/ZaV8GTOY8z+Adsd+bLalv3sDYM33K/U/Uxrsdkx2or9L5/fsnu32P2jp
OPZdGZ+/GQ0pTP3l+D9nY3TAw+eZv9LVLTUeIPs/RIPMDDBNlb90bdrS/qn9
P+soUpfVP5G/1apUB9BKAEDa7Sujom2Lv6CDoKFM/QFAXiny3ltUhb+ZWkjn
TPwDQALIU8PaJYC/6WIPL8JdBkCbjO6I
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-3.2401183837805267`, 0}, {-0.9590651210842562, 
           2.795780532509856}}, "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
         "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
         GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2], 
            PointSize[Medium]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{-3.2401183837805267`, 0}, {-0.9590651210842562, 
     2.795780532509856}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}], " ", 
  GraphicsBox[{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Medium], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwVzn1QE3QYB/CfExGYUSIFVIhMxYmAgF0O4Xp+ZRoi+ILtHOlqCGKCjFFg
83pxGmotuvBQM1GZHB7Cgg1fwORC3iJIw6FSw8GEDfaGMNirSkUPfzz33Oee
7z3PE7onL3UvgxDCwZrty347Wl+3oBIIkdDVJ9Qwd8+tpvBsJZqcPXdeA+P6
kQv2uw3oFrdonRZsMV78pKhf0ZxoTvIQsB2Ocn1nK1pgCs0ahok/DzOOODvQ
A8Uv5usgJ2zdxS5WF3pyQ0q+HrqLFFeKttxBm0TK/SPwu4fqxy/FPegDVdm7
R8F2RVOVoFKheblLNxvgZrXJJzjjPjqgMHatEehYSk2z4wG6IrM71ATTSVb/
f4v60Bb+GNMM8R+xRhWL/kaf95a6zFB7KlpdLVOjk787orNAxFKLtnHVIyAS
/ulK1RhM1+cslF3XoKciO1ufwNXHycol8YOYTxf/0jAOp868EGht1qL7CrjK
CfjrUt8+TcgQ5h3ffq6wwns7jvOKtWgiKvz+g0lgttmDuGXDQFo28wOGJ0HV
Nnn4OVeH/lRoyJkCV+M76fG+eiBDj784OT0FUeXeN1Tts7Zm3i6xgfK1OGPu
wREgNG99eIQdnp0W5rYuHwUic75f0WOHRZ3W8sJetICd6H/IAW9cbO6POWQA
suStyuIIJ1B/yWDZ60b8L/hnsDjhxIIscVoTmpT5n7zmghjuVZ4f14T776UH
S90QML+N8YkZPbT1m7t5T6Fp38P7K8VmvFd9sDfrGcS9HeiwEQuQbYzi3vzn
UBHrCi/5Gi1J7XeUTsPE6pSMezNoZQTbs/cfgIdyg7RwDP/LN8oi/4Mgtzus
ZgTdsts7WzEDgV9pglgpT4A81Vhr6wgVpusWO+vQEtXwK7I51KtGJ4r1Gcf7
fQOiegbd2L1+rfNDNG+HosM8l86TNtKMWrRg+cao1Hl0ziW/o3LnbF4Ye9nl
SR/NbNrrwZnA+XgGy+hFE+xv+tYUoEUSblock3omWs4MyNFE6ctn+tJbMWcF
2kG0KS7R0P4SbRV6Smw+ViCZHUVbXH5U3SPk7VqDFjPd7955mf7RXxCSthPN
LkkulQZROadqzcrP0AnHFIaqxXRDlM81j1L0uRUN2+0s2p6UbQqRo8P09shU
NiUPPv6p+ja6S/3Dq4Jo+j8D66Lc
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]], 
              Point[CompressedData["
1:eJwVzn1QE3QYB/CfExGYUSIFVIhMxYmAgF0O4Xp+ZRoi+ILtHOlqCGKCjFFg
83pxGmotuvBQM1GZHB7Cgg1fwORC3iJIw6FSw8GEDfaGMNirSkUPfzz33Oee
7z3PE7onL3UvgxDCwZrty347Wl+3oBIIkdDVJ9Qwd8+tpvBsJZqcPXdeA+P6
kQv2uw3oFrdonRZsMV78pKhf0ZxoTvIQsB2Ocn1nK1pgCs0ahok/DzOOODvQ
A8Uv5usgJ2zdxS5WF3pyQ0q+HrqLFFeKttxBm0TK/SPwu4fqxy/FPegDVdm7
R8F2RVOVoFKheblLNxvgZrXJJzjjPjqgMHatEehYSk2z4wG6IrM71ATTSVb/
f4v60Bb+GNMM8R+xRhWL/kaf95a6zFB7KlpdLVOjk787orNAxFKLtnHVIyAS
/ulK1RhM1+cslF3XoKciO1ufwNXHycol8YOYTxf/0jAOp868EGht1qL7CrjK
CfjrUt8+TcgQ5h3ffq6wwns7jvOKtWgiKvz+g0lgttmDuGXDQFo28wOGJ0HV
Nnn4OVeH/lRoyJkCV+M76fG+eiBDj784OT0FUeXeN1Tts7Zm3i6xgfK1OGPu
wREgNG99eIQdnp0W5rYuHwUic75f0WOHRZ3W8sJetICd6H/IAW9cbO6POWQA
suStyuIIJ1B/yWDZ60b8L/hnsDjhxIIscVoTmpT5n7zmghjuVZ4f14T776UH
S90QML+N8YkZPbT1m7t5T6Fp38P7K8VmvFd9sDfrGcS9HeiwEQuQbYzi3vzn
UBHrCi/5Gi1J7XeUTsPE6pSMezNoZQTbs/cfgIdyg7RwDP/LN8oi/4Mgtzus
ZgTdsts7WzEDgV9pglgpT4A81Vhr6wgVpusWO+vQEtXwK7I51KtGJ4r1Gcf7
fQOiegbd2L1+rfNDNG+HosM8l86TNtKMWrRg+cao1Hl0ziW/o3LnbF4Ye9nl
SR/NbNrrwZnA+XgGy+hFE+xv+tYUoEUSblock3omWs4MyNFE6ctn+tJbMWcF
2kG0KS7R0P4SbRV6Smw+ViCZHUVbXH5U3SPk7VqDFjPd7955mf7RXxCSthPN
LkkulQZROadqzcrP0AnHFIaqxXRDlM81j1L0uRUN2+0s2p6UbQqRo8P09shU
NiUPPv6p+ja6S/3Dq4Jo+j8D66Lc
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.9921463009146407}, {0, 7.462497806179272}},
              "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2], 
                PointSize[Medium]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.9921463009146407}, {0, 7.462497806179272}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 
               PointSize[Medium]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 
           PointSize[Medium]], 
          Point[CompressedData["
1:eJwVzn1QE3QYB/CfExGYUSIFVIhMxYmAgF0O4Xp+ZRoi+ILtHOlqCGKCjFFg
83pxGmotuvBQM1GZHB7Cgg1fwORC3iJIw6FSw8GEDfaGMNirSkUPfzz33Oee
7z3PE7onL3UvgxDCwZrty347Wl+3oBIIkdDVJ9Qwd8+tpvBsJZqcPXdeA+P6
kQv2uw3oFrdonRZsMV78pKhf0ZxoTvIQsB2Ocn1nK1pgCs0ahok/DzOOODvQ
A8Uv5usgJ2zdxS5WF3pyQ0q+HrqLFFeKttxBm0TK/SPwu4fqxy/FPegDVdm7
R8F2RVOVoFKheblLNxvgZrXJJzjjPjqgMHatEehYSk2z4wG6IrM71ATTSVb/
f4v60Bb+GNMM8R+xRhWL/kaf95a6zFB7KlpdLVOjk787orNAxFKLtnHVIyAS
/ulK1RhM1+cslF3XoKciO1ufwNXHycol8YOYTxf/0jAOp868EGht1qL7CrjK
CfjrUt8+TcgQ5h3ffq6wwns7jvOKtWgiKvz+g0lgttmDuGXDQFo28wOGJ0HV
Nnn4OVeH/lRoyJkCV+M76fG+eiBDj784OT0FUeXeN1Tts7Zm3i6xgfK1OGPu
wREgNG99eIQdnp0W5rYuHwUic75f0WOHRZ3W8sJetICd6H/IAW9cbO6POWQA
suStyuIIJ1B/yWDZ60b8L/hnsDjhxIIscVoTmpT5n7zmghjuVZ4f14T776UH
S90QML+N8YkZPbT1m7t5T6Fp38P7K8VmvFd9sDfrGcS9HeiwEQuQbYzi3vzn
UBHrCi/5Gi1J7XeUTsPE6pSMezNoZQTbs/cfgIdyg7RwDP/LN8oi/4Mgtzus
ZgTdsts7WzEDgV9pglgpT4A81Vhr6wgVpusWO+vQEtXwK7I51KtGJ4r1Gcf7
fQOiegbd2L1+rfNDNG+HosM8l86TNtKMWrRg+cao1Hl0ziW/o3LnbF4Ye9nl
SR/NbNrrwZnA+XgGy+hFE+xv+tYUoEUSblock3omWs4MyNFE6ctn+tJbMWcF
2kG0KS7R0P4SbRV6Smw+ViCZHUVbXH5U3SPk7VqDFjPd7955mf7RXxCSthPN
LkkulQZROadqzcrP0AnHFIaqxXRDlM81j1L0uRUN2+0s2p6UbQqRo8P09shU
NiUPPv6p+ja6S/3Dq4Jo+j8D66Lc
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.9921463009146407}, {0, 7.462497806179272}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2], 
            PointSize[Medium]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->{325.66065979003906`, Automatic},
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
     "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
     "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 0.9921463009146407}, {0, 7.462497806179272}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}], " ", 
  GraphicsBox[{{{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8ld8fAHCZKb4ikUhIRspuSPqQUjKSCtkJhZI9Q2SkKNl7XWRmE8lj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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$26069#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1nk8VOsfB/CJEBniSkLpIilSlorIN0u3rlTaLOUiW5QaDVeWZJ0QJkuW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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$26041#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8Vf8bAHClQjKjKPUtkZCMJAmPzJaVkTSMMhpWoZJCyEz2iOy97rVn
jhmyr5W9udfMKFH4fc7vn3tf79e595zPeD7P85yTxla3THZTUVE5oA/8+1i9
ZOc+vxFY/M6gfm90Bi4FX69ddh+BCD73+X0TM8Cxs7DS/3YEpDjOihOnZoAo
6riRYjECFBvT3O3ZGXgGDeVnVUegZifjrs+vGSDcfZIyRj8CWcFP5oz3k4Gd
T9Nmy2MY+OrmFGnOk6Hi3t2pE2+G4A99fsA+ZzK8Fz7rMGMzBAsRhkc835Mh
U1CRL9N8CJau00zQuJPhQ+HXFmHdIRDyuCe625sMDD50j06IDkEjpSxrLIgM
V9rfv06ZHgSHmM8uN1LIQBBXfaulMQglfGoWdc1k+HlPtG1YeRA+8ZV4MrSR
YY2qUsdcZhCSHhs2a3WQ4dui6x57gUGgeX67sb+bDLzFersd9wzCmxcebqRh
MhR7KKmdLx5A91vXMv9JhuXx79k6xweA+RjHCB8rBSbfmnmpsg/A+MWXQ8xs
FCgVj1lQODAAbar5An/YKXD7/l7ds5v9IKt8hlDFSQHGi1Xlc939sMj+XlXu
JAWkWiCI92M/rApMXJ8TpoBhe8qW92YfdCse9V29QYHUoy2hOst9cHXVgTNJ
lQK3hK92Hif3wZQhzai2OgUGlT9dyurug4zEfnbCLQooz8WRSoh9oGlVw6x2
hwLiE1vLgaZ9EBF6IumCKQW0vn/qvN7xA6JsyVeS31HAsWXG90jDD3h4j/Py
IWcKpLPKsVAqfkDG9G9zNxcKyK9Iv3uf+QOqP08b3HWjwNMtf6oUjx9wzqsl
edWLAiNnXxgVyfyAD2xWG83BFOiSP+j6N7UX7pUGpRxLo8D6vXCZ5Jhe8HVh
7LyVjsajdWtYPbQX6i7t5/qQQYEB0kx3jGsvfLR3p57JosAbb5VCsQe98OWK
48HAXAqkeHXu5j3YC1fDCB99yyggCNxc8o49sDM24cnQTIEmM8FfWzY9kOw1
2sjZQoGq4J7EYrMeiGhYLjjVSoEE0WFfAa0ecGGW8RFpp4DTx8dxVAI9YPms
huFcFwV+poTO2/d2w1jSAZ+iAQowux+qOtHSDSyBabuiBylAfafMqbG6G+7W
1rC+H6JA23OrysPZ3XDm2wUqhREK7Db0e57i1g31z2/PpoxTQOBvQn6waDe0
atTTb5Ep8JLev1qIrxtWHXnSyykUCLw111rH1Q3Cam0dr2fRfocdJ6/QdMN+
48zi+TkKZE//lLsy3AXs0kV1+YsU0KxrNCV1doFOR/EnwyUK/DjzIcS4sQtC
NsX76X5S4NDhNVbn/C44XME3r71MAQPt0VyCdxck3IyZbF5F8bWXXumScxc0
HeEOerSG5hdeN1tl1wWBTTwlG8halZr27YZdoFhwwozrNwX+y2/OG5fogg98
TIIKfyiQmWJPa3K2CwS6c+y+IXsuhb6ZPtkFz57lnFPZoMBJcax6+kAXXHbm
n5HbpECwmtvfwfFO6Ojz0GT/RwHT9fKTB/o6we5qQpwj8qwL90eptk6guTyf
OYb8hIlOMqSsE5RULywnbqH19XHavhLcCeWTrezMOxQgRutYPvXuBLoUNx4T
ZKqCkLPBzp2wfbt4ugiZQKGKmHjWCWZ3il10qWahoPbxLQelTmCl6v39ctcs
PJ231o2+3AkapMsfSpELtTRyq0Q7QdJUvWoTeWzrvv2+452QPBIgYbt7FkrN
lkf52DohUbjeMgt5/ilf6tX9nWDPW6w2icySpabp+ZsE0oVdu25Qz8LLkIwL
KfMkiOva3emArGHz/k3dOAmoY5dVUpGXWOh5Jn6Q4OaeOINO5Cz2dyJUbSRY
eMTM+Q95F4UtnquOBH+jZF9w75mF6Ho6B8kyEmju8FsoI+ukbhpZppBgbOqc
tAfy34tWtp5fSDBhJs+UiHzpp9hKXBAJNplo3lUgO/G7DZZ6kWDU65VHD/IJ
1njxTicSTG8ECMwjPyQ0/521I8GhLVXTHeTPw4rndz8jwe205EvMe2fhhu7N
QQ5jEnz6GJJwHFkuhffPOT0StOccTBBADpNh81RUI4FtGOdFceQZo3sf7yiS
QPFSzIPLyPelFOgspUgQTx/FIYfc1cS45SJCgox/+x7JI49s7n0ScpoE+rY9
gHvZ11ozlYsExdpUGYBsyx+WX8pKgj8brxOlkIf0a4KbaUmQLCUpeB65+ROs
Dm13QKOZsCw/8imu2x2Lax1wQFVrkAuZVUpXZGe2A2ZFwvYw4uOn92ZhGuuA
1q6Fgn9ovn0RcvbHeztAwe7aEhk5ra/BQKilAzi/RxJIyFJpz9su13SA376e
XyXIkyS/b9dKOsChj1wZjZvBSvk2oQPsLWqZXJCf75hoPErqAOrHemOGyDOX
66esIzsAWwwSl0VuVJmheRvQAW5fTGg5kQfDjxZ7enRAqH/Z3WW0/wphpetB
bzug08BVqB7553aoQNrjDhAz5rr6FPnO839RQw86YIWuRuUC8vib6AAW7Q44
r1Cn8Q/FY/1PF9pXsmh+2ndeuyAbe172Sz/fAVJjfKGATGLh/jJ4pgPazZoK
8XjfJWd3Hw52QBMH9bYZsu7aI1Zr2g5QMWg9eQR5rtzjduxWO2T9GFRoROfJ
f/hNxM5MO7z/xf/2OPLA0o5QSXk7WDWe+ZK4TQH+GoPQ6Zx2MO8u8JFFLjKQ
+3IwpR2aB2UtutF5Dl2t/fgsoB1a8gKpN9F5bz6xcvaIaTuoKl/SOf4X5Zdd
JuWKd9HvmRLyYlD+uNu888dSox0kzQI2jiHPcHK5VEu1wxSdmAQLyjfMHtd3
mTK1g15h9zUSyldF71XP+e1phx5iWZkU8tNrG+eerbYBr48TXewvCtC8/Htj
f0MbZD7FxIxQvktvMyfJ2bQB9XJT4FeUL/vTLfU/3m0D6fO3Sg8gL4mFvO5T
aoPbe0dz9FB+9c4d97U+0gZ7NzjoZ1A+3u373u5zTSvkPt0jPYTydZXhG57J
rFb4Xdxewopcs8LtLRTeCsFXo/8qovxuddPFC3vWCvMFgnUxqB6sRCg0jrK3
grH9U6VzUxRo15kbOmreAp8it+OzUH2x6Wy/1nCrBfzHdG/nofoTcuxktq1M
CxzfmesuwOtT1pJVC2sLhPKOCeb0UaD6nO1Vp6/NcOzffRaXbgrY8TD1zbA2
w1vmDy/cUH2Up2Uihmw1gexQGIduE6qnYgmVCuQm4GedtuL5ToFiHqWY2K9N
wPbff8JF9ahe0Oo03DdvguJDonX51RTIk/njSvn6HbhEqNYZiynwT9dwOSr1
O1Cn+tBkFFKAZ6l/UCPoOwg0xeUoFFBAbV8slJp/h/uy/M1PUP3mf3eHGHTw
O/htf178lInqVweR3+RxI7CvPvogHov6GR1KUDx7A4TqatUPoP5C/fY97YFd
DSDCGubM54quvy7ezb5YD0w/qw5bo36kjGpV0udbPUj+suhff0sBt8ceDq4v
64HrlrnPmD0F8nnzupL7vkG/0LtnXOYUOKfaFd4dXQeEkBfBp69SYHqhcvW8
Tx18LcozpVdG+zUXXhn0sg6ev5yYnVegQMbu+1W3NepAbpc1dTJQ4Jc5f9/y
rjowO5+v+lMC7b+XiPRzk1rQCNqkneShgFFHqGaNUA0cfpbLLLuN+tsQSfUC
jhooS/fwd/pLhteN6elp1DWwE6myXv6HDE76EBTRVw2C12ieC66SoYZntTvU
vRo8iMMzPTOoH81k8TwwXAVO8pFCpu1kePY8uZ85oBJozbhr9aLJ4M/dm63v
WAlTj7qeH4wkw8m5B5kpZpXwT0CsqTGMDAd0QfaGbCVI3T5hwx9ABrGejdXn
vRgw2C3o57uSQVAqO8DarwJEbL0XfpuRIfvCL5nRXeWwpSBz9qQQGUQzo7n3
D5ZBnULWWz9+MjRP/GS+XFgGGx7c7eu8ZNBWTJXKfVIGd2a8bCqOk6FRkop9
vbMUqPklXx1lJkObYkbYVEoJ+GiWnTq4MgMnhdghS6cIApn77yzkzsC/dXG1
dpEiUKSZDevNnoF9zCt//tIXgYjhUtzX9Bn4uzynY1FdCJUjggffxs/AzTq3
2BLhQqjwjLvcGDAD6mLZZ/ccKICkrC2hEKsZUBqb/lrZlAuTJVbTS3wz4O3p
e7AuNRfKV6JKzE7NQDE3j06ney5YUhupDxyfgeRBPRKDXC7cnbcuL2CfgZc1
XGL/8nOg6iGtzUXqGWi8Cp++xxIhNJEw82xoGhhjxvr/25UFtwLSlEL8poHr
S8b9vq+ZINhob/HeaxpUz+bKpjtkQrxhz+mnbtMQVSASELiWAUtFxleFHaZB
fuhEvjMlHYIC7Y69N5mGlQPxzAu9qcC090ijxmXkx6Pr/fWJUPFwVtpzYgoY
Vo/bXH2fCOmP9808HpqCEoahxW7pRCCHd/Ao905BErvQZ83cBHjWNKe9+H0K
Ssd+8LZHx8PjYEb9rZwpsCQLsjC+i4UeG/NINqcpSOP6pPEoKxw8Xh/7dYx9
CvjX7WXHBMLh1YmX4uqMUzCXIVSYmhoGlI1zAw40U2Bj0hzNkRQKv48E6ldt
TEKgHuuoe1wwvO/q3Es/PAnqBsrr46n+YFpjdcM/aRImgq5+5ye7QDxjBP8D
kUkIEc4UkqRxAQ2ZIw13+Sfh5QO6zIHTzhCRYfRKm3sSuOif+DS0OYLt5ULG
i2yT4NK2n45j3A7Uxh0PV61PgHUh7fV+Z0MQd0+fIH+dgJrlkJ+72Z5jYWyL
J32VJyDqd4esSfYLzNy0c2tedgI6RnziXqnYYeXCk3uuXZwAh7P3jmXbvcJU
Pl6OXOGbAEuBwjvi1e+wOEGjowfoJoAByhPufHTHXme2SOl/HweWxbVDtkR/
zHRW5pbdtXEALt214oMB2H9NAp8+yY2DpgWbVIB9ACbluOiZeHEcWkf2Fm1K
BWJmN9MbKnjHYejZlfjUiiAsw9ifo2DXOFQdWc0XzAnF9A48sMguHgNuhxoL
klwUJlss7EdzagwsOU02VkKisL1/sdwPnGMgKap8Kno2CvO05/fdxTwG+/to
HIICv2DL5r0es/9G4Y14bNDaYDQmecyp27tnFI7nf1jMy4rFFDBZGiavUag+
1FLJsBOPLa20rlP3jkAuK4Pu25MJmGK+As3bmhH4WvbPLlchAXvE9oZ9mTAC
e5j/aFh4JGBX/93I/u45AlqXo914DyRiiXoupipSIyB608w/YX8S1pTl880t
ahiSFOnOW/AnYX89BVy/eg7DdY4/Zf9UkrCA+6zmq7bDcP9aTamFWxLm57kh
d1t1GFbpzkhHbCZhRWVUd6m3h2Dx+JubZwaTMfVT2W5MBkNQzXZV/c56Mvam
rWrj7I0hOMz+OlKTNQWrWSpkvn5xCJqWnP3CVVKwKpX7Ta5MQ5DZMx/gSkjB
qHl4WDaxQbDlahZcsk3FtI7Hah8+OQjaWd6/7/WmYWoiikLKU/3AL3Ou8/Fs
GuazLfhmi9QPjpcM3K9vpWFEjgPnSir7gUeC55IndzrWRHRXl43qB032jtTN
J+nYBwFDHVetfpidd12dW03HYu2CYg/V9IEsM12i+p4MDFOPfMuT0wd35UzT
vNkyMNK85oRkTB9cGJtP9BDPwOi3gpvs3vTB7UL/w4nPM7AbE1yhCuJ9sM9E
f/3LTAY2tUX74nrKDzBu0xcO/pWB0YSnZrSF/ABz4/EcE+pM7KC1mf59tx+Q
u5cmJvJ4JmammO4TaPQDejv8DPW1MjHlOn5FM64fYLXHSO5BYSb2eWvPfx1B
vdAzKrx251EWpm/3ZvyGdw+wBq6kMFtlYdtSruvEVz3QyX7vePLrLIxJmePe
KfRe7DT6O9nSLwuLPu1hKqLYA0Vnfho7FWZhUrteJCxsd4Om8s87ZKpsjOBM
Rb3nJXrvTXV9nEuXjZEEosKVTbvB6aCPiSFrNraeTuUZptMNkewFBo9PZWOM
DEUJj8S74chf57mLitnY39bE7cyVLpgkfJPc75KNzd33Z9+26YK+MXbBi57Z
mPNAa5OAcRd82zVXffNTNnZxr5eB6a0ukHeL3hb7ko39uRcqvP98F+hh+Uqr
RdmYl9xm455fnXByuZvvHSUbo1XRUK5/0wm2Tj1P7GUJWGBzyu5XwSRIWP2W
NSVPwH4H69yx9CCBuIi+hooKAWNoSbSycSDBQCDV/XF1AtZzI67miyEJlj0e
czgaErAIiav6fkIkeHfpY4uhEwF7y6ou1djYAZ+fipBpXQkYTUnxM8+vHeC4
RdeZ9IGAmX2Ym9fK6QBtnuHkio8ErNJxOZ8pogMqwkcYrSMJ2JKVsjUn6uNb
2bm7F/MJmF/dWIQFfQdcV31RuFpEwBbTvewXdtpB81Gy9VIpet7EnwOv11Af
Pd4x2VRJwGq4h2TzhtpBZ8Z8/mgzASMbPgzPJbbDMT6duyJjBOxcdPGfTr12
INaUOc3vJmIV625sGcZtcP16ey39HiKWz7h9qvJmGzT8VrXj20vERGdivRck
UJ/rLXddm4aIdZ7VnvWnb4NCVqND7vREzIiXtuV3QStYr7DLqR4kYlq7Cxd4
mVrh1xhDkSQbEftZy7ySu9kClhm3VU+yE7FCuXQX3ekWKHvlvkM5RMRKNV63
j35tAZb9Qp76R4iYmlok845FC3iqTPFXniBif07YP7lGagZGF/81l5NETHo4
ZFQUa4bsAYrFFW4ixud884RwZjO0ton7lpwiYtxyH/3MPjSDhkOb6qfTROxR
1xv+lsvN0P/nnXyvIBpPxLlKrfQmOKwQVrHvAhEzMBVuCQ35DiLjxTpeyM5K
zili7t/h4bKS/X4JIna0dO3xiO13mEwKM6W9SMQGDtTeeKr9HcK35d1XJYlY
etd72uts6P8Rvz96SxOxkMfCs0xhjWDzb8qyV56IaW4nnuZLbQBd9sUr5xWI
2AOCR2lBRAPoUQ4d8UPe0yv+6ZZPAzjd/Tslp0jEDspcyyq0bADtz8wQqUTE
eD0q4k9LNEBH0roF71UiNsF/Zie4vh4e7VOKjbtJxF6K290RWvsGLur25GFk
3wbyxGXyN+i1G4o8qkrEaCIfTWsPfoOHrDXXg5BzSteOJ9d+A85LTL/eqBEx
jXKq1ZqQb7Apq9FyXoOICf5d3zd+6RusBkqLqmgRMaX6HcdbXnXAZD6Qbotc
Fzc+H/auDuQDl0rjkMd3O9+aflEHUSpD8ZvIynXUnV8e1IFpwzAhRZuI2Rjr
vLYXr4Nc+ozEJR0i9o9Iz1Q3VgtcbscCZfSIWL+6P6O/fC1YYnSxxsgT5G8h
TJK1kEuo1fZAXjI4xB8uVAuRIe8L25CVZ3WVajlq4bLUa7t7d1B8OBWweCzV
wPvxsnRTfbR/uyaPZ0XXgFvRhTyFe2i/vVZzhVEfbUgyUTJA/h7I+qxsoxos
5UTDHZCZJyMH1X5Wg9y25HsisqOD21ffoWrQDPz1mvM+EfNT32v3sLgapD7c
dBlFHohsiLK1qobdZ58PKxsQMQ+1ioKZ8SowWHmnoo/85MW9BUp/FYynJHpa
IAcbx84uk6rAczQvOAhZV+AK18GaKojz+Dc0hGyQ/yc1IqEKqmrpXJ8aErFn
17cWckyqYEO6RNfCiIitafMenFqohJpeB3NHZINPe/8Lnq6EkGrrez7IXG7s
YldHKmHyGO18KnIlFYMe1l4JGuncOePI9ds/D1DyKiGbMLlf05iINbKdduJ9
UwnF+7YjjzwkYta+hzj/Y6iEljlVkdPIX8qTSR/2VcK8799sUWRlTh+/qR0M
3An8z64iez1ti82ewqDIuWnWFpnvDU13Yg4G65ZO/31Hbupw4zlyA4M1Onp3
00dE7MzdmLYl1wqQbTxeZIUcnbDBVvGyAuR0wn+8Qn7neLE96GkF5F9XnvVG
/ndh1VtHqwLo9OBmNvJ+D08l0VMV0B8iwreCfHZ1/KNC7Ve4//Ujg5UJEZPL
SxVMoP8KzQx+tC+R+Zn5uO7vlIM0i9XaO2TRNifS8dVy0E7VifFDHhNOtC7p
LwcZgphSFvJ8+ZXg6+nlsMh8fn4G2XbGMqX7ejk8ElCz0TJF8UPJdNEPKAMV
TKD6DvI+9x7DbXf0nqPygsYQWWr9BEeaQxno0qdZPUM+UdG7yvqoDPyU5Urc
kEP1luIvXiyDNzRHlfKQZ29VsWHDpVBmTO6iNSNic79ZYiLESmFRXcaTAdlx
IFSy8kwpkDbrzrMi6xZxccwfL4VulqwXR5GpPeRCtehLYYzBNFwIeb2VQG80
WYLqS42LBrJy2r5Om7AS+KhOJxKAvKMyG3djVwnUTjPvCUF2FnxygfVPMehn
znaEI4PyG5ehxWLwbrlyNxZZQmdO7P1gMSQE5fESkBvPXPKiLi6Gc3oT8U3I
B0NJruNWxTBpZeROZU7EimZXIn6PF8FT4tAsNfKiqv5CYF8RuG/5X6dB3k8o
vyzeXgSlP+v/MCCb0CkXuX8tgvs6USxHkben9DIehhdBgOSSjDiy9LhRKo16
EVisCdUbI0csbNKSsEJUz4U8TJAv3e5X31tUCPciIuXNkY0Xd+2XyS6EU63j
GRbIVy4+byiJKgRd533XXiGXHmyjIr8uhC/vSvJ9kROfEPayXSiEkNUPHrnI
9ZeErP2zCyCagaE0HxmrUrS1SS4ARkNWSiHy/KujmrrRBZBllCddhkyXzOkp
6FcAFL3N0hpk86yEAGrLAvj9bJCjC9lKzVvD7FwBWNvecVlBph6YPUzOyYei
sxtqa8iH9H+IyKbnQ1xhA+dv5GcVNlVh8fmwXLo/ZQM5WUJPVicoH9Tl42Kp
HhOxN1qP9TZs8yEiTpSNEXlEuil+QjIfGLheHuVDtoXVZqGaPEgyvvHuDPK/
GUWDJ+V54H2Dd4QfOUKMkpFWkAe6wb8/n0UO4z38TCQ1DxaaTf6KInOKLKs/
+JgHEZYcxtLI4w+p5y7p5YF2tXG/OnLM1/Y/40u5oHHFm1oTWfybNNMLSi40
lDEL3kJuTh+O3zuRCym1inbayI4/g6XEenLB9sCn33rIXuFDG6nlubB0tDHb
CHmYu1SI3jsXBguM9j5HFmRzfRp6OhdcjecOvkB2Zpc9u/hfLhDtR07YIrNp
cX++ypkLeZksEvb4+AIu2e09kAtZv8iqDshNRj1L0cs54CwUdeE9Pt9mgoT6
1xy4OL665o/Mvlj5NEw3B45dfdUdgEzrlLwjp5EDh34T8wORy2+P7l64lgO8
XipWwcjR3owaN2VyQERVoTsMuVNrgsTHkwMfls+bRiOP0enOa6wQoX3PeGo6
8lLx7VsG/kQQeaR4OwNZRm9ZrdSbCOdES/ZkIlfST0oddidCfMjIvSxkUY2A
gZ7XRCAGKO0m4us7bnPU4iER7jN+4S5APrbDbrsmQQRzr42qCmSNQ0csmyoI
wPWXSwdDbnBlUP2TR4DHw69ncKtv+pWeSUPXP0zSVSGfXam8GBxEAPuhKKUa
5P7Yn69CzAkw1eoXUY/sraXEAAcJkD/qWtqGzNBdGHL8aTZ8Jz0Vb0c+7c4q
sWCYDS+787Jwhxky/KvQzQYnV7PoDmS1mtafT+Wz4biv3atOPD677yrNcWbD
8wwyUy9y6YmI4beNWdAZkt8xhFzQynFlSiALdGRELw0j7+GoamQ7mQX6M6dj
cQscM5RSOZwFJ3icn40gm6oIN+dTZ0Hpne3tUWSXkSNOuYOZMG7ZQD+JzH1y
1U/iUya8KZVrpCCH81hS6/zOgAzL5DOzyIGwto95PgNym9w9cFNk1cVbxzKA
0y1fYQ75uSvVHu2WDBjbNVMwjzxzm0PaPTEDZKRV3i8hHzKZlXLUygBNXgq2
hmxj95UvOy8deiTITL+QP4UQTL6npYNvjr0B7njxd76UmHSo1lTcwp3i9NdX
xDcdfhDzzq8jP5DrPjX2KB0qmZ/7biDTbE9QNR1KBw3ThuUtZJ4z91zzHdNg
R+SJyDay52cTrOVFGoyzllriHjmSqUF5kga78k1mce9jl7Pgu5MGL2PWh3bw
9aGfM8UupMG/s4aFu54QsQ8bjdz3l1LhE4VBeC/yzYjgU8qPUoGx7+Ij3KZD
r/VS7qZCuA5XBO46xV+F+7VSAbQO7d6HPMX6aq73SiqEhPa24x60MGb0/S8V
Tib3GNEix/Vrc+kPpMA+GnpteuS7uX7ebtopEBaz5Ib72mAZ0fZGCjRX+xXg
vjRzTcxMPgWsJLbZDyCvR1ld0RJJgSDLzE7cIr1WJioHUuCeSKg8I3K0jbxt
dG0ynKNf/smM/C6q/tGWRDLcf9vFyYL8LOncYYlzyaDj8FYeN+cL8d/WvMkg
8fRkEO6Ez57iCweTIeN+qSgrMrOKk8/OzySQSrF/dBCZx1fIyjsjCUy8GeLZ
kfkXd+KFuZPA4ctaFe6ICtsvl48kAbmAOIZbRvDv7WusSSDwI/XEIXz+oqx0
T3YnQdZOdBTuXvmHspXjieD1neR7GNls+AMTlpAIOdYV6pzIA/Kz0junEyH8
UOYT3Dr0rFeu/JcIrfvt3HHvNxCacjucCMTPEaW4xc48omOhTYTdHmKnjiA/
JW8kS1MSoIqpZQH3WPOi0WhGAlikTDzmwtc3T0VNSywBXt/ldsZNp56rtyCQ
AP7UCqG409vv9HieSgDPcoFq3DwBu87UsiVAYGEYxzHkj+MyDDfX4+HCK5pK
3B2HNXljy+MhxVp68zgyoeRwl9bVeBC6unPgP2RZgdysI1fiIeJt6n+4BdXf
j45figfKm2xF3Fd84tReCsbD1qrPR9y7JfZeJDLGg+xU0pETyE3lR32MuuPg
cSjvqZPIr4Im5ssfxsF7dXlx3A/Ff5mx3YsDEUklJdyF1KH3LLTjQPPMtinu
+x+/Z59SigPfu3JpuMlE6qG403FQs8nNz418xDYucIISC810lw6fQl7062Ow
t4kF61x9XtwFx4N/bz6OBS9f0/P/v76fQdrFOBZYtGTUca/cqe4L0IoF3o+z
7rhfM7BcrbkQC+Kh95dwu0axGjWvxQAh7EEeD3LDmlX4TboY+MV7sQJ3abAJ
e+LfaHiSttOA+52AYs3WQjS4ThkO444655BZRIqG9g+mtLzIleQT/kpR0bCQ
738Hd9CE3OsG4Wj4snf6J25625ODRnpfoPXExAbuQ3bRv/9d/wIGlqTdp5Ez
bEQ5P8t8AbMpDzbcHcJpNv3cX6BaXuMi7hfx1qovFqJglMbcAfcDo9HoPa5R
sDOgsI7b2UlE+gshEt49ubGD22K/5Iv7cZEw5K1Ew4efb7b2kf+CIiGsnOUw
bkf5eq0M+0jQOk8vgXtuX9DbQZlIkJf+bINbRVskILn5M1ALtY7gFjlwKqFt
LgLsZNSmcXeLEso7hyKgOKZ6HjeZemiory0C8u96buBWy/QTnc+LAHU6T9Yz
eHxc91g/4xgBAxVG8rgz+1cadzFEQG6u3mfcziXrB/hEwuFSkk0MbsWHSn5p
3OEQs/d9Iu7Wu+39QuzhQEPvlY27hTet/fJmGFzPEK7G/eZ9xwGL2jCwbf4x
g9vfki//1J0wuLI/8Cw/8r0RKqU+11DgZQkRxz3pOLNb7XEoWHk6SONmsPqi
1qgWClfklm7gdvRjftLJGQqKgj6PcV+X2MgUJ4bAxqvcGNyEpst3Tw0HwwpD
cBLuZcPKoxV1wXB24UEG7l8bMSwPsoJBMDmnEHeAxGfnLMdgqNvQbcZNduyM
9zoaDEK1tGu4BYSsa0X0g0D6S9Yf3PRi4W5H5YOAI01uC/fRAB46eoEgiHoq
uk8Azz/Jgwp/NgLhym3Zw7hFPDew/Z8DweAbjwRuTW2aSbqBAEgV7pfB/bof
KC9SAkB9XFUJ94KoxqWVFwGg026vhbtoQihbgCEATAyF9HF3te2oTvb5A8Uv
yRC32GfiuZxkf1DuHHiGm4OclOkq5w97KyKf475yuq7ek8Ef1kJPvsLtybgg
K1fwCdIYP77///3ZdtPSzfrBC8YTIbjZvU0MpHQ+wgXFjijcgg32bpvhvuB0
k5KAm7gaEiUw5AO84dbpuDPtwzzrT/qAmpUdEffTiBMirabecHSauhC3ZK6x
y+VML9i8ebIM97XUYesDK57Qn9+G/X99bCQ2ZCQ9wa2HpRb32Nb2kZZ3HvDt
mmYTbv+0QjEptg9glqrXgZtldsBlId0NWCwUenDneTvzdMi7gl8ZXz/uryMe
b9sGXGDXxc4R3NoKWrSPU9/CroTlcdwrDc8rT8W9BH++h5O406inkhv2PYfW
16xTuEMmyx1Ex8zh9PTt/3vGpn8nZkgPxB6+/b+F71pdkT9qLP0/xpk75A==

           "]]},
         Annotation[#, 
          "Charting`Private`Tag$27227#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0nk0FFocB3DqZSu8SAwVyl6hlWw/Za2YKEuWZOmVtUjaPG+UkCVLKBlb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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$27199#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8Ve8fAHBpILOEEkokGYVSRD4pqaTsREVC9CVUIpXKzB7ZK3vvca+Z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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$28321#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0nk4FHoXB3D1ypIQkbhXN0skKqWU9aTSLUouEUOFFpQYS0JqsjTImiQR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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$28293#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81d8bAHDZlB0yQ1ZZhWTlkZHR+BZJiYxCRKi0RUZWQpnZO2Rv7vWx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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$29406#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0nk41IkbAHAkrfzSQVEeZyjkVu59K+0QEysK5dg1kjKoxarkWCWi7aKa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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$29378#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8ld8fAHApoyQZiZQoyiopEckHKZQkDVkZCdFCSpmJrxBl77333uO5
196uvSObe5EKofid5/fPva/36znnec5znvP5nPPhNXqp8YSaiorKG/3g//ri
JWopDePAXPzTGjOehzUZ9dO6NeNwRu9oRKDpPIRn6SgzYeNwIqEz09x8HjQy
63Wsi8ah/MI/R+ZX8+AXeK/9fCLq/7Cz/Y7dPLif1GH/4jIO2iPtAxG+8xCs
odBTJTMOCbXeYtqV82BKGnY7+GgM8j4zGz5iXgDxGbYdvXtj0MSnsMzLtgDB
j5ymU2+MwVKcFvsU+wI42Rn9lZEcA/rXmmeMjy4A3b2Kx+oHx+BMibjl3dML
UJzRHy9S/Q0+5cRNLcosQO+XHjWM7xsMDxOYmUwXwMRZ5uer6RFg36pSmSla
gOfVAcF7R0bAuq7P/WTpAtz99nBXbNcIuGq7v9IvX4CuO2p8rdgI8ChRoBtb
gI6pw8WsYSNwh3itOa1xAZLGozzM1EYgfItegHNoAX6vE/JFioaBh/FH6/LW
AjCtNlrKugxB1aKagPllMky3j8hW2g6BlpnGhOIVMvhandiRfjkEorYFEtxA
hpweB50LukNwky0ho1WBDLUaR/0PSwzBbJIPxnGDDHfuNNhlzQ/C/VBN1ucP
yXBpdeH0EfVByMqpW6B+TQa97SYr2+uD4MF3cSPbhgzCEfQ1vTKDQPe6w1fn
LRkcev/ZeAsOglqXhX7WezIcsr0psUI9CI+03PUUPpAhReJjomfhABBVTV+c
9CHDqPSc1d4jA/DAYpu9PokMEuSdLRumAeBk1Y1+nEIGpY3l19/3DIDBv8s6
O6lkEDd1lypc7ocnlHBzsUwyJN38eVK9rh/Wbr7udsonwwzXlfP3XvXD4mKx
QB1GhpYPsz/C6vrAhskvmtJHBk8ObfrZsj4oo+I7fXuADPx21ELnc/rgiz5z
c/YgGYq3jL/UhfWBj9LQI4sRMqjkx2yOv+yDx2f3ZrV8J8MjUxp2MmcfpOT8
Fj1HQeNffxKo8bwXanZY93/cIYOkCPZW+nEvfLzyfMufigIHe4cieLV64cv8
zJn4XRTI/2aUt6jYC0MMb7QqdlOAU4uJx+FoL6RYOBcP0lGA/TBP3ruWHpBs
8VzBmCjQHp129AGxB+g3a6oKDlLg76X7fWLFPXCJ3FWTzEwBHSoJ6dm4HtgZ
9LP6xEqB7W2bIZX3PfD8lYWa+GEKcKQpiS0L9AC7XIbuRW4KqJqyLRG4eyDN
X1Gd8TgFAmyXaf3YUPv3NK8mkWcquNXPU/XA0900Yp68FDhxM0HTor8boih/
44l8FHjy8Os65tYN+12aE/qFKFBpVTjobtcNycZBVH7CFJgOMee/bdkNdYov
7G+IUOBD/tbfYd1uGJ8U6Sw8Q4EBPq66pQvdIB8pNWhzjgL2blaOG9+7YIKm
rCDsIno/HrrAkb4ukEzYnXlVggJz32IYsJYu2NrTY7SA3NzgcsylsAsodzep
xS5R4G72l99UHl0wxNX/J06aAjbzvcJjDl2gYdJDkLpMgd9mtq0VVl2Qe1NE
th254+8XtTe6XXDvv+Z7P2QoIPTjxdsJ0S5QupzfwwEU6LmwdqSCrwv6ZeyF
IpFZzr4QC+TsgrwI1TPH5Siwt4qx4truLjjC2HHxqDwFJvTvmcf0dcKFhDbx
TQUK6HPEN9i0dELQReVei6sUqG0tib1B6IQW4btHhpF/3rvU+TO1E6rO93jn
KVKA5mWl3BWHTqAhvP2reJ0CpqJWyQesOkHZ8UV8PPL4CF3gmEkn/HdTe2YH
+Y7k+l5nddSeqeRyLsoZ1uen/G9f64RCqr83aZUp8Ik0kMot3QlC3IO/HiL7
H9vvVH6yE/T5/9GsI7Ocm5Xz4OiEax3MLxRUKFCTRR3wgLETTvDrPPVC/nxG
7tfyGgmExHkPsd+ggPrCRtmxZhJIKFieOHCTAjfOrArPVZFgIYCf5jpy1MXB
S3n5qH2XkJUd8t+OOuFrkSRY+5o+8w3508v/2A74keDuy1nyflUKxK9ER/X9
R4Leld9vLiHfIWhHmLwiwdW3O5yfkJPCKlnOPiGBqX6JaAZyjOtf0VUtEoST
yurbkGMf262Wq5HgitfkKAX51O1oY5erJKApP/B67y0KDPm2OypfIsHk2uFP
J5Gz019dO3CGBK4KQxyXkefuLpV285Kgn+kcvzoyr13uaAg7CXzlfqUbIRcV
KZzwYyCBUvkhUyvkxzLlXF5UJLC72pDrhBzDtBBER+4Az81lT09kYcegJ396
OsDhw9sVP2S6p+JJc1UdYLKpOBWC3E1y1BlI6YCOvWAUgTx26MKnBr8O4Bu4
aR6J7LF1ULTIvgOYWe9shSPXpg9pJJh0wPrSBTa8f2jZvTVf9Q54KDCY74uc
Jnj9qJN0B1yg4R/8hBxuYdtgwdcBLg+2XByQjU2LNzUPdEDwO8h5iZzo3Fly
9U87/NPr0ddHti4M3iM60Q7C0RFfVfH3ez06ztnaDnW67+UlkQXdbdX3FLXD
Bt9ty+PI/YflHyxFt4PW+hY3DfLzIubVfo92mFcyVJlD86/9qEGUaN0Ox6n1
lxuR5+3k96bpof5ePUzJyAErhq5+Su2w3RiT6oLs903QwoirHUZfFSmeR+4M
jR1RoWkH1vPlV2mRrcBg69xyG2hoeRf3o/VzaOKF6nZ1G2Q7MmxYIQ8nxrtO
ZbQBm/TLWhnkQPKcTXNQG1wdYaLag5xs6/Ul0LwN1tutajzR+l1Lnah8f68N
riXNK99ArpOWzdWXbQNuW1ppOmTjFdZfAixtkEAVrP0Orf/qO5FKjH9bwZ2q
wv0sHh9WKs9XpluBYjPP9R3Fj1664qXS0laY8yt7LYtcmVQ8GRHfCiamDJLz
KB5fSgQ+c/ZuBRFWTMcXWYhn9YSSYSvon09oGETxGzAd/66bvhW6yuPob15D
8VlcYFr0swUuYjcqx1E+eJYirxo60gJFkavN1rh3+9Do57RAD0skxRflj2bb
Wr8FzRb4IsMrkIXyTyEvLO9JboYTdoM2T65Q4H3dcbEnfs1wU7/9xhDKb+GV
m8F1Ds3QG2RLUEVmPOk59t+9Znh5lcZTCOVDyazNOAbqZkhojnnfhPKpo3jN
Ux69JhiIXFr1v0CBsw3PlFyVm4A44GkwcR7NP1vVm7kLTdD07pjuWWQ6667e
3H1NYB8kQo2hfM5+MGFGuaQRhsY4l6pRvo9gnPruydoIM5U/ntw7jeJ7r77k
6nYD5HGamNmdooCzlROjwUIDfI3oJUfzU6Cxk6gkSWwAutYwy+8nKSAyqK5C
edEA0oX2utd5KHCZwi5m3VwPlR9M24I4UPxx8ITsc6mD3+VbOzfQ/ikZ5GlC
sqgD2+eTfbS0FBCtS78afL8OmNeYQrA9FBDvYb4sIFgH1El/u09TU+A/a7Eg
TVItjB51ZOz+S4aduMaGZe5a8PD7Yui/QgYxAQb3RvpaCDMJhWM/yHBeLCUs
7mcNVAX8+Bm/RIbl8CGSdn0N0OZf60kmk0E5T2N9+HkNRDrX6XpMk8Ew56sQ
f2U1PLzLp5+HzhvLFyLUDyVXw5Eo+9/0/WRwS9Nlo/Othmq2kzd0e8mgSN3v
vmxcDUxyXGIbnWQQMXCO79lfDV/5qZoYWsjQxzU6/kuXCNRZRlt+FWR45/40
984/DDSz9ivzRJLhvzQWL78eDNzCDnSJhqPz3BcGlf50DKocNo1kQslA+7jW
/5k2BlLG+oGqgWToPuyl0VBcBbad7MdVvMnQXCmxpWhdCTUHD47m2qPnwSGz
qMUy2Na3aJXWIsP46evxz+rKgPa82Pn5B2Sg8eEdhcgysGOkcgy4R4ZouUrL
VdUyKKMtrfl+m4z6CZyIyiiFOelS8oPrZFjySSQtPisBRXMnUtp5Mjj+90+w
aaUQNjSduX/So/Okfp7ZwZZCUDV/y6JCS4ZXoVNhegmFwOdetBixmwy5Jvo7
ezULIfS4/4PL2wswKSnZmV5RABaqoYMav9B5fqd3icsjH8x3bUyTRxZA4AXf
9MqpXDhbXnSLkLkAW3TU4vt25cLSnxnPvLQFUGupzBQczoENEYHA2OQFaHhz
8objlxwoOtbH+CZ2Ae5cFnDd/pENH2dn3/8JWACxG5EXu4Iz4XdiarSR3QII
puQVqqykQIXsZdGGawswUmamfCo2BcSH/IBWYQGixhNb2O+kANOBcUt52QVY
zmVmFs9NhvVgFakMiQUgLG8GG1klwY6duixeX9A2ShGT/8SDufui0wzdAiQK
FvmLCEfBQ8Z7t47Vz8OLDx5Bt75GwrTPVZUx4jx8TnjvELkaAUYLcxqRqN4h
3WsYbSaEQ/KMjTdj4TwoVKdIGGmFgqQMh39V/Dx4qShtFvoHgHvliJuR8zyM
u0lYHNL7D0Z9rXqzJebhe091GEnJDYzHCScUz89DxdVdpxbOu4KZgP2fnjPz
EKf/vlNqnwtU3tl1hcI3D5OcoZwZ7+1ghl9bcIVlHqzvONLr9BsDx8pb33tL
czDL4smKHXmLeZ9R1HCJm4MPposPpEXeYeHCb5qTI+dg8eyF2HEZO2xJ9lRH
U8gcPOHPlUvXccKCvQ2cdn+ZA7PyiQLfho9YG3+q2y27OSC77a59P+OFab46
7SFzdw5udJ+oL5wNxD50hYt7Us1BMfvuZL+XQRg2fsKFtDkL2rWbo4LrQZjF
r6v9LKuzsHv/T53/aEKwHu+0CK/5WTiUzPPvB3cYZqdYn3+raxbiDWxuPVSM
wibIrKcOxc/C+j5/yznheGw1+AlTufwsMIYHBylYxGNOBcwzrpdnAQsxlnqT
Fo9Jt7f9unFxFs6ZpLk/FUjA3GQ1KloEZoHZl17S4UQi5kLfLBXDNAtyhYNF
ckzJmNjaj+qgkRlYbH7fbd+chn3wqUlqtp6BkBBrc+LudEwmsHpb9vkMKMm8
KRiVScc4rpz6m20yAzzvR2kis9KxSX+nn+5aM/CglYpP/GsGpsRD4j4IM5Cm
8HUn52YW9qMkldt17wwc1hiuSO3MwebkehuZI6ZhEtxc88g5WDTVs988gdMg
GnVtLJEmFzPMEBU74zMNzvK+wqpSuVgtw9ElGedpeFX480JQdC6W2PVpRsp4
GppNNGg5zfIwu1ss7zKFpyHHt+Rn8lw+Jlp9/G5YyRTIK1rffrydj11suBHa
mTsFJ1913GRgK8CKNkRItOlToDF0gY0XCrCDfxp5LCKnwLHpmNPjgALszrG2
Gi6XKTj7Sfe33OVCTOGFwzDPzSno8BPerfa+CBNO82IeGp4EksZXxhDvIkxL
LZt+oGcS3qX3v26PKcIs/JQ/9rRNgiV9jhZVQxH2u5HM3oRNguS3LmdblmIs
WTnoWmz8JMzcOdtTlliMbSnTXGWxmIT2Q9Ikv8oSrK6dsMq1MQGbl57E9HWU
YHb/5j9qrUyA76GZyN0TJVgb/ZOjQfMTYNhJuchJW4ol16h57B+agNbI128v
3CrFalZ3H18umwAnG7s6wf5STN2sMdXXfgIyGzwe3x0qw0y09gQ773yHd4wd
rs3zZZjD2aa2zPXvcHFwV6/wRhlm5uW/PbT8HexO2Z7NPFyOMT4efXZx/Ds8
LRGiybhbjkXWt2mQCd+BU56hLaGhHDto2/TH0OU7nGzzKxuLrsAMfV9x5dB8
B62h+/uG0yuwGs2k/pfb48DzwKOztrgCE6anNTq3Pg5xD5w3H3dUYDKt2hv5
c+PgWHlEqOtfBRZ3+uxQXcs4CPP3U95pVmIv/TYCOP3GwSLrH6fOdiXW4Spn
kXoctf/A91SOvgo78vednA/HODzb9eHfIZYqzIubP/w18zj8aUoS9+Ovwvz2
HFm7tnscuLk+BpNuVmHtXqXp621jcIU5Vtw6sApzSyXZW+qNAalZXqf6GIYV
PffmuOD0DWDj7D27UxhmEz5jefPVN4h5RAN8ohi2S8ejyczwG7i1fpK7Lodh
79MrovKufgPe7Ey1NkMMe/TuMb0r/TdYoxd12ozFME0e9bJT/qPw8eS6RAED
AaOpKxvPyBgBtizWMj4mArbME9v5NmoECOeyfXxYCNgNw/FJ5a8jIM7Q80CN
k4CdC1X1+Gc9Asx7ujydThGwde+q8NzLI3Bpyz8rFwjYPYHOqButw9DDrLYY
8ZyAlQpvKpn9HILqg4OK8IqAdeUcT5CfHgIP7o8mI1YELNDd2p93YAjCB3tF
6GwJmGBYk9Rq5RDs2xyvOe5CwOrMBqkpHkNAvHXqh3EgAatmn+U/cnIIFrey
xu1KCJi7zbvNT9qD8NM62vVTGQFjF4wflVIbBDPefTS+FQTMztM+dEV+ENxN
RssCCQTMLMcoykZwED4d3Ol50UjAPks0LnX8GQD/XBZrk34CZrl+d6stZAAs
XXt9on4SsD0VGqVLo/2w5X2B4chvAjbWcdcYuvsha/N5kd8qGm9hyL/Axn6g
zQvPsvtDwD7ub1m7l98PpnPUJSLbaD7UY6Y4PfpBOul6ItNeIlbLphtQdbEf
krWVfm4eJWKf2wvCzPz7QHXk3CI/NxFblz6p89qjD7YDonPUjhOxmjMG/W5O
fcAjfSEulJeIdX6a2Sy16IO++pCkQ6eIGD8nR56JYh9Y7j7ZkXqWiCmHClE6
1noBhuq29GSJmKl4aTVJvxeOBMz46QERo1qbvNx4vxee+hjz6MgRscdHO9jr
b/bCb6teUXUFIqak9nuyR7IX2LxPhpy4TsTcpzBb2YO9cH4l/OyzW0RMXOCh
qWx1D0zI/6zK1CZilu3Uxv1CPcAw/G3eWoeIKfpo7g7g7YFHt4//d0mXiKk9
vOH9gKMHBn6sHK/UI2Immk/uLNL0QH1MqniBARG7efCziOH3bnA6NZOqa0LE
Tphblj0K7YacJqn49FdEzOPQG51Axm4wzr1aftmSiOl/kisNoekGo9GvTc3I
BnzZpJh/XUB1Sqpz2oqItbFbHscWu4BTOK+OyYaITS0/+n6hvQv2rCn9E39H
xDJeY9xbX7qg9uyblE5n1H6iZWievQuU62auKH4gYp+sq/kdmbpgX6vkniJk
ogJPDTt9F0h/GRYMdiFiZ0IN5+5tdELJP1YadVciFrz21HXPSCd8COdQj3Qn
YtMhm/Jn4zrhuUGpbI43EQvlEGENEuuEJofTu/b5EDGb27wqnUKdUEW7cPox
svpHLaWDfJ3w8jtjMusXIib095pvKHsnTFOXeD3/SsTSGFX2D26RQHTw1gyN
PxHb6Go5s7eBBLfkzoiQgomYl2jE3BEDEhz8c8ObI4SIRf451tKkRQLxxBhr
A+SWew7c9ndJ4C7r2b2EzPH1ASP5Ognmxw5s0IQRMbsXBtUrZ0gQwfQjjDsC
3b9iyVtuowOI5l0T29FErPCi5b+xS6iuLl63l40hYrzuXHVMIh0g+KIowQF5
tyxl9vrxDvBx9Y7ZRHa3sz7VQtMBtam8RsuxRKz7sPGIUHc7VIi4NNfGEzGe
7ppp+ZftIHbaAONLJmJcNMdkElHdWuitEK+JbKXWNV4Q0wZPOzvOeCKLvwvi
bwlog7/csVJLyGfihd8xOLTBVkqTbF4KEfNTKMwautUGt0d3fRVKI2KCotcD
sn60gq+O2ZfxDCJ2iyVKie5yKwg2WtXRZhKxC1R/2aLPtcL0b50qEeTiYbVD
MqdaIeWf3eZb5I7ekig35lZ4ohibzJBFxJbPJRo/mGuBtKuS5wSy0XpWpyiR
g1qAZ09N8qVcInag+aBlw3oz/Gog/NVEXjkxemB7sRk/TfC8RT4nyfpEaqoZ
Zkvr+gqQva0VRKpIzdDv0rXnbB4RC7ffQ9xJbQap/rLsw/lEjLA1N6ev1wx3
diJ0mguI2KHS++t2DU2QbXpMfQaZ3KPJ71DZBGuyouzUhUTsK+mS3sf8Jhir
0+GQQu4vYxqKim4CWr/d2wnIRRMSgcy2TXBsvCPwdRERy9dScJ8QbIKnb6eZ
VouJ2COXP63svo3QY+7WwVBCxIJWJ+1z3RvBKlXY/ARyYGxEqbpjI7x38he7
jZxaV9ccYdEINr3LTMnISkUL0+bXG8F+TkpBvZSIXWvRGhr+2wDyx68e9ywj
Yuw7Y/J/njXAVBabQQTy2MwHGiVjVOdW6rhmIfvoVhNCdRpgm+WAbRdyrmkd
880byHYqzJzlKB/aUDWOnG6A2TFe8VjklNdTY6WT9XC9a8IyqoKIYYcZT1x/
VA+35fPeZSI7RX1kOfCgHhzyX5lXIOd60UUO3qpH9cJ9uiFk8/GLNnZX6mH2
6cx5tkoiltSfMT1/tB5Ue/wsXZGv3eOzeDlSB/l0PS73q4iYhLhSyr5HdUAK
puE0RD4yOYTVP6iDGvX5qGfILKV8uW636+BXtdD7j8gZz75z7JevA87oa5Y5
yFqKXnXSfHXwpLH3DR2GxqtsNXqMXAv7nc87pSGruG2nLb6vhRfrvy4VIF+1
sb6863UtsLtKTVciZ/vMmx1+Xgv/BcQe6kQuak7zv6lfC0W2rANryOHhX9a6
rtZC4mXX30AgYoMvT5nqMtZC7I4eYxPyFtXk3K24Goh1IlE6kcX5ahZPhNdA
d9YRbAiZHDNbu+lfA1q1HjIUZPdn5d/z3Grgqjpb5AEi2p9c+CIUn9YAs7Il
7R3kejp/Ncq5Gni2n5WqDVkvI2VItroaNEcsDXqQmwXcVMzLqyHNjbZoGPmE
29LNkIJq4NnFLr+AbBlLvedvUjV0LccN0Faj9ahOYJzwqgbto95csshjFJqV
Uw+qgcXytXYisvdnoq87hQiL7Z8OpyM/HeP+/WqGCCs9Q605yPs+KhrrjhPB
JvkJTwXy4fAPZlI9RGi113zWhdzKJDbMUEEEdU7j2H/I5+zOyTF/JoKG7JUG
tRoitiT2bSXgDBEeZ3rE3EV+0+XlUnmaCJzj960fImvQ5a/P8hKhWsOXxgj5
9oP/PBXYiXC80Gf0NXJ4Ku+5AzsE4BJ2fRyKLP7S6fk2iQDYmeo935DH2uxf
S78hwL6Ex/smkK+mhn8pfUUAg0eN+2aQe+o1HkpbECCwdm1rEZlZ88GSnAEB
Ym7Hx/xDjv36hsnoBgEuqdBvcNWieLzTLvuLmwDCB6zZ7iP/aE//EOCHwdQD
faeHyKf9agU33THQTByf1kG22mymGDlgcDm2NNEIOSXgT/kVMwx2ZxqvvESm
rvmkwiGLAaPFq0oP5KF+Szv9hSpYsNS7VYYcldejLnitCg6/D3ldiazgGL7n
oHQVMLw3DyYgW6Qf5to8WwXct5c66pEd2BRNBziqQPOzMGM3cqrzHdlKSiXw
L3+rXMDHez9miz+wEibMi48frkP519oozXiuAjg779dxIqteKnHOH60AFgF5
06PI2maWNjTdFfCYii2GF1lgczk3r7ICVqLkZ4SRb95Pkj3vXwH7rF41AXKI
1/W5GtkKSNI9yfgE2erxJ9LJkHKYYD7BY4rfX6nm9UefcnBken7uKfKFXVRh
067loGizqvwcWXO/nWGuZTl4HhHVtkH2eBVcZnKzHDhCVKjckE/UT6oo7ZTB
vsd81nHIzarLhb1mZeD/V1YiAXlJ91e8i34ZKAUdWE9ENu2omxJ7UAYDG/2W
qcjVxmpawVfLwPa7gWoOMvW757MO3GVwQC4ruBKZZDdmUtJTChtr78L6kF9T
3MMGFUpB3zVZagDZa9uOwCBVCsOenn2DuD/ovZQTLYWkrw57R5GjYp8b5nKV
gjjd83uTyO1usU9zf5dA2H3qD8vIAyo/EgSSS2A5AlOmrSdi46ENvXOMJUAb
JptAh9x9znvf0z0lEGze8Y8e+b9kpyDyZjF0E8TSGZDp6bYy12eLgf/wteWD
yF13f+QKVxdDKs0ENxeyyB+++l1vi2GE2lzkLLJ9SBmb7kQR8Elil0WRoUI8
iDBYBEycKSrnkHc9NNw81VkEBsEyhueR7db0TTawIjh8K9lJAvkfy7/Mgsgi
yJgWspNFvi8pReuqVQR+T4ttbyF75LmqO3YVAn/4Tz01ZB/lGMZjzYVwY9e6
/G3kyiJur0piIRTeN6S9g7yzm79md24h+PZOO99DHr0auy/xSyEEP9wjq4Ps
LFDOKn2rEITFVSdNkeuM3zInNxXASbqOGDPkNdq47wnEAih3u6v3FNmMT1Ih
obQA2o+bdJsjT7ykyU1OLYDYzM7858h/nJlEiB4F8LECu26NfNXQmnTlRgHs
Hzta6YCcwHo0T7M1H9YpzHqOyKyW/wbdavPBPeHMX9xKmU/eFFbkQ4nEqKQz
8tDnF3s5M/NhQUgq0QWZ+veq84p3PjQZVj50R5ZR3NiauZ0PuozOgl+RPTXf
m3/ryQMqDvdy3CmfZUf8W/OgtCxP1Rf5ikX09I3aPNhZsX/mh7wxKlFemZ8H
Yhk7sQHIA92D94v88qCKHh1t8esemRY/1fOA+Zdefwwy7xN31S/tuWD7+Yh6
LLLW5KVWm/pcSLl3rBH3XJdfrV5VLjg5bRTGIRcK/sd1HlWKyo8EPRKQvaas
lSneufCyX+NACvJwxTNS4q1cICXeDctCTjcgKZxuz4ECQ6513HpxaqrV9TmQ
HaJ9NxuZSCC5PsJywJBBYV8OsvXj/c5hOTkgLdNgmYtsKJ7ixeOfAxZv5AUK
kCUtB7SNH+bA6ZMrkqW4ZxIYPzdkg6rahivum4RXYgyl2YB98+7Eve/bfffP
adlgL/LoaRn+/TiO1AZ6Z4PTwVT/cnw9F1nqVt/NBhdXje5K5Oar2d9dxrOg
4YMTdTXyeUZjoZCtTGgL1VHC/YeOSlCIkgk7p2q9cMuF0XhVjWRCquEV1ho8
HoWXrJYqMwFrnjhai+yuU5do7pwJGlkuXPXIN+gjJLppMmGgZqOpCfluTQe/
NksGWLF67mpG1pRi8Ly4OwP86Esv4Q6hPcPD+jsdNgRXE3G3t/CP9PSmg0nx
ml0LcrU831Or0HR4fCmJvQ2/jr32YuNNh52vVvtIyEtHtIsWxNLgYPQRCdyG
s+dm1E6mgWPaa0Pc3SvltIVsabB6V64Y95/gQDb39VR4JSGv34l/fxK9rEJl
Kli5XIvtQt6UsY5mVUmFPzxWP3rw9ZKq85bTKAWsJkVYe5E/r5aKld5NgUi+
5Iu4ffJ48rWvpcDx/4bf4d4vt04TL5AC7qK3dnCvVbxuVF5OBmOHiO0+5CO/
25Jn7ZPhXNfZzgF8fFFKfOahSaAdnbqAm/qMCenC5yRw71jdPYj8zlNoZtsx
CQJdd0vgngyovBFqnARVnH+Dcf9g6hj5JpoEq2IRd4eQH0QN3cyoT4Rtm0vp
w8hvletiVVYTwH6fDobb1lM9UXYuAZQ/PejGvaL865f4cALc4RncxM2tUvuC
n5gA4TSsyiPID694Eg55J0C9ks8w7pfVZjQX+BOg5o/q3CiyrK90utaDeDhK
p76B+28O4byBcjywmp3Z9w233KFjZtLxYEdrK4y7VDr8kD13PDQMazzDPb51
803BTBxket6exa1denTjyds4GN3PsoZbejyD3+VpHOia5O0Zq8fPd1Tx0Tpx
MP3Zmxf3M6X3Xt8gDtx0C7Rwr6bF/Lagj4PrAls1uBU895yrDY0FvfRiEu4C
6r7J316xMJ52fxS3fiex75RjLBT+lljD/eqol42PUSxcSgk4NY7Mo25h+0w4
FjJOL37A/ZenNsaoMgaEkrz5vuP7w9z+n/q10VDMoXgGd5YFs8FoWjQc95q+
iJtFnlCl6xsNB/gWruOO61dWMnwUDTGEbVPc93Pv3v/wJwqM1N8k4c5Ovz7P
dSYKdgSWM3E78BwIKmaNgqzr9wtxh0U84bi/GQlCDfM1uGmOHwgObIiENHrJ
cdz9CQa3RIwigWvH7tAEPh+BugLZwRHQMNnHhXs4PeOJqWME8C/ynMD9QGhG
j/dJBBxddzmLW2+vnW3Y+Qjo+O5yHffIFINAbFs4xLL7W+O2Ontq187ucEiW
7qzGXZdw6sKKZSjkJkk34P4wldCloxUKBNfgFtx8Ph3zDXKh4PZLuAf3OR7e
dwlMoaAhWj2Fu9LIY+VFZgiMzJTunsT3mzqhDaX5YChZfUKH+88Om34TKRgK
WOgYcMemZfGplgRDzYgAC25b+7+N992D4af+4nHchf1mqu/4g+HRIx8p3M6L
VT93DIOAsBQAuM8fSQ05KxYE/mU213C/Hqx+aEQVBNmejeq4GTj8/wxEBcLz
x7VPcEvUM7zcNRIAuZezzHGb2xRFaaYHgL7i25e40ytPeuW9D4BV81Rb3Nn6
UxZvOANgzT7GA7fbAYW9FzX9IWBmwRs35c7GwtcT/tBIYvPD3XbS7OfKoh8E
DewNw52WNCJZ4+oHNhJ9kbhrqVMeXlD3A+NQ11jcL08XGadw+YF8pkcK7t+x
Bnti83zBx/Z7Ou76Gcp7PkdfcPxwLBs3b2F4XIaKL6gGKBbi3tdr29I8/hUU
zhkQ/v++EotLMkxfQXVBvw63w2t9Wp5bX+DtFfpm3AZ+LWmzdj4w3qzXjjtJ
TmKmI80bjqYYd+HmMJfv6R/8DFMePH241fsP+W7TfwaOpYBB3H0B+lJXL3kB
G1fhGO7MAgfiiWAPkOr/OoX73BxdrQrLJyDKpc7htptbpm32/g96I7gpuH33
GfVH7nWD0vl9y7g1BzXcMbePkM1k8wt3zRv9yV5HZ2gd1FvDTWR+/xdbeQ/a
Im83/j9fxMfFE4vmMOUkt/n/+aJcF6CEW8v8D0NSy/0=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$30455#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0Hk0FHoUB3C8vEJZQllCZX+2lzWVrqQUchCNTFQ0g1BvZKkzSQsVkn17
Y2vwSA2ZnKQwpphsWUtKPLKEMTMvqYyk9/v1xz2/8znn/s6937vF76w7SUxE
RCQIFX4VVV5S9BvZLB3ByGJJuQAuy8ju1EV+wCk+2HNbAEz5W2Y6yKVs23Gd
CAF02PVxtJF3VZ0llBEFIK7T2oWtS5lacbUTwDSp2Br37yCoe2nqC8DKr30Z
+6LBc4GarADkvb/K6iH3zz45avuND98mGX/h+W2H/I0TRviQ53pzowHyydHt
Et9b+HD9Q7eoEbJFpd7NNAYf7LxdDE2Q9w8ZOblm8uFwnGbGNuQr4WILZtF8
KKx7aGmOrJS/pG1D4sOmpzlyVsg/Eyfigg/xQdiZEWCD7FqYF2SpzgeeTv6I
LXIPscam73f0P6Mrzh458LPxaKqAB0S3fB9n5Gscqd1UNg9y2eMJrjh/v8bh
kgoeTP+kj3ngffN4M4J0HghXEsV9kdcrTxJ5ZB6Yv37T7YccNm2ZW+DKg20u
3IYA5NrUvE2UHTzIXFETCUM2FzKaz0vzoNetc+kG8pdnthckH8/BXkZLUxJy
UrQ0q4E+Bz+mtO6kI8uJOoqmJM0BuVF4vxDnY3aRU/znwIUYOfAYuVJuP0Eo
OwcFmVnVfORjU+WnzChcICc+Z35BFheG1tb6cOFghxZ7Gdm0mSlDcOTCLdFF
MSkWm2W/bpQ7qcmF/lAFST3kZcVH5rsHZ6GNrsLwRz7j26VUsW8WsrWUxoKR
l3LaftibzoKJSKNKOHL81o+N39VngciSyI9FLjd7P/Z0cQYcqjb1lCJHGBJ0
LzNm4B/SiZRp5GTbkRdTqjPQnGCqGtrEZtnWZfzZIDkN39/SM8hsNstqMpDE
0ZmCiiTL9RPP2CxPqlefqNM4DMV7vJ9/zmb9HVq2PKg8BuRWuf3sZnT/mvyw
JtII+M13lh5oQffqtTrie2kIVIqzRaqRZ1TXjkaNDELBdorFEvKblkj6QvUA
RFLPRBly2KwTnQMhBfOvIOpejq4ncmC7uX67Uz/IqJJeUZCpjqyvUf/1gvv5
+MwbyLHnlbJim3qAeU+Rm4v84gpNnratG3RZ91zLkKuryK/S4SXUR5xtZyIz
38ZMuHl2AOcdu+YpMiuqYGd3QRvknD4U8Ay55jS/qkKnFeZPlTi2ItcfKGNW
MTjQ8Zra3Im8QrGvtwpoAYKNQkMPMrk3yK5crRlilZR5/cgMhl8RTfAMWgOt
Tw0gh0wWhbdNsaGK5Jw/iPype8FXbrAJEq33eL3DeepCZTb0saCQZsEZQu4p
JK2OVGgEGacK+WFkZy+qhMGBekg9+kh5BJmTMixlUPkEmmI0JP5FXm0f//nT
qjpoJRC7sP093L254bVQka15ehT59yIx+zfrHkF1g6IQO+7KgsaerBr4TJoI
GsP9/ZFK/nsfgnnw2lbsdH/zdm1RJjBrStQ/IG+4pZubxngAt2sm/LCd00tj
aPOVkGCx+w6223q5BcmA+xDMV+/DntRPlu5TqIBgsRtL2G/NuGyjd2Vgk6ek
MY48HD0jo0kthTNjuTuxY+66O8a7FEN1tD5g+3SGD/X8VgyzdwrtsMvLr96E
OjpUppscxPbQVruarEWHcDcvT+y6EBPnj8tFMJsnSsQOtZYmpIYUgeZW+xPY
Uiv6byLrCuG4W3cQtoO4g7LwYj74aC2GYgcYGS6bnMuDheNTFOyssZwQ7dM0
eJitegG7o6TBwdg7F3asYV3EzpVcs0HGJgeCXQwuY5s+N2y6vzkbyl4fvYZN
zGDor6zKAk7nkevYm1NsnZdmMiDemJqI/bNRl2c6lAZbwj4mY1fOmGwmd6VA
mu6ldGxOllAdaEmwj16dhc20Bo+7efGQpZCZi/3HFwJ9o2McyI0O07AjPGqI
4kuXoe7Jpfxf870zfQ24F0D+fUcBttnhY+GCCQpkNBQUYpeIz8W8HD8JegsL
v6whymjm0s7t+h/loqqX
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$30427#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd2Hc81d8fB3CjyE5LIbtsiqyM97cIURQNQkKkiFIqO6tCEQklkb2Svflc
7sfee8/se1tWMn/n/v7h8Xzc8/l87jnn/X6dz+PyWzoaWNNQUVEFoz+U/1he
tsP9xXFo8FvkcEmaB1XjOqNDP8chyDXM91rqPJCP54dXzo8D3wXaWZmMeRg8
u/aPeWIc/nDEvpjLngdNU57nX9rGQenJPT6t8nkQl2PKSMscB+89y24dnfPg
m/F5W8FmHK4ZS5Ye3pmH/Urh6TlZY5BqVypy68oCcNVLO86eHAG5fJu2iK0F
ULCIC3ISGYH55lfuUzsLoP/suusmzwiMNp2eP0FDgiGJsHZm5hFo7sF2auhI
kMvB5sA7MwzzFcaHJthIYJtAN8z8cRj2KJwMHeQnQVi33DYT9TAUcKvP9WmQ
QMp1f3dR0yD8ZROom3pBAi19JnOJ6kEg2FyT6XlFgsmxm7OxxYPQYp+pjweS
gOvr0UXfpEH4kckQ+zmYBCU8QtvgNQgNYyF+6hEk+DMmavlKZhCm7fYw6iWR
4NeeKz/NogagaU152rKaBB45n/jzggegbsuhTAQngU1cliW9/wA8e/FK7kcN
CZaNLuz9+nAARkUj9zs1kODvh8siP3QGgPhC6p5dOwk0v9gT/9vqhwLXmsPc
o2j8L1NHJYt+0Dh/9pjTGnr+2W3emGv9MM7odUJqnQTnZQ/W7+j2w0TeVsjc
BgkqDL2oq+X7gY0kc95ohwTU7JaSp5n7oVvyTZggHRni3CeZ1gv7oGjE7rft
fjKwGOUyVzD1gWDUaZV0CTLofEk6RE3dB+LLYUHSUmTgqC+S1ljtBTz0x5E8
aTLQs+iG1Y33QuDU5O98GTIYPmyUIhb0wn8PtB4nKJKhJq74UbB5L0xGX5QV
1yCDpfytMtfcHmheNwgaNybDE94L3iapPXBv+q/6IRMyXBf8FKT8uQcmPj6z
0DElQzQN74N/AT3w3ehT/debZEjfVRtkb9EDmzRn5C2syBA//TnlxN4eqIs/
s8vVngy1dPeuy93vhhWzF9sOHmSQttegobLqhtRwGe4HnmRoJrHsaTTqBivt
h4GOXmT4HXVL2FSjGzbid127602GhjWs4RlXN4jYUUVq+5PhTGujRnhDF/RX
FIoVvCbD0B5XO+NjXdB45Wb/mY9k2PWy3fMUZxcE6Ze85o4mwylW5R+sbF1A
05YnsYL8Sc56rGqtE2q5fojHxZAh4yFJjq+5E7YIXKwjcWTglg17jzl1AgeH
0vs/yWS4EDTe+/ZOJ3SefByRnkKGDS8mPwvTTkgMzHxskUoGBUzrOLVmJ0xv
GuP1aWS4WFqeqnSkE/7F3Y3wyET7N/0p+i3WAVrp4Se9csiQFvv3qHF+B5yw
Dgk9mEsGG/2Bo/xpHaAnZIqlIb+XrPj4LawDXuwJed6Uh75fD0tarXUHHN2R
9VwuIMM5tziFoBsd8B/rp5MuhWRgU164oK/fAZpNrBkbyFeMLu7tVeyAmEPH
yf+KyGCge5JrlKkD7g67BA2VkIE68SpVLFUHHG7+YKhXSobCgVhn85V24Ho1
OFCJ/LP0wcGx0XZw+Y1xfygjQ5lLo+5ATjtIYHtuyVSg8d+GuyKS2wEf4NsK
Q654U7NiGN0O2QH6l/4g746iZ27xa4dDNRMHUipRPbVsJ5Zebwcl3SvrqxgZ
/lXRY2kX2mEwcJyoTkD1oSb+POpMO9y42HMpGNnpSNDmY/F2mKPel8NdRQaj
EqlSS752WCuw9rmFPHW9TPDSwXa4elVpfzzyQljntuF2G2Q7OznyVKN6P7w8
KzHXBvc7xhSNkafMk2R2d7YBQ/twRShyzkTQal5SG3w6+XZ1A9m2KPtxYEgb
lKXopEoSUX+91rh5y6UNjsx/YjdDZhv55sF4sQ32zzHRFyBzsr8qHpVvg9R9
oqEjyK9L221z+dogZGq0lRYnA28yW6g/YxtUP5PAhJHnOptljZZbocJ1r8V5
ZDnnMEOx0VZ4KRyQZ4t8/x95caOuFRr0wgv8kWnp7Q605LTCsKG0TRzyZkhM
aUx0K7Scvo4XI8MUx9x9/1aQL9nT1ooc5O0Yq+rYCiH0//lPIr9hUfnObNwK
CQNr00vIkTc4CofOtoKQhdRvmhoyWNvHcKZLtIL6paF4NuQBd/v9zw61gvbw
v80jyESqYwnnqFpBlOC7xY/skHm3ed9CC/CAU4IwssyzsdCxrhbQFq78IYa8
L0lyNaOiBdS6zYfEkfWrtjaeprRA/kl9O8rnrZkbSeqhLcBW6fvpOPLzmJ5V
VrcWYHyzfJ8PuVtQ5c/A7RYw0Ika5UA+Kj0ZmajXAkIq1j+YkTvZPX44KLbA
n3OXP+yg+bT448uKAi1ARbo88Qv5ZbZTNg1zC7BeNsVHkE2ENQSbV5rh91nr
Mw3I8Ut/9d+PNYOqrMX1XOTTEfpKNxuawVVNY/cH5AdbrJPH85rBjpdGxwP5
sfe4e9GLZmifHnynhswi9eKx14NmqO4bjOBCjmoolde60Yz63ktiFe1/pvC+
472SzbD03IMpEflg6pBRDEczWHcUGTxFvhPjbXGbuhnCGG+IaCMLejft/Olu
gp954a6TqP72UolFF1c2wc5DppUMZALPIIdXahO4lSX/c0LmvEogMLk3wVw+
bcw/VO/HaiUFhASb4JipodQ86pfJvRf8bVmbQO1x+s8E5NxnsxOZ/xohAAv2
NUXeJXM6VK69Efhc3YXrUP+9/6vErOXRCC6XtMEH9afPKo9XkG0jeITdCRKn
2Gpzu82wEWL66JI6UT9jv3yljcUaITlXSZUTuSvj4Qf7vgbgyX83F4zyIXm8
qCSnGrm/7+Vx5NS6pfXVrw3gw/D8RxnKk4BepwVvvwa41HtvzzjKH2+x3TUf
TjbAj9NRVizFZAjmaUvvCqoHz+SK6Q2Udw8dGdi4n9bD41IvL0fkn3oVFbct
60HbU6VjHOVjzH9qu/8q1oNJ++4P5ShPlX/0vuSdqYOMKPs4o29kuHQnu8zn
vzroenK4mj+dDCXMXMwd4nXwoErG4QHK573nUzp5OerA0jOVWI7y27/OpKXy
Ry0cl1qz0UP5frVGpZ4muhbYflk7X00kQ32tl2HSSg384x+b/IPOC8X8z/Jq
YzWgUH3k0R5kf9L3wb76GqBP/H2S+xPKZ545Z5ZPNdA2nSevjM6jew9xc5+z
NYDduK58PYIMgzFHzCJCcCgiSQjTBaPzJvUCt6oLDoKR3/b9QufZaBAMTlni
cF63/khPEMofLlVLBXkcslKXnaMCyKAlr7JvfpgIq4ZEjU0/tF++wa4+YkQo
3HY5oeCG+n+LbY/yASI0mf0598eFDBoeSj3LW9Xw1WnEKvUZGdjz5MC+oxr+
DOvkszxBz+u3r7v3rBpknu745z8gw1fJtVvptVXAus4y8dAa5e/bCmmD2wRg
9Z44knABzU9fpTJXnwD1q0+FDuuSYea9/MgBZQLYjMw+DTxPBqraz0Mj7ASQ
Ou66YqNJhqS72Es6Lwwytp6f2AEy2JtcPaEmXwl7F5+2ZaD3kylmGl77lDJI
7TxN9+sgWh/rp7pxnmWwdMzBgOkAqq+W++/6r5ZBkD9ng9A+dD/hLxFXd5UB
lfkxGX1WMpg//nbJx6IUWmToB7zR+5NPM+fgV+4SOCd/O8NslQT6+vIxryIK
Qbb7Nt18FwlU/HWouRwLQXdzSzG/gwQ5Pt1muVqFkBbxMsK9jQQ4ew3/77UC
ICoIte1qIsG8TSQh1aQAjpV9412qIgGHCl57UCAfuAo/BWh+IwGhcc6CKy8H
2C0sNqtfkmDixi57s9c5cPDfARoZfxKcXWLwS7LOge+RuUc++5CgZ7WVWvtw
Dhz/Xe5234MEdquyJ/s8smHsYtHqnBMJhMzVvl4Iz4IwKUYRAzMSWHVgI2/b
0qDe/knKnDQJbrmYO+l4pIF2KLtHsQQJ4tSFdx8UT4Ort6hq/URJ8Orbvpcj
L1JBorwoa58gCVaZlTPVIAXErlLV0h4igbeLmsD1vEQQeSpmfXpjAZrnTsbw
GcbCxF6Z18vVC3A0rHVcNu8ztPz9aXsZW4CbZ6jtHPd/hhlao4T0sgVwlT4g
cKv7E9zP2JQyyF8Ax+UvdZJGHyErKS3MOWkBnt0afpdy5z0sJL/jYnm5AJ2i
TX1M+i/hhp6itLvWAhz/75h2idQLMK6a401XX4BbVMyXi1n94ZDg6aFuWID9
57cDMtt8oNl9NZtPcQEq7zFf+5nuDhJpzV2hIgswoiU4+pJoDR/phnsG9izA
Hrr5IHbJZ9iZeSUVqrp5mPVofLdx3RW7sCaqU1c9D4u0H4wlfNyxxj09fEGV
86AUR8iQvvccky2oEWEonIeesYNdG0V+2IvXgcmjifNwlk5+Ov3MG2zK/Ynn
L+95EDVze++6OxIrfvPWLF1pHn5/0SWceh+J8b8Tsk05NQ/3b9xazhGKwm4V
VxbESc9DDr4/cvnsB6xH7BH3q2Pz8LaePi7cPRoruDYiKsY+D0mJF3NZp2Ix
eWq2qbLZOZAyzCDInEnEVKkWGrnC5kAjmNaM0T8RExz0r4h/PQeGDBb0hPpE
jOTWwnb85RwURYhy1ugnYUcXbvTzu89B4cSkpqxpMuY3b3j0p/UcvGcCm1cO
qVhGhlfKoOIcrCXrxNx8lon5M4c+Zh2eBanM4bufCjOxjeLnM9A7C0kh3TcL
lzOxnPeujA7ts+DItHnb88FXrPwr5wMCPgucey+bmtpkYe7fd8+pfp0Fuu7v
TJ+PZWMFXscuxHjMgoTMQNGzzRxshztJfYtrFnp8H4drHMnFjHVXWRoOzgLO
wSe+JZeLbTGf7gxlm4X9z56Zn3LMxdqxM4actLOQcGmsp2Q8F7NYdPalX5iB
Vqyo5jAhD/sH9gevFs3AZtQf/nnHAsxxnP14p/4M+E+/03F+VYBF+Gly55+f
AauAcsKvuAKs9X5u7Tv1GVhlM/b81lGA8Rgmql9QmIFZ7ZZYY5lCzDoOpON5
ZmDb07ra8Hchlu9w7e4UeRpGV763VNwsxt65Y+b9L6fhcsR6K4NzMeb9iL3l
ifc0jAUzB6gHFWOnxPWu7HebBqeYo1zPi4qx3N6PlZoO00B2mbp1lK0Eu+wo
bxN5ZRpO+/uzzpSWYO8iPkh/55sGIRti7pddZdhapcZRKJ6CskTbp5c4y7Dk
r1miR3Km4M9M65N56TJsOE018E/aFDzfnhYavFGGneRtMY2JnoIxVlf0zl2G
2UqIDk94TgFRbfuX8dVyzKS4fF3g3BQ0yNaM3nhbgZVVWr/IbP8OXn8SThsm
VGB0F1W+mTR8h5JXW2zyhRWY+uPkUYbq7yAl2KJYNlSBvVUtsbXK+w4al7Po
8GOV2Mcx/jamiO+go7NLurugEmPOX+BUMPkOf9XlNLlqMSyU+OM3//QkHNKb
tTDqwbDTWjdjlUcnYYuxwdl3CsNiPeK4r/ZNgrxtTcdlagLWzZkY+bJhEmjc
XJ3peAnYuUpqbtLXSXj2ipmtxoiAMS0JELKfTMJBlaGdghoCdinytqPxnklY
XHQ6rtJMwDDsa8oT6kkgBJ3tK+kkYNKXZPXC1ycA++lMjh4jYNfSX/9rJ09A
ny+j68YaAaOmPWZwqWMCJBkzSBJiVdgkc6uW3ccJKPFo8fN+UYUJ2O96Iys5
AWlb5iYur6uwyOIq995jE/CX4TOPbVgVdj4oO9aVZwKs+yqCxD5XYdid8fe1
bBPQeEh4Vr2gCjvgoDVB+V0maZZrtW2iClus52/aLhoHz8gLDQGnqrHHz5X4
9DXGYZUpPd1RqRrzWXJfFFAdB9qwhDcX1aqxmqPVsWty42A/8839j1Y19rGO
/3Oa8DhINezfHrxRjSUy7MkUYBqH6DkIUfGqxvSc2P/OJ44Be2mHjWt1Ncbi
2NTmWDMKBYs3Os1rqzHdNwNWY0Wj0LufPkmtsRpTXHAJNEwfheejBfFzHdWY
h3V72vmQUaibCl/6OV6NPQn4b/q+8Sj4dwv7N29VY6uFX3Ojf47AQ4VbsfSy
RKxx1r8/j3sExAZi0sXkidi2wz7OKrYRqNxekdJWImJuJ5I/ddGMgMLQUdwJ
iNhjqgrnPfPDYLcpTf9Sl4hdexAyn1MwDIOlDQfyLInYwXt3xOkvDcOjG9XH
Lr8hYvjIb4bOV0Ngp2RClxpCxKTd5itveQzBteWPS+uhRIy6fu/N5YdDoLx4
nvl9BBE77hNsIWYyBE9iSkc/xhKxlAiOtA7JIXD1z5dfzCZifVLxD1m7B+Fm
3+Ls33YiZmdoe0FbaBAi3SxThjqJWLKRXPyTI4Mgei1etLybiMkddKNOZx2E
j4vZQY/6iZj4bPgI778BEMFcjMrH0PwiyezarQNgajAcVvqDiCXGpLgFugzA
pm8v/2t6HOvjFNvp6eqHIQm1bBkGHMuQt1ppqO8Hlm+WIr2MOOZizN5KrOgH
STyOvJ8Vx27zdQo0pPSDXe55S7sDOGaQuqXM6d4Pl5pb2oP5cCxK2IW351g/
LAx12jbL41iTN/Fxgkcf7CqvecupiGNEqljBy4/6YGP4iLaNEo4lzkf57brb
B4887j1dVcYxifvjV9yv9MGaYrDR+n841mouvPJNvA9e8xswhuvgWKrSwyvH
hnrh3dO8GglTHLvUueyoqNYLO2wtREEzHDtp5WepLNcL+xZjDx65iWP6JHUm
dYlesNf1JGyb41hVZc2TW5y9cFfsyotCKxy7EG7h0rXaA+/d75gM3sOxD37c
Z6Kye6BtrsqR7hmOnaq3pHsj3ANsu9xNW5CNMkruC/D2wEX7haUwFxyLv/r2
bPmhHqBWDpLgdMOxiCsnxbd294DRK3f6I544Nk0lUZA31Q1Orjp2g75ofaEt
5E98N0ztOFx0C8Yx6oUP+rEC3fB5v17j4RAcM3S3Pz/N2Q1k4cEzBcgG/llK
0vu7wbFSToT0Fsfk70kst9J2g67BPK3uOxx7IZ4fojrdBRrlKu7DkTjGW1Rz
tSe1C+xq3dYux+HYLW+HulGZLgi8JsPeiWwpkc0QK94FUpyxRpe/4Fjgvqa/
lkJdUNxl5nIxHsdUJ3VaVw52QW6ChJhKIo4dO1gpqPWvE/pEb3sup+CYwzcj
+whCJ0QlUHMNZqH1u0L1qO9yJ9Db0rvrfsMxbbHb9M46ncAQ/IKjHHnjVWvk
IfVO8DQk0kZno/nF6X2xPtUJfAHXBvRzcWyvuQ29LEcnvHj0JzuiAMde341M
eTXSAQaxkVrxZTimzvWhjOl+B2wO+UVsIQ++3GUlaNMBzZfunDcqx7FY75Kv
auYdIG4TMcZUgdZzUEvg+eUOSFZYJNtV4tgNf21VKfkOGBD75bm3CseKOS4t
nKLqgH9SN9IWa3Cs/9B90kBEO6RrPYtQqMUx5ayLXm1v2+HRdhOHO7LbW9XV
usB2aP++PEBbh2M124r+VZ7tcFhZ6AFrPY6Jj1v+6rVph6lsa8+9jTh2SCVX
PkChHU6XbRQ0t+BY8ieapo2CNkggJD/Z3YpjnxIkD0Slt4FG0IlxVeRmeZ4U
pdg2WO0Vyf6K/CPufvTrV23gP25vGNCGo7cJgWsPTdpApI9a4GQHjgl9PD4m
Q9MG8eJ5vprdOKb00ILXw7AV1praDF2Qz5ixM/VotUJbCak9A/lN971kGZVW
iGp+2M3Wg/Y/qWpwW6gVOMYy9nYji4xcrhpcbYFkM9rBi3041mnR0PQpugWs
rU1vMA7i2KLmt1yJ+WYIP2zQI4usdFrEXma0GTpk2ljMkIkNU5dUu5pBpuFE
SRZytNvT15YVzWDyl4NOfwjH2nmHbi6ENsO5jIEB32Ec47nzlZ2s3AyKMUd0
qkZxbPs4bhLzrgnSLVTTJpGTl4y9HgY0wUfd7m7aMVR/idziOl5NIMheGHYO
eVSRyMJg1wRvaeJya5EPD96JLz/bBKnv6pqwcRwLMwkSWVtsBPw0d1DIJI5F
qp0+kX6tEXb/u34wA/ngFjMbw8VGEC0kONciKzOustmrN8KXRInSTeRA4xU7
tRONwNQ2ZHTnO8q/5k+KBxgbofCzp7DcFI4x2xi89q5sANF+pqr8aRwz1uId
1BNrAMVmOrpG5J0IsxcN/A3wYNBIcgw5vFrKTetIA1QpFggyzOCYhmCu3MU9
DTBsKZBvgrzPrDDba6Ye8AyngA1kySNbfZ4J9SA9tyEkPIf6f3OQuY+3Hg7o
ytIpIeu6uMUXctRDpkJXqw7y05HDqh/Y6qFyZ+SQA7ImjbrLnZ060G9gepGH
/GriaY/wWB10kh/sKM2jPJDzsZKPrQPGRCtt+QUc05Mvu+rBXwc8p7JjNJGl
nrxn2HekDmQ7fw1eQ+befYwmfW8dDAeOsTxFXtM5XPx9pxaK1t8bFyKPdKeu
eozWgqOgQuoJEnoetRum+6kWOLEPBw6ScaxIeHhehbMWKkp3MgWQH23J9snt
q4W+c7EnTyCPfXesPslYC7NSu6l0kT/NnwyUWa+Bm6LF+V6U8bKhidcHa+Bx
2uPIaWTupDEFqegaaEvhoEv8gWNcM8X12zw1MHb+86cs5DDvYppejhpoP0US
KkFWqAiM+7a3Bu48EmFqRfZQ86S+R1MDFSlmJ/4iP3mOS25M47DOXPRT8yeO
TexKH37zFYfmOLWKYeSQ3Ey5e2o4PCWb5UwjG9Sl0AYp4CDJ8vbDz5+U/Tak
yzqBg5q6oybVL3QeDPMnrgvgEMQ7vV8QuflmGGcWPQ4cr0uCbJBFTv+ocO8g
QmZS2I1pZNahRvtvNkS4L2jYQEa++sziidwtIuzxfCC1jHxKz9q5wpgI5ICV
IZrfKG9Mvut1XSBCrGhIDS/yhPoJvUOyRKAOXB25jpzmFf54baca6sp6nlYh
M2US/jsWXQ3717Ya6pAt/aJzZ8OrYTWd+kArcuWZpeWM4GrwKK4NGaTcTzpn
RsmnGjaEHwovIYttFZrb3a2Gk+/0xwX+4Nj1RyP5gorV8F2brcIdOfGhiutk
bxVwfDnyzgf5/Fx1o3F7Fdx7SmXxCtn5BxzqaqiCR8NhU++QY3lWo5rKq0DR
6uDrdOSOoqei3fFVkFlXbtOLPBB61OSsYxWcGAp6L7KIzovThZcDGapgoS7a
XRL5d8uLd2q0VSBLHDCVQXZl6Uhd3iTAKMNuBhXkqXM8521+EyC9m4tdH5n3
3hiY9xHgsKTF3CNkh8N7aFOSCODc5rZUjHwlIXbFX50AgiZBTeXI485XwgdV
CfC8I+4zAZnlSU76CUUCFOutytUjR5yaOT0hQQCt7lXRPuQaw4V2w0MEyEt8
LbGM/B+jx7HNTgwihi7UiC3hmI/TNks1PwaeQt8YpJDznW7P1xzCwNCq5/xJ
5J9UDzybmTD4weFXoYAcocLcNrFSCRYkmkcayMqpsSMSjZUwNXuYywy54Eji
RfVHlVB1atE7CDlU71uUTV0FyKme8QtGviOV6zBQVgEkR32fUOSYUS01/ewK
iJojPIxcouRVXLX6hwogG3/mSUDeUfYRv2RXASXKXgUlyAsipqPLbBUQMVO3
/R15anKL0cKkHG5e3PadQbZUZPaTvlQOPhNxu+eRo3sKy6nOlYOBtur2D+Qr
a3+sM6TKQejq1Zq/yNquJXf4acrBmW/fN8ZlVF/pSunBaWVQoOXBLoXMKefo
bLleChtpoQwnkJ1CknNVf5fCHHn3zklkQjCVMNdMKXCscU7KISudWvg23FEK
iwP6AarIfEXmPK5ppSAwE3XzArKqV4XeUeNSEN3bqGSLLJ+gK7lZUgKPr7V/
v4u820p4gCu7BD6/jgqyQx4uZAlXTS6BOoJrtwOyW6KozMuwEpiu7tN1Ru40
Zf8pY1cCV30suryR/2CON0jcJUDSK7z+ATl0j3lfn3cx8P0TLv5IGT/4wPbO
s2LI46469AlZo/NK+5pDMTT2O7V+Ro5evcHHb1oMOg37RRKR962tJbyULwbq
9MsvspDNp85dyiAVAeg92K5CZspvZNe8XgRxV0REiMiW1w55sOoVgULshUs4
cjhL8Od+jSJYtpmIrkVO7GKncpIpAgNaR74m5Ecf/vGXsBTBbuzbeBfy+hk/
+ii8EHZ999GZQr7ibJkSKlsIxFLXG9PI3R7wtUm0EN48GbadoXzf2pwwer5C
8FCbeT6HTDuY+NePuRBYfl/8TEZWoWVniJgugHcJJ94uIyuIvNDcG1UAw0Oh
ZrQrOCbDKChjtp0P22FRaruQUzy5/rQv54PFpCbPbuR30qZ2mqR8eMYYP0CH
LJt2/Y18fz4omwT8x4hsm0y0Fc/Nh+dKWPte5IMchCAbm3zAR97RHUVOHmre
x9WeB/lvU/Mo/iei/taqLg9OT2PmPMhn/rN3+lqZByXaG/m8yJnZfhbnvuaB
81KtoQDy3YcpXf6BeTBCV2sljPxzdkhf+1we5LXx955ArmfO2W4py4W17wvW
J5HbXPw9z+TlAmPJ8DLF+5nPni9MzwXaSrW9ssiCB66UJ3zIBWqnw6pyyMzl
+2mDn+bCjhDVAyVk9Qf/rGNlc4Hhw4szZ5CLOBwksjNzgOCqVk1x8V22vsiE
HJC7x3v2LLKxYc7884850H3HAtSRSQ8V1a+/yoGCJ/QnziEnrCt8PXA7B057
Di5oIx9p+vCmgysHzLCtFn1kI3or7ouvs8E3bEPuEnLopes75r7ZcCpVI4Zi
VwNZyceu2bDUWn73MmV9SNw2cbbZcJ7eat0A+a+f8Kk957IhauPJxlVkcZ5d
myKb30Dr1lNfE2THowsBspNZsORxvodi1Yhe3/X2LNC8H3jcFLnpx2gtEcuC
tD6TOorHltb4zWKy4EugAc1NyvUMTlQZRllwFIObt5DfRBKpc9u+QrFaTd5t
5H0y569YYpkwkfxvmWImySYnx6xMoA8pkLNGfip2O80zJhP+Pq8toLiEbcYo
wS0T6BjNs22Ql4qiIncrItethdhS5m+lcl4iJwMCUjW27Cj1sbfk/FpiOryu
VJC0R3bxHfpy+306DAp2m1Lc8pE7sdM/HcTIjGUUz9VbxufZpMNTHc9H9yn1
PfbTOkAkHQ4+/d7tgFxnOsrgm5kGMmPhpg+RFZT0J5ILUsEqINiH4v++O+pq
JqfCHTFIpZhDoEh5NiIVJqjqFv//+emr6ZLPUoH1mIefE/LRRpEvzadTYfP3
/MdHyKy0ytQGhBSwuNUQ4Yy8St227dScDCclVgopJiVRK/4rSwbtZ4O9FGeM
X93vnZEMejpdB59Q9jd0d8b7wGSIqw54S7FZAYtSp3YyvHa1dXlK6c+A9KTI
miSwVzB/TzGj5vothYIkUFU7lEPxoSnxtP7EJAiZqZ2lmIVmZZDXLwmI1GDw
DPlwtUss4WwS/P71i8sFuTQr+pUOIREyqvlOUSxo7uFMk50Ih+YPX6C4TcF5
sCw2ESrqbrlRPGLvSy/rlQg9UcZ9/7ebXKOMWiIY/Tzj70qpD8Lx7iflCXBR
7EaZG/Kl/UL8e0rjYWt5vYniEA5Gy+30eMgTeTxMsfbL+LqV6HjQW/69SXHh
ztTmrEc8ONzmVnFHxiKjlgbOxIPRc/c8iteDp08uNXyBA421VRRLnRs+t1H6
Beyof7ZRzNoW7LAr8wsoy3eTKD7AJbt+JPgLYE50Ah7ICzYDo5cNvoBUgtwr
ihkm3KmXB+MAH7oXTnFuMCeJuTkODJKfx1H8doswcLwiDs426xVTnKyiUW0W
Gwfc19xmKG5YXE3ss4qDn2nnVD2Rp0ImslcGYsG2UraX4jaTOs/fOzGws1Y+
SvHjEfLn5ckYyK+QmqX42fE5l/WaGFiJa/5LMb2vujHT6xgQ61rl8EIeahgK
OnM4BrJTxK9Q/DhG79T2iU8Q/s7AhOJaK23Jowc+QVD9bUuKi9m7cNW/0bCS
p/uA4pYLkfW+FdGgcUgkiGJcqOePgE400HJDBcUOcqIamVYfYemfJJHi9sXn
V6Y0PwK5iLGBYq0ov9mjYh/hnkdwN8UzffHB739/gC8jxAWKM0/2ZEd4fACf
JYYDzyl5275ZPRoZBcvKC4cpPi+zR1rKLQrI06VHn/8/r2RpvG5GQe0vSWGK
Hz7Z1yd0LAoYiTeVKG5I5WHyzo2EA2UMJhRbxo/xuLZEQBvfNfP/3/+y3ImH
WREgnxVm9X//Zam/GxIB9dPDdhQvRyb6mF+OgGmNUjeKucd3zZr2vId0m9de
FJdysvw2L3wP7av6vhT/+2zicDsSmSYzkGKJvFPVD43fQ7hIeRTFB5abA2NG
wkH+KM8niosT16kzK8PBGnOKpXh+RWekLDYcxDOWkyi27agvGrNA4ztu5lLc
3eBDUJh5B8Epg/UUx+0y1RD+FQbTD2hbKX6eLrjumBMG7pFUXRQr8219q3gU
BmXRXsMU694y7r+zFgqidbsmKNbJEBDFS0OhP/H2NMWc9wPlj3mEgiCp4AfF
uQsr6ivUoTB8M+UPxViXtcBt/C1MTz9eofin80XXvhdvYb4+ZfP/8+EPN2xi
egtLX18yeCOfS5jLbhIPhiHVaVaKf7H26flpvgEV3sn9FFcY2+4zsngND9d9
DlPs+WOfkKZ7ELwJbeam+JVdVubFyEAQaSXyUSz76kHP/dwAcL59X+j/19vM
1yW1vIIDzvNi/7/e5U+O8a6XUDNseYLii18mKyyV/WFSYfMUxS+My9VLnXzB
LrldkeLPRauxxune4BS+rExxYOI5m8e4F/wxUdKguJrjw/4ZzBEu513TpDiS
b9Hbk+epyv8Ab6kEGQ==
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$31519#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV0nk41HsXAHDJFrdFFKUs75tKRVPpfUtybFeLJa9cQtLFSKGa6t6xDCMX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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$31491#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13k4lc8XAHAkkiSRREIoZUshCaevNUUU2Uu2KJVS2bWoUJasUVT2LcmW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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$32565#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0nk81OsXB3AylhokoWiUUZTqN7YkSx1SlgpJ6YbqZ2mzdEkMWu7oSpkm
kfWH0IRQysTY9c2WoRKFuS3c/JTJMkMYUeE+z/3jeZ3X+4/zOed1Xg/V+/cD
JxZJSEjcRA9XmZPrN9fJ84j3gn69xhNj8C3aa7gaeYVr/0131zEoDvutvwp5
epq5V856DDIkHFjYORkR8S9oYzBBTWrCfrZ4VjqXMgbyPY/ouN++WCYoYckY
HJINT69BHjTgZibOiOBriosOnkfpIB8vGhTBDsafygRyU9sgq7tLBM1RkUfr
keW+f59TaRSBRumJRU3IgiGbG6c5IhB9mpx7jpzu1qrYkS2CFjUjxzbklGZX
n71xImicCBG+QvZz9vB9f1EE23qtP3Yif9o2KrzoLwLnDkbme2S1MobCL3sR
1K4kzvyNPBCjcuwvUxFs4VMufUZOemH7sEVXBPMG786OIR/MMq7pI4kgWVDu
IEZuH+eayUwJodT8gc9PfD9fD0OrASFU0644ySnwCInfmOSReiEs4++nLEUu
m8945MERAllJda0acv8Hwd6+HCFoG/G61yFLk6pmVzKEoDunXLQL+Vqn4dv/
ghDaevzUHZEvZ5ZNH9UXAo1vUnEI2S5xp07AGiHMcc9GnEIm9K0MaxZG4Yz+
vlkW8p6XZ6a06kfBwDRxvg+5pG0ZfdJ2FA490egeQm6SFgdNmY7C2ZGp1ilk
br1VG0lvFPhhzmSyIo+4esV/myt5FH7FbOjZhtzSG+iZ2zECi2a9v6QhK7Rt
sJQ6NgLJdUH785HHTUjRz5xGwGGXf2cp8hGm1fo4GIFQprzya2T3m1HK7tQR
mL5gEyGzlEcUUeNZnC/DcKrnoG04srNd8hH74GHQe3OgyUeJRzx9y7TxTxwC
koPf8Z3KPKLb6/BW/rwABg+U6+9HttYvUiUmBbBLi/XzKLIHZVVWyVcBBIaa
XY1AlrxkG1byRgAX7Io8S5B7iLsfqfcFkNb3c56ynEe8ZlOSnrkIgDOj6fQN
+eniXzXpxYNgm71EHKWK/4dukd+lL+A7Ia+/cSWPYMSO14bRB2DTg0atEA0e
4XubcceC3Q/7gnoUKBSUP79eeo72CewPO8pGafKIAzP/rwko6oW88gTzW6t5
RJ6mu6HnsQ8gIGjNB9fwCMumdW4uF97Bgenl3Dlk65DUOsUiPqhQbesitVDe
g4m8EJ0eiAvVy+pFznDRrGC+7AJGdInxFiqPmJeieaaHvwVZdVplKDKrlSSe
dXsDUsrFeY+RFV+VhfK3dsI3eoZUH7K3L7U6wagDmGrmzZLaPMJQbMhtY7fD
RhniBxWZlkvkf/nwEk502cpYILc73nql7vwC5An1Chdk7jLn6/01reC/uNDZ
F1lXXKA8b8eD7aTvk+eQJ03pblSJFshyHPJiIFNrA5x2PG4GNeNOyRvI9Jg7
Dcejm6CgWDyciNzteKo5LaARAmNJGzORP12fkA7e0wASg241bOSX7BgXKbt6
MGOXvC5Avl1bUCpp9gxsYmgDxcijz1c82nv+KaSZbZ/gIEtlGmT7FtaCuX9B
BRd5e9G7b0q8apgxKq+uRF6rmh1YrFIF1T7Vu2uQ3RXH33NDK0BzWzG7Dvn7
Lakn4QQXRDYvoglkW5urDd0GZSDxi7yzHlkl2PRKM/MJ6A60sxuQkwaGLhgt
5gBTM6i1ETkvWm+M2PwYTPw28puQHaYWAsvUHoJxuHZRM96n/Ormk9aFwLK5
X4Id2VqzSUavEDqXaFdge7UHbipUKoSqqtlG7Cof2pqZvwvAtdOoF/v7/Y6L
VZcLYL6yW+E5svK1NvOW2vtgR918Gjvrq5fnjHk+nB4PCMS25uhYea/NBw+f
vHPYi1a45LeT88HKfe4iNvX1GtGjj3mgytqTgG2mmad+83Ie/FXnVYnNPeVw
sK4hF87yGyRacD4lxPDdvnvAkKwnYa8YloXVpveA9atSDltkw990gnoPlP1S
lLBdd5PTZ8RsoCjIamEvaJvFmmSzIWLD0+3YDqnxldITd0FHg3Me+3+Ltzwe
S8uBr71bw7G1gyuWZ0blgK9x+QXsNcYnD+/xywF+xN0r2D92awQ/tMgBn0K9
eOy48xWgUJcNj/rnCrFJAvEPLYcs6GEYlWALn+pctx+9A4rVTuXY77mHUy7d
ugOfJa0asFM+5sYs7cmEeBXyO2z+ln0Tr3wyYOHI+j5sIvc//D8UMkDVXH8A
27Ir6qBlRToMd0kKsZ9TXFldS9IhNqZiAfvz1MDqy0/S4MEqExIPuc+XJmZ4
pkHAphw57EPV+o43ZdIg1RyWYau/0Zypd08Fb/ZdKva5dKvQVKkUONMRroNt
ZMHsTnicDAbHduhhm2Ssc0nySIbauSQD7Cn1J+qc0iS4okTfgR3SkHzW1jcR
nO7L7MZOdMz8WVt7G5z2u+3F/n1Vdpiz6m0gLTE5jC2V5AhNz+Ohv83sKDZZ
a797yLJ4GFeb8sZmjQ3qXaqMg+Gf1wL/dXh7q/3nG3CNfuYcNr3+02R4JBMs
OLJ07PHhrx58pVigGIX+gW2XKDepsiMGPr/0jMGe0TBW35L5JxRYerKwV7rY
2rX9YIChPD0Bm28TOxRXehGOLOIk/3u/L0O7Tc/R4cFG+UzsFeLc891Bp8Bf
1zwLuyTYsDA1O9LyH4fCgUQ=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$32537#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd1nc81d8bAHClspJQCOFbKntXQp6sBkpWVlTILsmqUDJSZKWI7D2KbAnH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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$33589#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0nk41NsfB3B0ldBC1O2qZCtZK8QgnxEJI8qVflHdcCOSLaa4jEQIobpk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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$33561#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81P8fAPCERNGQFRkRRUQRkl4lZaQ0rGSv7ESilBFJX3sVQhRZkb15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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$34585#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk0FFocB3BbnlcYlF7ySqWeZMlSstUP9VCMLY0WSp5sYWQnQvalkF1E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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$34557#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81d8bAHAZiVAhDUoiI7JJwkMoKyqlKLIl2YX6RpJVZnYoEtnZK+PY
rnmvTUTIvleLpJTfub9/7n29X+e8Pudz1vM8Hz5L50s2tDQ0NMn4h/o/I/gu
9e7FKWi/OSCqJbcETynWZxjOT8FQ7d5aOYUl4NtXej5WawoKZM/dPnp6CVqZ
hxJKYAru5Qgzb6guQdKBfwyLJ6bAITfWJElvCVSmrlieZJ6CsRs0HKVWS6Ce
5GRs1fgJ7DI/Bcs+XwIHjQs0tFKfwN44NNB2cQnC6BRCgsc/wsIP/Y4rScsg
zbq6GeEyBkyXLzgoSZIh0s65+JvtGIQuzPVYSJNhl6eb7yXTMbgxdOhooCwZ
lDXi7PbojAFdsmVcpwIZ2DK3O/rzj8EWrL/TViPD7QeXc2DoAzwZFrdhv0SG
ydbOVNbTHyDZcjfdgBsZGH3uex2iHYWXJs/cdhTh56vzbLmtj0CiO4/g7hIy
FKTvi24jj0CnwnZ/rjIyPGyQmnUcHoEyXiNl3ioyiGWXqhbkjUC+InvSkQYy
qAjM6zJcHQGNbbW50yQyLJhG3KPNHYbbCjXGFl/IMPvl2drNC0OwM5m5Q0qY
At4b7IdOnh0Crtg4kWYRCjjwCUeyKg1B76qp1hVRCsxYfjapFBoCZ0vBRndx
7HnuSIatQTiVqJn8WpYCl51Y5nzyB+HZBYivV6WAZU560VemQSgeG6JhukYB
PXER5eKtAVCqOBvmZkyBueSdAu5rA5D+qLHrgwkFiAI/GX58GoBt6VpWmaYU
eLHWLLxcMQADIY4zklYU0J69aFZrMwAM4xpD9E4USHv4XYFS3w+7KHS5+X4U
sLmd87u2rB+EWgu8GP0p0Gi2wRae0w+m2ZMFNwMo4HVYRFosph96RlKv7Qym
wNFOPw9zu36IGLrtbxBGAVlZhbhs1n7I493Z8SyeAr9tnqo3GfdBFKnnaHsO
Bdw3pWoe6feBFepk/ZJLga8F9a9Oq/eBK5PBBY58CoSrJ6cXifVBzPLzUaMC
Cvho1RLitnrhslscub2EAuMxNEfOZvTCo9/LETdrKMBVFBql8pUE1pX20Rpd
FODkVi09PEuC+lmXZYluCjwNazP9N0qCTPac+AM9FDgr9UC3pokEyuIXl+aJ
FODrTc+UjieBHEelnUs/BUjpZVzMKiRY8GJRkvxAAVXP4L0z0iRQOCoYQTOG
51/Enl0thPs/bxMjYkurJT132EMCxSRRTbuPFMgIfbwV2k6E9q/HR/0+UWD0
FfeBfi4icNIH09rNUSDSM9jDi4YI2YvxJdzzFPDIttl/aKkH+pikMnqwp8vM
JK1re6Bx3f2cxCIF9sHe6UWrHqi/Z+oxtkyBg2uXhwcKu6GNDVEmvlJg3fK2
vnNiNwS+dTHx/EaBR5Xqgkz+3fAm2eQv63cKzH8L3FK82g2V8ydn5H5QQF7M
NyT+bxc8MsjkcVnD6xXsnimn0wVu0y1FYRsU8D8uTqMt1wXmz4xXaX5TQKCZ
Z+H6kS5ILbdOccOe0W1z8P3ZCY5GhWIX/+D1cSQ7Nqd1gk9eBeefTfx+kaMO
A2GdwL4tPcTiLwV2o/8YPnt1wkZ9im0rtt+cHDutQScMqYSdDflHgbrfvHWn
/nQA/2Tmq200K3BBSa/17FwHDO+7L3gdm4/wy8OwtwPuRU6zlmArR+mPOGR2
gMGq8obpthWApChCgmEHqBw9J51KuwLpL83OvFHpAJd8lkwy9sWuBtd8kQ7Y
R5jxOEm3ArLwdb1+qx1m6B4dI2DD13TS59x2iF20ezdIvwLjCqPHKHHtUDZY
tczJsAJZwKyy9rgd7jwIfnQJ+5zBiTr6a+0QkHQ+i4Ad8TVIhEW9HV678iht
274C758UmnGIt4NU2X4BBWyRJZ0TfPTtoHdEayUVO7xMokPoCwE2eS8R+7Dp
7AgnxT8QQFP1JC0d4wpYFTCFKhYSQN5U5boZttEzCQ/VJAK035fzfYpdP0Sn
cDaQAI9+Fa0WYx83q9e+eIMATO+n22l2rMBZPsmXRucIMC9/W+QY9lV7U+J1
aQLkhxwaOoe9+Z112GYHASpLczmDsffL8Rfe/tEGWb+uZmRgm9McdHaeaIPw
tT7fBmr7wESGV2kbXHozuHcVWyFYm887pQ2E957oYWZagb+8xKePn7XB26bv
PbzYhw3VpgLutUHGrvB9MthW8u4iz8zb4JGwbaYGNpvyKetw3TZYY5n2vozt
qWgfHSXfBttDbyVaYrtafaiM42uDYU3zTSdsZGAzlMjSBqF5Em/uY2/9edA4
utYKJl3+ik+w+W36svdPtkL8fb22Z9jPCjrDrxJagf10o1Yk9tPvBPe4olbg
NOWri8aOUxS/PpjYCmXf0wVjsSHE4hynfyuIDgc9jsEWn+pQNHRsBb4C+p7n
2CqyAyejjFqBYenKzjDs6v8WVXuhFW62likEYn8v8Lq2W6QV0i6ZXfHGPl7x
zdeAvRWELj01d8MusWqtCf/TAoEKLsY22GEet9l6PreAqqgeGGHvTjP0Yu1p
AX86oz2a2M6hG5t6FS3w2aC1Rwrbtm/wVWhqC7AYDXrwYI8wWZt3PcX9Oat3
MGDrNfNpsLi3gLVGwZNlvD+mz8P19G60APv1xTkittY2sYehmi1AF5oqVYzt
kuk92CXeAq4dO62isKt5mK6z7m+BA50WD1yw99KurIYvNYNAZeZVQewfAzfY
SP3NoDNLx/MPnzcVNUmzPbXNUGDM39SPbWB8NjcmohnkVPzKvbAbvr3LH/Jq
BhY1sW1a2O7bCF/3WzbD3lIn0b3YXC5O6q9km+HdtkjubHz+G0Klr00dagb6
jeFJZ2zDVM5KAcZmePHyma8sdmhshVXeaBOs29JcrsD3bSomuhT5NIGU9ajY
G3xfz5w1vMNwqwmYj/PXXcPmSHXz173YBAbpd4+xYK+6v/g0wt8EjJobbnfw
fZ+z94n5RWgEEmL4wY7jw4ln/ElqxY34HOw8XIHjCRPb930hSY3gL5u13xib
h/fAI16nRvDusL8fh+PPwRCHi/ocjWBz0KzvJ45f1fsvPGw1bYAfyRxi53E8
vHDi/L8XWg1A8DtzbwjHy2aaADYnmQZ4UlzXYYp9sXffzD6mBjA7uh5vi+Pt
Q4mLKW6l9fC2kphlvk6B2POr3md31sOm5D+2nzh+b++7waBFRjBKL9p9E7s6
x8WLvhHBBuV3aBuO91folQoeOyJQIw+yPcf5QPvNs6Ww5jpgmSjewbKC8xWt
8N9vbrXAxY1UXi9QYK/i/o0WrVqwvpfWuoTzzVcwK0g6XAt5Fx01palOf3FT
r6MG+PfvPFY9S4FDRTfNm/hq4GBAunHpNAXueOb+x9L7HiRquGk1xilw5KbQ
K0mpSnhTuJLcj/PtPy8b1QM7KuHWlfaUSZyPfTJspOgnK4D3pvKLxU4KnBdd
4pwKrYCnq06O6+0U2Lzh7VmxUA7ajY5Pf7fg8ctYLcdSy+BqRhHdq1pcDzH+
UhHkKAE1J643V3C98Efrh6bVUjG4y11Q58X1hBnBWO9NQzH4lZxqncuiQJau
o5OYSzFIWGW7Or/F+Xk1IduquwhEj82dt3tNgVV/CpdDcCEMNIREf42jwKlo
jkY22jywZ1nnsfGlgPLsne3+Obkg/Oz683YfCmx0POShNcwF6SNjrqLeFJjd
y/93f3oODL6Vujt/nwLJw1b6JWezobPC217VnQLXOocgK+wtnKKXdLtnQ4GV
d5kjDPyv4WwJ2+rcOQr0F9TVl3alwlzF1pN1TQpY3VMJdvJIhZf50vYMGhTY
8rL5wRCTAsSkbMkDuP4LWhULtZxJhoabu14fUaBAi7+Dmk1gPExnpri/E6JA
k/VRb5bap3BovdWmgZ4CrZkmPq6+wZASYGadRksBglo5Lb1GEPw88+2fLw0F
CukkHhd3+sPAXcHtJzfJsPTLIs3z/SOI6G03CPxBhrt3fFuIArfAnMJ7u2iK
DLIcvjIqPx6gjZs6pfI1ZDh3VAYdN/dGy1XjRh24Xs6uKTuS3/UI0bh3B12v
IEN3v8x7hUt+aP/E+WiPYjIQNYZu3hMKQnkmCWcjssiQ0bOc0GUVidzUiESd
GDJUuZ+zuLXyAnUnDIsu2JPhVCDPUVJUImLXj+f7bkuGx290mDlPJiF+AWex
DSsy0O67mSfxKBn94hTx/WdKBpeomvIi1hR0+L7DvrmLZPBMVDGb2JOGfDxS
2oRPkeHPleF3NgcykV9+WuIDBjKwu81/kLHPRIcCnCoFaclwbcXQl1KZiaru
xHwm/luGJ+f+TB+9loXkTCPsDvxahlJmuqro2GzEoLaX6+nSMihoPxP7jyUP
EdP+Yx7rWQaddLfHc3cLUfHvLWvt2GXI4FGwqkksRDbvSC+yni9Ds2X5waD6
QqTpJrlBH74M+7pbpn/vLEK1WuoKZYHLwNKeVWeSVoR2RFfV/PBcBl//lzPf
u4oR3RExtkXjZVAeL2aBA2Vo9zHGpnLuZdAa99VNVi5DjguszdX7lqHL2ZyP
YlGGhiIPbdRyLIPtpfXb9jlliN7v2Lb3O5fhx+Izy07FcmR0gT4u8s8SnDRo
uSxmXIH0jeM0Kj8sgczisPfh0CrUI9pJWItbgsH/oj/551WhnxUy7JSoJXjS
r3xnsqsKXTuR93cqfAlWeb9OurC+R8SPhrXNgUvA6ZRgTR/+HtW/TP/m6LEE
2wvM9edDq5GLmEWrwZUlOGUSNnPrcS1yq4y9ZLRnCeQe669pptYiwaRmoGNd
gtu0RA0uVIvSJ43n83csgZfOT9/IzVo0+/Cq/ebWIvxqv5ez5FGHcqwfXvJZ
WQR2T4X3EvYIxedVRXB1LkLSYXXy3Ot61CIZPp3itwg28QaDdUX1aLeCsXaa
9yJcn2tE4Q316Fm6pWia1yKQVTmfck3Voy+TBnaJTovQ1sfo28LbgApE+Jfu
mCxC0A3jty+TGhCfTYtfktQiHGbep3YorBG9Y5VdPD6xAC7Kd3hWkhqRSgtQ
JkcW4LT1SkB5TiMatBp8E9W/ANIKVT9PEBoR12MbyW+EBWhbfbNeTtuExqZU
/kWVLEAkbwdR3KMJTQWRJR2CFyAimVkgzagZjbtqND6UXICJwDDOe1bNiHni
8l5d0QX4xnbYVNWlGUn22abtE1yAcsX9X9DTZkTDKOOWy70AgcTUz5Y1zejl
iv3huu0L4PkgLVn+SAti4lO2eD4+Dy1f3ncyT7cge35dwt/AeXA7aZE/S2lB
hMvsp+Mfz4PgB8aqyo0W9ETCQkTi4TwsO17XObenFUkev/7YxHUeAmJ7FLer
tqLT35JvpFyfB2O3vnjm5FZ08gGlbEZiHmi5xWeF9dvQuSt3Ge2G5yAs4Mrg
F+M2lLpNe7tp7xxo/Vt/mG/ThnLkmGIuds6Bt67OdxbvNjQskXNLHs2BeH75
3Ru5bSjB3//8l7dzoLH95rrydgJ6f06j5YjHHNCazuxiKyOgNMmuvgSOOciw
W/DPQwSkmkAzYMs6B2fTtBvVOghoRHGuQ4ZxDiTt/iVemCSgXcq7Mzt+z4Io
W9jC1o52tDQm70GemoXKicen3pq0I54rL83oCmdBylCd5vB6O9JCnQxxurNg
n3096A5NB9pvlv7aVnMWkv6EWBczdSDZApEMeZjF9U/+cQGeDtR0X/7rgPQs
cDuqH09V7UCefrrfmA/OAslY6+RmUAcSKH/ieXPhM9DpDZpf292J+EhZFxv8
P0NBb9py3P5OdNSdfCLA5zOslemIdB/pRMXDr0e1vD5D1NxmxxGpTsQjCXlE
h8/A+PIus83FTsROfyxh7NJnsCl9mWkd2Yk8Bx8ZfTnyGTy5Ay9f39GF7v/W
juSpnYEiuxAP7l1dqH8sMl63YgYyNwM7B/Z2oY+eB7seFOH2z0E8MvxdaPfG
p9bRjBlwau6oe6XchViqTLQSw2dAukVbVs61C9nXyaUImc8Ay2/Gc/f7u5DM
Dl0Hf7oZ+DElvG472oW4Qtm6av9OQ9a1RkP9yS6krO34dn19Gsh3o44yL3eh
u3q7e++Qp6FHrT1YnrYbabxnVDYdnIYq51/sthLdiCw8ZnEtcxpUq7ZHKAd0
o5mKxX+tutOQYjrJPPKsG7FvEDcSNKehKUKk3CGyG9nvuTPgANMgWW5Z5JPU
jfS8l6U5ZaYh2vrIsGFRN5rLvzDmfHAa1A9ldaGxbnRYNonmyuIUCAodF2gV
7UHyb5oOzgdNgf+9C37PJXuQakxC6ejjKbBJHWoxkutBxn3xXt3/TUHFkR2c
RJUelJjjFFTpPAUDfyWdPC/2II6eA7+Tr07B7FYif969HqRl/vNHqtAUNB45
Ntxd1YNM3uz0SiN8goIcwt+k2h4U82gb79GmTxCcudPNpqEH0dCW/02r/QSE
F9+uLBF6EIEuyS6r+BPc6goJrRnuQRSLu3sakz/B7Rb76sDVHvT4BmVAyvUT
HB8rYeg7TkSNNu9gJ/cnaHzztJZdnIiydu6VKd37CcYXtS8bSBFRfQfyM9v9
CcpuKUnWnCQi3+JSxQqGT6CocPmQjQYRvSkM1//+aRJcVa1T128Q0eFvrR6P
QiehKnjLUTmEiORv32Csnp2Ahx4MQathRKQ0yCmZNDYBsj+bRLMiiejAGp+Q
T+8ERPl8EWKIIyLHlS/+erUTIPZnz9W4VCKqqtHn3Rk7AfZtDgv7y4iITa8Q
7dacAOt3d5mqxoiIYdRWRyPzI2yOZi7vmCAiC6YgSd+XH+GdXyLpyicisq8W
pUXRH+H21Ezh3GciSgoJva3p+xEY6h1OzFKIKCbzufk944+wd+0r77UtIuJy
23bDkuUjxHKc7OHaTUK0JXeS3O+OQ5S54BOhPSRUYNM4q3Z7HO6vKZTJs5NQ
XLJKAYf5OGwujSdc4CShL7xh9Q2646B5WTnObT8JDacVT53jH4eEMlN+1yMk
lH2+U2GzbwzULJ0XbSRIKKzvmTiD3BicT7Fg0JEkocpFDy910THYyhEYE5Mi
oSkLR9UAvjGwuiBcvSJNQvaG57U52Mbg/UcaHyt5EmJ2HZMznv8ApnyCEezK
JBS1Z1IwNPEDzD0T9YrSJqHzFYNHQ+g+wGO9UDMNHRLaw9JaMvx7FB6/CzRa
w15zKlMT+j4Ktkayvpf1SGjhmPEl4qdR0F+IG2c0IKG5i9Xy6nWj4BP8rUX9
Mgk99h4OqLo/CutVgvf2m5FQrblB/tj3ERBLshl6h31xMzQzcGkEJsO/OWrc
JCGDntCnstMjMEAQ1XA0J6Gs+NptL3pH4CzBJ6fMkoS+Rv3L8y8cARv1XZpH
7UhIUNb49JzTCJj0KaW5OpPQjgh5oy7KMKzG2ln8wR4V1igRmh2Go+Jvr/m7
4PnxbTcJHB8GdY+fP6JdSWixbu3R+c5hyLDP/5vtTkI8BmYsdNnDYDcRYFTs
SULI5d8BZpthOH5fPfb0IxJi3MZi+WhyCJ7vyHB7h71p+TNBbXgI5Fqns4/4
kpDXxsi37cQhkNZvF6F7TEIjuQb0SXVDQFbue1rvR0L0/leDFl4OQUZqf+Kh
QBIiPBSe2Gc6BGYZe07bhZKQpUWPa93HQXBnK7/agh1yPoSJcWgQwi6Yfjka
RkIXfpEfXuoZhKH5qqhx7LKHTt++1Q3CvbyYOu0IEhJJYqJcSh2EE4uR+ixR
JKQo3sScbDUIwvWj8ifjScjF43CFGnkA7Lh8uAKxfx5YPj3zeQDidA2DBrB1
Vx64BX0cgEPTHLwuCST0QOn1l+GeAfjZeUkh7QUJNfyUYXhRNAD6ij9efE8i
oRLLaY9EzwHIn6U/oZVKQkrer9WfMwzA2wnCQgD2nTax3K1//XBxXOhyE/Yt
2xtnXX71g17trdPKr0lI1taJ49pyPxjSF189kYbP/4OeJbXefiCzmvFvvcFf
xzlxad4v+6GDm9DukElC/36dnAo72Q87Jk1VU7Et2oNKVaX6oX+MxX0AO0+c
MXHteD9MfzjKppRFQjsP34u3OdwPYStMx3Zkk9CqBIAZQz+0cjPyx+SQ0DPt
vzeK+vtA5bp8kXc+CfUOhpUMu/bBuYIyznfYm69/H9Ry6IMg80rZCezq/uzO
99Z9ENfQnav8joQuW9fSZV7tA/bdjb4b2JHzl3MTlfsgMU1rv00hCR2lzamj
MPXBxTWBe2wlJBTIw3RGMb0XslVDuU9iL8dSbL697AXPby+f3sSO0bqTmxPf
C4d16eoKsO96WMfxh/SCY3945PlSEpLzed4h7ob7E5eOPCojoc6Th1KzVXsh
flp3o7qChHrm/WqFJ0lgwH348xh2392f14JHSfDObCrjD/YptqMFi/0kUPvJ
WaBYSUJsJstBRQQSWJZzTpRjE8wte68Uk8C5IWk8swrHnyXOn18CSJDhSa51
rCYhrZfZJ6zFSXDw0txSMHZnfMr1DWESeM5wrr3BfiVrIxTJT4JX0m2vR7FH
AydiGveTQPrBXQv1GhLSH+cuUKQjQe7f2tTdtSRkftJIeaWQCElN77Wi6/B4
GRMf5XYQQTRq6U82dnj+tl+//vaAy0ZlVD12mrXoRt2PHtjl2OhAwe4XMM0x
nOwBqz53oiYioZwYSnJKeQ+s7dr/8Bs2P8vC7XqbHmBe+2wk10BCb/Jr2Llb
u+FmZ2q9Fra7B/tBhZpuSO8XYb+BbUqQHrla3A29xEOOfti2eX/dUl51QzXn
R4YebIve3b/1PbshWL183LyRhExSz+wUF+mGs5kf5+81kVA+ZZ/2dHgX0N30
Jwdhe+uMn33i3wU7s0ZHXmDrMGqqCT3ogvhDnPa12N+VGY952XRBQcp1B7pm
ElJRTPFUVuoC4qWTHCHYStc/tl5e6oQq/uNtT1tIiOtcqXiOVidcTbv6LwF7
PlTFNVOlE6zu0PBlYT9Nt36QKdsJq07SIq3YKT9oPxQc6QQO771a21pJ6MSi
9OupXx0QdUlz2B1brrdhvi27Ax5wKnzRacP3rbJNK4a1A7andpONsPf02x0J
o+8AtlXtMUvssX8r8sF/2sFc7UzIA2zD7DbugMV2+HLs9KlsbDHF62kvWtpB
tl/vIx2BhFZO/4kS82kH7fPHGt5h93bXvPn2lQCxgfr/KrFD6PppJRcIoOkf
Kt6EHWVd/sBlkgDyrYG3hrEbf+oWrncTwKdYQmMLe/1YFjtvLgEkhJcz9dpJ
qFh3uIxkQ4DR2danE9iZto/eVIy3wa+MJNoF7LLjH1l8+9uAUOLi9A1bpZK7
SaejDbbvtOCl78D5VLtx93xFGxwtVFwQxn4THM18OroN0o8FCLhgD1UTtQ10
2qCt1bFyDdtvjJDL+74Vqh6eKPqLXUf874BEUStE/yC/YujEZmnOVs1qhQt+
GcZ7sVcL/ordjmuFRKnn52WxJRNTEofcWuGWRtFpF+yTT/Q3OMRaYfzHkchP
2M8F7Hj3p7bA40LjvjnsS6dev9iMbwH1aFcWCvZ2kkzPdEQLTK7Z3trAPq0d
ZFn6qAV4mHzq93TheDRIf+jOzRZIujG1oYo9rbVCd4K3Bfp/KfS/wN5l5LNj
JaUZMgXG+FOwnbs5NxgTmmG/YaBjOnbVh0OB/JHYfw6Q32H/zFl2venbDIPz
/PFN2L7Sep5L5s3g/oMpb5naXmbsqne0GVYOqzOd7MbnVSZ989TbJmgP0r57
GjvvoOrtvFdNkFAZNQrYB9pstY/ENwGFmylaC1v0uYAxS3ATHK/WbDTGLjYT
yVqzbwKnnKl9/2EnHJs2ZBFvgjPLu7ursIOtv7ppVDRCgsPpsFrsnfdFw2cK
GmE8zkOrAft1nxStf1YjtBTLFxKwOWnTvhFeNMLKiJ/mMPbdHslRy4eNcO2f
SegPbHKa6rEhtUYgqYoUC/fg8zn5ObasuwHiznELiGGTssbWp1oaYPvarucS
2Khx18CuugYo0ee+IY/drZOw7vyuAToSnSrUsePHePvUIhrA1Ts62BT7kq0S
m+jFBhCxeIvCsMuk7fxZh+qhwOH3y0hsGbvr9+166oG4zO4Vjb3PpbCrsbUe
6IMyeV9gf5fiDfGuqIf6XRtK6djiNXEGdC/q4WnjWmkVtohAmJLBjXqIrm6v
m8KOWznY39KGoDLkzvoMtsrY4ovuKgS3930Rm8PWnC6IHc5F8H0wLXwJO9Pw
r+D3CAThPJInfmBbPmwKVbuGIFhI7AMdET8/dp+W1mIdtGdysvJjv6ulKSOz
1MFg3dCCAHY8h26WwlYtqI4tNwhi3xQOygr8VgvZPjx3jmPLBm90CA/VQsae
1VQp7LirC/cCUmpBcO5yBGDTO1cbpUjXwtXE0Rhj7IKmKz/1TGrAQ0bxzHVs
wUbLA5W6NZBQsky+gc3Abex1TLkG5NgvKJpjxwqIfN5+pAZkvjwps8Umjkfo
fJ6tBuPJckl37A+FD9h2uFXDZzXTS8+wLfZX3FsMeQ9rN9IKQ7BpbFPOv/B+
Dw+dMljCsE9Ff5HRdX4P77e+1UZg99qcESy79B7+a/7DEIs94iz53+sD7yEx
1Uc8BXtfjFDph8wqMCxg+lmE/fAc4/eWlkpYi6pgKcG+c5Ej+mdFJYyIRvGV
Yms6c2wXyamE2fvDmuXYj0h/b0SHV8Ldlnmv99i1uRu53lcrwcReNaQRu25K
piZzsQLkw+679lJ9KfeE9q4KON5nf6kPe6whq6hoWwUc7OyT6scOVqed4l4t
h62yfeQB6nhn9ymvjZRDpG2O/gh2zXm6juq0chA+3dU9ge27KSkdL18OlSls
jUvYbWLkE49ulsF8NePtZWxrAv++bYZl0L42s5tM3Q/x65f9z5aBY5/udQq2
WIJQW/iJMsiOoJv5gv3k1/jdkj+l8OmiLVrFZo39I3g6oRQOs1wt/4ttH+Wb
pdxXAl4TMcr/sCkr164stJTAwsZME9Xm9dWnYqpKYFK+unuLOp9tbzO+pJZA
3zPXoW0kEjo+1PCt1LkEngNXLQN2T33+Cy/WEljuaJtnweZRnxSd0C6G0/fS
brBiOwzNCWYqFQN7UBSJ6jwuJhdXiWLYsVlZxob9rOn6AtPeYqg6q31vN3ZC
sa+hzqci2Oqo7uDAvmLHL7TDswj2cL2U4sSm8Rz2n7UvguR3OfFU2wu28Tbf
KAK5fRcs9lLbU08wBZwpwt8TC0tc2Fv/rYfuZSsCEw3HkQPYrbeSXFwyCkHt
+Dvpg9gTwy+OWSQUgl2eRCjVxf66jIYhhZBkuaHEjf2WplhP0bUQdJzaY3mw
WVy2GrmUC6E85dYxXuzTfyNWWXIK4EvJ92Z+7C+Cuex3d76DwsSdDALYA136
64Y/8iGQ55UG1cU+6oVyY/lQayLTSDUhriLhX04+oPPyFcewrW0Z973VyYdg
WqOnQtjhvuHWOs/yIH/3nQaqFejmes665UFTy44NqvsLD61qmORBxJlRW2Hs
w0OTt84ezwMdcbKSCLY+zVuiaUcufD0a0H8cO61OVeYjcy78GbKgF8XW7roc
sfo9B47Z98pSTU5VDWMdywEu0TsxVN/XdbilkZsDq0oZ+mLYJpMlLi26OWBl
0FVwgrretEHOHGHZQJYeEJHErnfpuDOwOwv+7ag6T/XFBXuLmI1MuCyl40q1
X2Fi5ZXpTPBpd6+gutCP9ul4SSaur1ZBCjswQOnZb6NMWGsROiONbbZtptfj
5Vt4M7TXguruho+aeoFvQVe26hHVfPuHGPid38I4/dEaqiO+ClgPqL6FCIkQ
KRlsTYM97mc/Z4BVuuwuWWy75cbXtqIZ4Hi7UoTqQsHd4hc4M8CD7bc61e+N
9nxV/JsOzeuVnlQ/qHi7i5OYDsY6MuNUHxJ3ihtwSweh0sAXctT9iSOGhb1/
A28VZxbksb2PcIcO6qTBR7q8v1Rn978W/yqVBp6nFNhPYnOFb2dmOZAGfowv
FakuYX1sfW7+NciPvQ2mOtud7Nn15DUELIsfVKCuF7tUPFttKtg23hGlWjOd
/Ot0eircV/JQoro7mcHrdkgq0GxfMaX6KeV+W4dxKmju9HlF9a1lzXVJSgq8
fhPIdQrbPF3Cs9v8FWw/Wy5A9QkW0/M6Eq/gz0ClNNX19UNC7X9fQo2bgj7V
TCcEx7sSX0JG8oknVLt6Rc8sDyRDyHu9WarVelQeBGgnwXf3j1+plsyQpOHb
nwTdeec2qa776n+5bi4RLAVz2BWp6ym5bPLvSSJMdBUpU03XP+MbXfcCRIsO
hVE9ZvJWY5dsAtD87Y+l2rzEj7RnewKcq3d8RXWZWlr93pF4qM7WK6CaRXus
ke9hPEy+qiRSzVoVQafTHAcdI947T2Mr6R84OHo5FmiNA9ipVnng+ParYCzE
K907QHXHr0UHpo0Y6HywS4hqQf6UeJWXMXAoU0qN6t8qo4IVs9FgQVF3pTrn
y/WuCY8osHef9aCafvNZ9g7tKBjedH1ItYQvc6wMdxQ8f6UXRPXdyPOhoeg5
iHKwJFMdnyFTpLPjOVhVML2mejlVtvzhh0hgLv6RQXVDilRpQV4k8DSFFVAt
w/Ugcv/FSEhSmmqg2r/p+daSTAQYOGu1Us0zeI3ebCQcQitfdlD9JzaE1Pcw
HFYVOfqprtBdy25oCYOT/uIzVAtQ5LtKroaCOos2jRL2D43Y47P/PQWmMkZ6
qj9JuD0m7n0KGpvFjFRH/rmRUV0QDD8HiWxUX+uhyL+YCYJ8AWEeqo8oc5Xc
0g2EA5UXeKkeKvZMN58NgNgMu6NUszbvEzZ5FABubyyEqU4YKyVcLPEH9v9C
ZaieM/z0+hL3E+gXFZen2pC76KpRmR/Ot0iB6luGLDbXDfwgklCkTLUq7y57
+yePQTps9CzVDEySUcLDj8Dry25dqs0lBm5agA9EyO80oPo+XPmQlvkQTPW1
jag+MBe0TcXrPpyaCDOm2rr4UHPcJ0+gSMffoLpZ+NrNn1oeoB3ucJPq4R4N
sxtFd6G4m9mSar2PK7qEA+6gNnLbmmotZrOSU36uEM8XY/v//o4OYD7oDF0F
QbeovrR5XMHo7R1IKNK8TXW+5Rm7y572QCMu40w1kn1Pd9DTGAJke12onnc/
QRwJ8VP6H1hq7E8=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$35574#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd03k41NsbAHCpFNJVP2tS3KSNlKtk662hrBXZKVykSChXDbKWfRlkDYXJ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$35546#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c4le8bAPBklEQlmSWjNIhQIXEbSUhokEhIooysSEgpCV8ZZSQrUkZm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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$36548#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd03k8FcoXAHApW4Sy78WTLK8IEXIQWap3JTuVpRBStpQ8EdmSvQgJN64t
hAq/dEN4iuIK2VLJdjdLZCn1m+mP+czn+5lzZuYzZ84ut4tW51hZWFheoYFn
w1k9/zFdCvmiwc2ZBSITEh74Oo4iH1YLcavIYsJhdbbPI8j822+HX7zNBLWK
mV5sTpLGR50bTDjzkSaO413PBDjyhjChd6azBltTzHlk1ocJTebv0/H+1HU5
QrcLEzoM5Bo/Io9t3kqqt2GCuW637CdkU1OugXILJlSORb35jONzVHuKgQlF
q6dqJpCjZU0TSjWYUGbR2D+JPJmVvVaryISbowoaM8haToMC7dJMmNJ26qIi
D88vvx0XYIKHh/x9BrIaSXnXJi4m2O1T+foNeed64VnHbwywOOJtv4Jcc2rv
4bQZBrw+qrvpB/J4sX167xgDBJyFGKx6FPKMbtBZj/8YIF8auJcDefBVbt//
mhig581TwI0seqk7RbSWAYVRY8JCyBd2l1Om7zOAtStXVBzZPwmOOKYzYKAk
30wG+fHlh5N9cQy4TatWVUJ2zwyOGQ1kgHQxgdcIedpm5byRBQNkiUEXzZBZ
XtrYMIABuTola/8gt5yyV36gyQDP+YEYZ2Quu6EQkV0MoFXzBl3F91EhNzis
0qE6w25bJHKS1vudukw61O2ReROHXBO/Q1PuKx2YpttqspCPh58w5eihw8LU
mHQjMvWotYl0CR3GX2V0tyDDX7OmGnl0qFx7mvsG5y/7Nllm0EE/wzZ7DLmB
g28yN4IONP15ts2HKOS8oufukQ50oHN165xEdpHMUA7moYP1CbH7p5Fpoe0O
sqx0UO/VkfJGDmtezR1YoYFkAntwJHKnx4Kh9QQNjimKBz9Gri4ekSc20oBk
TSAI61PIwmqt4XHeNPBRabsyj1wt2Gl16B0VNq8/avyF7N+i5vSijQq/Lx3c
tg0o5Bs29EST51QYjP70RRE5tm/ohEcpFThUVE3PIstrHi+bj6LC8NatVSPI
BzTHf8nqUEEo4CxbnwGqx8xMQF/ZLLwgZzV9Rk4o5zhQWDgLvfmFYfPIfqcX
q4KzZ2Gl8DovryHqB7rtU6WEWUhbCgwzR66aHEztOj8Lk30VTs3ITf0/GmmK
syAbryZYZ0QhGwcl1Yc+moHHZWt6ecYUsmfSu4jNzdOwOcprw8IMnRf7QZMi
MQXem34KrR2lkA+KkYwux32FKzkteZwECjl1ju7he3ACXNlvGTFPoPPJtvNv
v32GD+Z6wS7WFHKUzPgO1vef4BmxQtjOlkKWkjrIH0Aeh5nFvmgle/Q+sjcL
h4bHwM6navWBA4V8b2fSupruKJzb3hE/4kghlzgkdzU2D8PU9OusTc6ofg7K
L0gmQ8AmkXWUgawwvyF+/scgGNkssnaeQv/zf51LsxUDwGgZX408jfq9IP7T
vav9kDlyfJfIGQrZ8p/P9mSf97C8HKJORE7dfyPSw64PGs5rhQq6UMg3B6V9
DNwp0MrR8i0cmXVQR1ndqxfcvTNchpDz+9t+cIT3gP/7tilZVwo5NyFxns3p
HUgrmvt5ITcbfem6XtYNscJxvAXIzu1he/0UuuDMoy2UXmR5z4P8Rxpfw+zv
FVkWNwqZuPRwjqzXCRL1LcvyyBonTH7oT3aAZvOePnNk5WtLu73+bQeOt6oR
XsjfDdseFiq0wW7fq6mRyLdL297pLLbCjD+f8z3kTSbmQhwVLXA5l7O1Atnd
UZsSF9UMDlcagpuQy/7NJDZ5voRAXwfTbmSBlfq6vOAXsNNKeecwssEhGTEB
y+cwZF6lOYX8dHx1QJ2zEX4dt1meQ7aMlR8XWXgGriNdeqvIDpKxE5sZT8DR
8r+F38gWTq3CvW21UNJkv4PdnUJWSuYKuvP6MZADYh5xI8fsFAx9bFcFlwuT
mrFHLMvY5E2rQEQkrh/7ohTV6t6BKhCi/rOBvb2tVDVaqAoMFlWO8SALsG1h
uPVVAuGY6jT2rvtanMaEShDjjtzBi8w3w9KWavoIis5VAD9ylLvS5cM65bBA
kCRgT158cWtDqRx0OyNOY+uo7NlfL1EOnqEK/2I3je5S3bdRBv6W9Absng8a
03Ivy0A4wk5tO7Jc6oHvCkfK4K1hr8gOZC8C66Esq1J4QzvxSgA5+K+TL9gv
kOAqQZyC3fWyipjjTAK+xIFx7H5BHXG1YyQgFij9+BPPqdJwSpkEYvWGaoLI
sWr9NU2zxbBgvS8Hm8JD08ryKIasDQUPIeSvWT4FdS5FoK8XFIDN2XHko6Nl
EeydqwvHtuPnfrDJoAhorwUy//hTaZmlTBFIr5t2YNfmkz8ujT0EPkqSvDCy
98SF0zZOD4Ea8XQIu6PMezzQlgjtMl8msBsjjWr1TYngu3cLE1up6wmTS5sI
zSRlVhHkjDXJnAIxIjx151TCNjlZ+7J/tBDcRn6EYMvLmi9buhfCueoJHlFk
q4dS9SmXCkB/aUII22ePz6inawHwS4xIY1srD5wCqwIol6lUxe7c9uzynHoB
TLlPn8SeT49ZObmSD1MlpVnYATJx9L/D8yF0KFJCDHlPwkLTEdEH4D2jJ4ed
t31UjbieB9kpc0rYhpR+Y5axPNj/TFcHm6kdb/K8IA/SSBftsQ+vLuTrKueB
7RWzdOzS4xzadvr3wcSPwiqOfO32w/KNszngIhvDhX1HQ6Pf1zQHnrxR48de
0wpLGFXMgWOc/lLYPtHdd5qY2VDpl6yF3bqYLx1zJRsIv457Y3/pSAxQTbwH
Pz0+d2Kbn368MFmbCXeEBHuwE/+ljU2kZ4Jq/qEB7NHzv+y+BGZCtHXwF+z0
D4WLn9QzAeJD1rGjte5WfK29C29edu6RwPkjlDi2ujuQJPwsHHv1WFIaqS4d
cjNfR2ErXBBtfpKRDmk2/XHYyeUa514FpUNYVk8atl+LFPeERjqcv3u6GPuB
U2K9/JM0UH489AZbJ7FrnvwkFfy97fklkSthfedNv2TouyYgiO2WbUT9vT8Z
uuU7RLD33j9ne20lCa5biMpgf9vtuCMoIgl0ON3+xpZc6//um3Ybvg1nmP1x
JYfrtae3oNxk+Ch2wNnStt+ht4DhLkrAtiovaoiGWyDbHG6DnZz4ziLlvwTg
3rPk+mc9amDu0XA8GDNvXMX2/2Kswfo7FgKNrMOwOUoyfya1xkK8q/R1bLOo
HgPJuFgA9vvR2Opdotra22NBfbtxMnYJ+5aXwXIxkGmvQ8S+YOwpz24WDWa/
s4qwG5sviWfzRANvzDwJW/Tzcsje3iio0U6owD5ReM/T3jEKDE96PcE+pGe3
Uu17A5wdetqwaUYmnYGpEVDcKvAa+9Fau+AgTwTIyGi8xXZo52O9wn8dmpa5
B7BHnHq4hX6FQXBk6xB29fp+jpmla1AkZz+GnVvh9KGJFgoPskW/Yn8gnUzx
H7oCih7G09irowRDQk8IdB08TsUOp/o47+u4DA183+ewi+u8zn2vCwL9/XcX
sd+7hUuNlQeCnbrgMjbpqPT7tsIAcJMpXcNuD/LrzU25BI0Hajb+1L8ihmf5
py8ohqttksL/556K1vMPXkCRUNiCPZ3eE3S77iyE1KaxY69AtIhnigvMq7zl
wvYVOFbqkGIJ9aUzW7FtK1n4wCxa7/+UMkSz
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$36520#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8ld8fAHCzJUVWhBQqiW/DyOqTEUlGSUIySkZlZDappCjKKFtG9t4r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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$37516#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk4FNobB3DJhEgpSYrKjaTc6v5ckfQWt5BIpiR0k51kKWVXttEwmCvb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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$37488#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81d8bAHArhGQlGjSQEBpSqMcqIURGKrLKKCqrsmU1jIoKmckMZWd1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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$38482#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hc81esfAHBUSjc3VBeF7KKSBln39ykkVEKhclGKqK51s1dO5ilykh1Z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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$38454#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c81d8bAPAQEZlFS2QrpUhF5UEqlBmVREZEmZVZtsys4hslhLJFtnCu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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$39437#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk01dsXAHAZIlQyRmZ6UUSlEW0JiURE0SREyJhS4hlDoQyF3DKHupmi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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$39409#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13dczV8YB/D8pKkdSqKhRaGISnooFBUVokFIy2hraO+hTUN7aEh7aHfa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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$40389#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk01lsXB3ANVKYGmceklKtISRQb10xxJUUoJJKQ4Q0Z80RkJkOZ9ZjH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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$40361#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV1nc8lV8YAHBRZgpFKglNKSJkVI8oEUX1E0mKpCgjMspM9pZslZXsvdex
d/a6Vva+r1EhSb9z/7n38/18zj3vc5/3nOd5eHVNbj+hpqKiOos/KN9WljaD
Ti6jsHHSnn+38xxYXDUVoX07Cv4ez4N2uM3BaePzVB62o3CLel7kj8cc2Al9
2vQ2HwWD9xJr435z8HDmlp2vzihYGQrGJEfMgVyeV5nVxVEouPdab0/2HGTp
1yhM/ByBnDBUJDc6Bzv8nxWc0R0B75VwFx7peaAp3NS3lhqGCleOhTMr8xB9
/NrW96YBOKYnfYXRdwEqt/clb94nAbva5XNHOcmQxO+6GZrYA9B93qEukgxh
uqd/Gn/uAWrn6IbAT2ToMVq5eCWoB4oc1Xc/jCLDdaY7DQuOPaAktuC1EksG
zfnPDWIaPcC24nuFOZkMGfkPKr/S9sDOn5MerIVkOC6089Sux93wcXKZ9b8u
Mgx/tJv4vb8Lvl35JJlHR8BrJtrdjbu6wGdruOQRAwGnWBo9wmi6gNX9wj8G
JgL4O2jNxMmd4BYL5Rq7CHg19vzgs/JOUHH8LTC9l4D44FtyyfqdwPFGz7iO
l4Ayny67nKwOqGXdXxgoRYDTYHiKydcOsG/SDme/QMBPMdYLpyI7wMuZUST4
IgGPTwk4fHTpgNIQ83eBMgSUDC/E2Wp0AJdtdLy9PAFcrsJTh7baQWciLI3j
NgGK59PplxTagdY4qEzpGQGGb8dvfLvYDrqGHuEfDQjwGbvCmCTSDizJfUKE
IQGmXSlzOlzt0D37xMXLiIDGuiWNpsU2kCFf7MozI2CXH8djl+A2uEztUN5q
S0DNYPKPc3Wt4N5rVk/vT0CuwfrDloxWQEXsMsIBBFiWvR56Gt4KZTI5TzXe
E6CpFM4SatQKrHfTamI+ELAWs2hJ3tMKKbzsOSfCCBAVz5U1etQCX1T4OFai
CeAxPLxQv94MPQZ/K12zCBgXF1xpHG8Gr9A9kebZBFhUpCs0tzTDAMcRhYc5
BJTKL801xzVDTAYf57k8Ak7S1R2uVW0GF4+b/s2FBHw3fHEiLKEJHtIpxNeW
EzBVo5VWr94IJ9L4PLu/EcAkq5yeJ9sIFSnZlyJbCPD1auOJO9MIpKqkUp1W
AppF0T07mkZ4QZu5f7aNAKGzBjL86Q2w3fqh7GwnAXQTus1PaRtguXF2XzqJ
gDsDKhpuOXXgeCig/+YEAaFHv7B//FgHWedZ8/5gu7q33M5yrQN6tsEDXycJ
2DuucHtAow629/bY/54iQDqmyOfE31q4Uvj7i/csAbds7kskXa2FQUWJQy8I
AiIbmz4VCNbC2UPRj7YtErAiwxtZu68WfJ+onQjCFvTV1hmdrYGC9gMXC5YI
aDf0ADbfGjDwNnBYWCHguEZ7qG5PNYgM7WVgXiPgAsHE8xxVw+wd6Tue2J/W
ee6aJ1RDxTfnA7TrBKSdW+9yelMNGsLL3L+xny48UvjEXQ3Kw5I/mzcIoJIy
fhlHVw0jSe+4Lv0hwPa/JLWkpSrwvPqtLBW7wnBeLbeyCkzMmkzcN/H52G2q
U69fBd8zHlgLbBEg79rk16xSBf/u+j/xx668MePSJlEF8ULBDT+wY+MrWnsZ
q4CFzeln7j8Crqym0k6kVcLLis+NJ7YtQgGjj+HP1Qr41Bp6qIJmEeLnHmzY
jlZAevW7K/TbF8FKNMZkR3MFDMWc3H0T24h3ajdHdAV0XlLy7cb+uil0Q1yp
ArwlI0917VgEOanngmViFZD6+t8TFtpFYKZa/neVpwKslE1llbCbDqq/VvtV
Dn5xfEMl2Jk6nAvmn8shsU/L349uEYp/nbb841EOLvTljeXYn3VD/ji9KoeN
a/axS9hG/6i3AhTLQTA0Q1CZfhEiSW12+0XLwSDVcsQKu37MZyuKuxxYBqWF
YrCVJxdZHk0j+HVVP2YFm85v6aRJCYK2UK5aToZFsOngumkfgOCE2CuXi9jX
B9SbIqUR6MoldDthb887wJ/CgsCW3PUkFvu0xsvPxZNloHFbzr8S22fgv9F+
vzKQDHPO2sSefhObNadXBqGj8Yn7GBeh+xFDwoZkGShmJUoKY7eVPK9m3I3t
KKqriP3pTSbjwYlSsEkg+B5hh8tV2QkUlgK7qYONBbaEoxfPBd9S2L3D97kH
9v2iZSptiVK4NFTOkopdqmp0xYS5FFaZztWUYPP7aVY5jpUA+XvZ7iZsvrQU
x/f5JSCzn2mpF/thqoZDnHcJ6DwuezKOvfafWmWeTgk4qzmYkrFbxSOUG8RL
gM785+5VbNqMo7yDTCUwJVAt9xd77xxZdnGkGE4NfWCiYcK/H/iZQ51XDOrt
O5/SYXsqSb7h8CqGfpkONUZszbaSoFOPiuHAf169TNi57U6MIFYMDjzD8xT7
OfgP3GEshpefTd9T1j/uXGAy+F4EA6kzjZT9hgKiPtnnFEH6zoUPlOdpKecF
f/AoAlMdniVKPNq6UmtJ2kVQKC4wSIlXkEa6quJcEVRvZmoQ2L5C9X/76Ivg
J4Pmkwls7uIfiUtDhXA/on4bCRvdaG+kzy4Eme6YM83YQk8sH/O6F0Jylc9M
KXbs3Q1LqQeFMKcpKJKGfVTVkv4/kUI4bM3P+BE7o5P2qDx9IfTMP273pDx/
NKBMYrgAGMsyRa0o+ZO7b3vYswDO/hNsUaLkt9Thy55HBfBxK5NGFHuc9fk9
evECMLVf7DyArZ9hYfRjNB+K78rITeDzdHOXR+dsfj6EpMeP1mJ3GCu1jfjk
Q6Sn0f4EbPXMvrA2yXyo21N5Rx+bCNaoyA/IA7ZL9HPt+LyXHTwonP00Dzyn
fyomYm9lZaqkX8yDEhEvGQfsIC+/L4mzuUAvp7F0HHsn1RjD18u54E3MqT7B
9006bad8wr5cqEiI0BLGZlOJVUwi58BPjgubf/D9/S/MKTsjLAfKfpN/eWMb
2b40qFvOBpqv9g0fcT0wMlaXaK3LBj5Tjufa2EnpOdO9H7OBLev7x0PYTs/s
fs4rZkMXb3xuCK4nQT0Khw/HZIFF+f24N7geEeFD1wWts+D9YF+NEPYfBUPT
SzezQG2u2mKcehHe0Knk6WxkgnKom4M89mTtjFvO7UwY2bND+A/VIug6dQw1
ncyE6vlrJXHYLYYp1ya2MoB8WrRTGTtiXFWPMzkDnDy/xITi+millXDIlyYD
9EkiZdy4fi6b2q/oGaQCi/Ox8Alcrz884vGM3JUKO+fcbhhh29M18fdmp0Dr
OtWVn79x/+/7F6u2lQw1ZOP1TVzvDe+8sbYOTALmwFKz36sEaGmxaTwo+wod
UhyKn3A/ybz8wbfh8VeQ1rq9zohNIhI1JRm+wkV2h3GLZdy//LN7j/wXDyLU
I8/lcT9Knn3++NhcHMTJS0h0kHG//n28ZowjBk5/O3j/wwwBtEFekd4l0XB4
Z0HgxDQBDIqhkVK60VD4jXvbOez81+cuxKZGgTn1O+tG3D+/rg9Sq3p8ghfJ
x7+NjxEg5T+7sHs6FLTNuhPRIAHby3xPBd3xguqRH6z7cT935IL1z9s9AblU
ll3C/V4tkc6mNNcd5Ar0WnXxPDA7f+yIMKcrvL+UdyC+iYBwiZuhW0OOQDT4
qeyvJ+Cf15WQC7kG8EdPdiwTzxNmldynwuttEZ16vVBiBgEnPjx8p6bjgPRP
1sWHpxOwuPbIbnnTEfHqKVh6phHQZdMTJBn0Ds2fNTn0JAX379N3zTKq3ZHz
wVgn2gQCsqTJC95+AejBfNb9358I6Bn/PmIyEoFmJ6inIr3w+7H7r3n4fSSq
f5tnfdGTgDZDhaCLVz+i6Rx65kF3AhLWmh81Jn5Cni0DEntc8TxyvZx3d2EU
6kh5H2DgiONf3Xnom0Msqrcg5nJfEaDrPCsfSZuI/h49+6zxPs7HiCJ/kXYi
qlqR0julScDpTG/zlrxExJlKq+auQcCLK2rM/fpJaPqA5p5LagTIrKz8sKlN
Rm+H1Nb9b+J58lG94fd3aSgijZ6lC8+rBmO0uk/+ZKIcgV5y8xECZE+/vURz
PAtZBRdH/8DzcKzYsZwI1SzkTHXzNicPAQ1v626VfMlCJUsXE+5zEUBfuv6l
WCUbWXxO4m7E87RLs9rx1JgcpL7vzMrVHQS8vSeaLnglH3X9ZjmbP0GG2/yu
6nuM81H/5YXpyDEy0G3ZNS2H5KO4tCeBjiNkUAnj2oyYz0d/botWXx4kw5em
b3Vx7wtQqKmha3InGaLLz8s4fS9E943NNLgqydDtQ2a89KoE+awGp7z8SAb2
sGpqr/ASFG1cJ3wpggySAjED7eUlqIzuzwx9GBkiUp8euMFciireDS+EfiDD
yly48O8vpej6SJ98rBcZ5B4vEXw9ZeiWpeUJnddk0N383tcYWo7GrtT1Ot4h
g9j34t/Ds5Uo8pljuxI1GUrGj1Tn/61EG9KLbob/FkAwQYLXm7UK1Y9RHXDb
XICbTDPOJySr0Fb08fbC1QX4c6/H+6R7FdrebOC9Y34BbAwizVSPVaPA6aTL
4p0L0BoRL86tVYOoOHaJ/41eAKbMHsfpojokIsKgzy+5AJKDh5auN9ehVLMU
/g2xBRjtzS9OHKpDwikunA0iC+CdZ6p1j6oeGZ37bq1zegGexq6ZO16tR1GL
7kq2hxfgVSWN/XxLPcrQL7bU3LEAXvcDZXmHG1CgYzRDces8ZH/Vk31JbkIc
fX/zeR/Og/UI+29iqwkt6YsfF7k/D+bj/ib6LM1I/ny6p4z6PGz4jvjKnmtG
x0XpJNVV5kHs760L6dbNqNVZ8NILmAfS0qiLOvU35L2s6Sp2eB4SFjd/fWNp
QaS705euD83h+aL7Rc/ONtRw9cn25DtzYK+q+iJybxtKZOPvvKMyB2cqZnc9
5GpD9zjCv29cnwP32FqJfoE2lNnqlCsnOwdFe3K3vl5vQ2eel7wsP4vXP+1R
i3JrQ+Ip+/Y8ZZ6DparRr5tbbehcoLODac0s2Flb8QiOt6O+W3Xfcs7OwtOW
efNPs+1or+Jr7WunZ+HHvEY801I7ynW2Seg7MQtm7/5+GdxsR0wHWl6scc/C
hV+/tt3j6ECti6bdx5hnYbC6taxIoQPZHGDmuTY7AyfSr146nNyB6gsGgmOj
ZqDsZBuzpn4nusm4Vk67cwaOXhqNs37RiV7lvD4/TzsDexf8rALNOtEfhcvu
LdtmoI3LsbXUvhMxrkijgLVpKGTVVpgMxuvdtDIZx6fh9JFwLYfaTrQvlMxV
XzgNY6K7P4zwdaGQ3UuLtvrT0J7vaqrX1oVySFYpQqVTwOl1T1q6uwu1jqot
iBRMAbH7fvOu/i5Eo7fsLZY9BbLHZ2VTxrvQ1XHJVYnEKTi4GepfvtqFXNrp
3ksETQGT2u8TKlzdKNQrS5zLaAo0Xs2+oX/SjS7Rab124JqCL0y6vnvI3chk
qJia/s0klCODjJ3L3ejDlbZIeotJALHkSepf3ejOVPYavekkrK1b+kxtdqNZ
S7Vf9PqTED1aPe+5sweZ8E2J0d6ehL1dH3IUBHpQ/y2BjVX+SbjRnKP8Wb8H
aS1KzBWRJkAvZ+Pzj64edH/tTRa75AQ4eW29dezrQUcqP0/GnpuAtRcH5BgH
e9A7Nb2zIoITcN6q+dne8R7U+Yhxj8qRCTBzrzCiWe5B0jmXJDyZJ+AKuxa6
sbMX1c/YadKNjcNkjXPzJ5le9Ppuh9sJr3FQDqy74h/Vi54b6PxWGR6D2z0W
ecKxvSh+R1qIEmkMuNN3Nbd96UUDrUFh17rG4KF89Qxdci9a/qPULNM4Boxf
0lk0c3sRo3Eyg0TeGDyy4X7o19CLCCXPKinfMTj4489JhaVe5GAtvxpyaQwm
6QYdrpzvQxdr5NvHo0ah599ONjfJPhTyTbsuOGIUsheLleuk+1C0gaLF9eBR
uOO+vUpGpg+1PdXZzPYaBd+Qa9P7FPvQz4mOdj/LUXjW3JKqodmHjhWq6T9X
HoV7plv7hW360K7tuYoF6yPwiv8VT2xeH1rgJEd03RkB3kOOx+4W9KEnRf09
nTdHQOnsXg26oj5kb7Sx3Kk4AuUVWsp6pX3IbPxPYw+MwNL65if66j6UZ7DI
MS0wAg0ZL+5utvWhxvBgD5HtI/Detl4sYrYPnT87r71k+B34U6KkmDlIaJ5Z
QjZJbBiMxaXrL+8jIeMAB+bq08Nw5dR1dgtOEioZsvX8fmQYtl95tNJ7gIRC
fc5GHGQbhlribZ/vYRIyKVDkSyCGwDZ25nblSRIyXfHn3JMwBEt7k5uuSZHQ
v7qcYRGuIXA2Mc6j1yQhLc77nfEMg/DW1COH4T4J6bhUylpTDcLU8c8eDFok
JC+aV660NgCDUfGlO7RJ6LnI25n1iQHwmnlosqRDQubfqGeflw/Ags0vOn8D
HL/q0+wcqwEI3v5GicqahJhi915vn+6HgdjSrPEAEirTUUo+20KCrSHjiuD3
JBS7Jt7LWUsCPtFVRsVAEgrecqujLiMB6WrBreQPJMQ1af5zIJUEv10kq/VD
SEjZdd061ocEE3c0FwojSag+4fqq6w0SMLxW+dgTT0KrlyunPrb0ASt53xhr
IQntOBxps9HdC4dZM7uCsVWjXh+2bumFip15YgeLSGhq/qfuWm0vCL59fJWv
mIQ4Km7WbeT3Qv7j5mT+UhL6ISz9Z294L4wu/ePgriChgKHJ4mDtXnjx4ML9
6HoS2m99YK55pgcEnwvaCvWQUI4yNTN5Ww8sSTcsRmLvKpl2Ft3ohutlXd8Z
ekmoqpSjzm6lG0SUI8+PYbuRqBPYx7thw0m7x5tEQmKl/U2a1d1ANcB9u3GQ
hH4uF3NKuXXDqe0KZ+bGSEhyKiNaYVc3gPL1jn4yCRHjWVbveLugolFS9jhB
Qtp7BOpzD3SBcc87rZfYH1drXWb3dMGAQmQA7SIJJdY8kFej7YJDtBt0Z5ZI
yOVVWsvF+U54vbzDwnAF7+fe5X47txNkyKTCxFUSajSIpnO73gnB4X5889gp
6c/+Tsp1Qli8v8zpNRIaruhUkb/YCX18xR9TsZPknOiZznbCji+ekynrJNS5
v6gojr0T0ngqlz5ukFCH7800ztEO4GQeYFXeIqFzOlJC/6w7wPE+n60H9gk3
+dy/LztgMnsyrBb7E6dFxV/DDiDXKi3DP3zebnwwoH7QAdQXjfYLUfWjd5wa
U4cud4DBlFHkv239KJln/W8kQweQBkarnu/oR9WjI3T5Ee0gK7BTPgq7E00z
Tn5oh4K7Sq5d2MdC/tjv9W2Ho6yyshdo+9Efw+R8K8d2UMoKyKCn60d55n0a
Kk/a4cdGUGIQPd7vP9Z6WaF2oLHfxebE1I8iRUaaxKrboLOkfzkZ+2aEsNK2
sjYQ6jgS1Y0dICy68S2/DZjEGAxO7uxH/Laik4bJbZAbzJXVhF34xGYk630b
7JdyVGXYhfevlFp7o9MGKrdPCeiy9CPtmP20bf9a4Z76kcuu2P6XKxYyfrTC
zXMsp5Ow7R0+sn6YbgXTZpe3y9hqpwdYdVpbgd1m31l71n7UJdDYyv65FU77
j1b7sfUjcSruB7OXWkGKYy9T0N5+VDzCHy/s2AIJaqZ22dh7f8k1B75qgeq8
7qZ27JTzIn/WnrVA1NS9v8zs/UjkS4NJ7a0WeMgVkO+MvTYfF2ZzpAXSZmyT
nnP0o6FTzdzydd/A8t2AHw9nP7IhJEzVWL6BdflgsxR2nrfg+Or2b9B+12Pu
P05K/u5eDv/dDN3vjevdsWtvBhdPjTWDie4JtkXs1106vsG5zVDR/W0jd38/
ejJ4akz1fjOccE7eIXiwH4md2bXGn9AEu5dcHeWxR6wWU9kjmyC2VHlAG1vD
dMiZxr8JFrSEhf2wV3K1fSetmiB5wkOXwH608G6p8loT0CzIbMZz9aPQ0d7V
0elGOHf2MQM1dz/6Z8+imMjfCPQM4/Uc2G6yxqSeQ43wTL7phQC2xMArfVq2
RhDco6n7HzbfreNmzzcawFVrJ/0X7IWD7cI3mhpA4RWP5uXD/cj4DquOsVED
WPSp/NTnwfkbX6Tlya4HEfXuO1bYDWWGdaoJ9eClm/XJDfvq9P1j7z7Ww9H2
ttWv2HvGLuQtuNXDyWD+7GnspxOKezu16mHlr5LpY95+FESMbV+grQeqHyoh
ynz96Md60HcFrTp44HPXRxN7LPp3WvKtOshONH/5DDtM8tQ2lmt10C0kt90Z
u94+9dSQcB0UHzG5W4R9kMXAxoOuDt6ymZUdOdKPyuKnHvBn10J+f9jROeyf
5vIujky18NicYdsadquGZaUIVS28kZNrojnaj07mx36d+lkDui9N+Q9h39b+
9eTOcA3s8z2xWwX75aJNsExmDbypfBqYjj18XnfmmXoNSO6nYtc71o/yDRoM
5+KqQdlyoMsYW4x1W2lrWDWoMJx0eY29z6g2JM+3GiJ1Huf7Yrs95R13t66G
tMPOegXYvL+l80C5GuZeCK/QH+9HEQ1HrX/9qIKh0Umtz9gXe5ua3lypgur4
0mMJ2KPO1xQqJavg0X/NoxnYkm47+ZiEqsCqruVcJfZDjh+zUfurgOfl8csT
2N2yNVmDRCX0t/TsOn6iHy3O/HryIawS2LfLj0Rh929KKW8tVkBeQtuZBOwv
KYI1JpMVIHTG3DQdG+UvO4z1V8DHxPPdpdg0J93zm2oq4Mzdy9z92HKar/al
RlSAj6JUEcvJfsTov/N70rUKaPtVZGGJrbmiW+4dVQ7Dhj6ctthTj+oKe4PL
wU5LOfstNvOEVM4Rn3J4sJzX5o09y5GaWPa6HKykVFJisAuL7jlT3SmHv+kL
RDP2stJV/ewd5QBs7WMH+fuRqLtiTExvGRipmwfxYLsYOd62rC4DupqTl49h
k+0fDihllkHzs8V3gthSqlsvNz3LwO4nKV8GW0LvlJ/5pTLYN2o58hg78mKa
UcGXUqAuCDH6gj0j/G8x0KIE5IrvxSdi289LqtPplMChgeN9qZT1fweLbJVL
wCqI/kQe9rMXbC+NjpRAveuKWS22+cwNI/32Yog48bZpElv7PM213DPFkC6k
U3b4FL7PhaNxxdOFcM1F9NQR7KNW8kHPOwshJ1vI/zg2WPmqHkKFkPi27PoZ
bKsbWbyuwYXgy8hnI4UdIVBDY3S1EDQ5qNvuYO9fEX3lG1sAucISjk7YlQ/i
nNh18iE2J57VBfvFupfbrZv5QH2z45Mbdut6+oqvdD50VFmleGOf/+/7KjNH
PnBcjwgKxqYCxSCupjwYGhCIS6TsnxHAbSOWB7lXtfqasYfsnNjEmHLBIX/f
Qgt2yOP9/hHrOUDHdmGzDdut7fcNmqkcoH/YydqN/enarEtPeQ50cdayDVHi
W/9W42WZA775qyYLlP8v1OR4diwbIn8JFtAL4PsxrlWvWZQF7FUj9xix6Xd/
mJVLyIJxk9R1JmzFXNaDgsFZcMLm65nd2FYW75N2mGXB9WYfC3bs8rD3Dyr4
s4B6wdeRF3tHndkRw7BMcA2u+Xge+9VBz/zXrzPgdNrlOQnskRDVVqenGUB9
WlVUCns0/1q3t1oGDOwTqbiA/WzD/2uscAa0kp6VXca2ZBH2L+hMhzYVb0Ul
bOf6iIPLOWngLbOvUAu763hwbrJ1CgjHKnY9wJ4IftW3cCsFEgU4ydrYpAbx
ISGBFGB2Ct2ng82zq+dt8VAyLKV6qz7B5pKIJc/IJoOrvK6aEbbZ2d5t4cxJ
cIGbTtkYezO3k3Z9KhFGUxxlTLDNhT5XqZcngrbyP76X2C2/TmlymSfC2y3X
llfY02OjmYV9CaB3NLDSBluO+l6VbNxXqJ5lCLXFjlBfZiq2+wpXgt2f22Gb
REePiap/hReFiTsdsHcrzAidYfwKz6xbzjthEy7m286axsNB3lOi7th9j4ou
2F74AjsY7/e9x76xY3jHoZ4YMJMaNwik5CNmIO52Vgz4Nf37TfGNG7jT+sYA
qeUvexA2J+nO/G/5GBDLkr0Ygp3O7Rk5nR8NiYM+1yOwxd7+vfkjLApuql2o
pXhp+5OjkpZRcPJppEwkdnhF8LzD7Sgg81oLf8QWaNhzjYUpCl6VNtN8xj5W
cW7Zav0T+LqqvYjBLlHkXXxTGgkJwmOdFIc55o3zWUbCDyYpqVhsvaSh182C
kRAocosmjhKf2Is3R6MiQKThqtsXbAvxx/emncLhXIWjegLlfT0zXc1RCAX+
fwYpFI+N/eCw2BYKiQaiVIkU+90JES8KgdXql3EUtz+U+1oqEAK8NRnfk7BF
EsQCBnYFg8K0HF8q9lP7jPXb3YFw7lGIEcUjtOjiiEsg/HwRmU/x8ZED08bi
gdBNX3EtDduxe5uqf8h7sPOM0EjHljkUMDB2LwD20sSGUbwsuTPuDWMA+NI/
JVHczvw8dk+xPwyV8KtlYAu/PHpWkcsf7KD4Yib2t8KAmnelPqDTXf+K4l0M
V91quH2ARz0yiWLdd7u1GBy9QdEkjC0Le1IqgjVE1gsejdB3USzh4WDSUOcO
B8m627KxfdL6vQ/wu8PgoucZihl6inSNPN1AykTBiWLH/npGzhuu4Hw54FAO
tujhp7sdO97BZzbzyxTDkkjO0Ll38MKaX49iBT3G/AtBTqA6yxFPsXHNl8Qt
9bcQoqlSQ/Ee8VYnnUJHaDj9cJxiM6VW75oDjnDRkY4rF5u7XXYnX7Ed8ElG
i1OseCKvdMnOFiwr96pSvE/JwrJCxgbkrbwcKD4V8yb2Wa01rKb4BVE8VRA4
d8nDCszqTJIoZrv3aZhD2RIuOda0UWwhJmLe1G4O8xvSYxQz3QiY+vrBDFj3
+K9QbB/uk+Ki/hJenqzcloc92Po+Te+AKWx96NhNMVXD/hSPIiMYSKngonjt
cBunssxzUC/zO0nxpAevJUvtMyBYL56jmF5jOrhHSR+k5xouUJwn/efGp/bH
QOUsfpXiPZfPGz9V14H9HO+UKRZ/N//hcdEDsGlPv02xairf840aDRAeLVGn
2DihYXtg+x3g9rbWprhizF7Ev10O5NfzHlGsHK5UKzbsfeF/ZA5RoQ==
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$41338#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd03k0lV0XAPBSCqkQRYn4SjLlrZCUjcwkmSPJWDTcBs0hV4VIyZvMM5E5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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$41310#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8Vl8YAHCJQkjKyM6qCEkUyhMZpYwoK5KRNI3IKPmVkZEVKXslm+zt
2Htv72uXzSshFfI7/nnfz/dz7rnnnnPPeZ7nHjO10rpHTkZGdhr/7P7vVU97
Ouc9AXl2UtRFPvOwIi+S+MhjAuqWJCWz/OaBY+D1zaX/JuBnhlpIYuA8vBf6
xbLsMAHbXX0TAaHzUE16LrV4bwKOsnoUGsTPg0vgp5VW+QlImMoSbyqeB/Xe
MPOTf8ZBnpHoSzU7D57cJXo6FuNQeNaCikZhAd7Xcr94ojAKsqyc4t5/FqDy
bSx7XA8R2Nl53+0JXYQZiz1ciWZD8LkqyHSJZwnWbTZML2T3gwxPfUD1lyWQ
FtezYEzqhzq+BbKQ5CXoCX9dNhPZD4FjPbbmqUvgmfXJNNCrH2bUlPTIM5dA
c7wuZsi4H8hoN/jP5C9BftycyHX6fpDkmY4xqVmCdJ/THHkP+yBiX/vcv9El
CP8YkplwrBfMJXL+nThMghnyiM1nzL2w7y9vKeEICVQpaz9dPtALEXz+cr7M
JLjB/LRufK0HuNruhs0eJQE3ZcU6Y2MPMCmpfQrhIYG+Tjm37tMeKG4I8MgW
IUHo3Yv0piXd0LLn74NtZRIMEnS1ObO6YePglN/bKySgeGz1eyChG5xy/loz
qJKAZSHK/JpfNxwtSHjGpUaCmJsXeoTudgP31ICZsDYJfl1WfdlK2Q0nfYsL
qIxJQFbOEBOt2QXeBoq6HfYkON+ZPfRCqQs2LH1shBxIwHOLz0dPpgt6DoSo
uzuS4PJvF3UG/i7gdyVpnH1BAr7PV585bXSCiG6spcd/JPh6LjfmTHQnfHjz
vmjBhwQEtRFlr/4OoN7as6chGl/PXiLKW9kBC11pq39iSOAIjnylKR3ALF0Z
KxxHgnT58XPzLzug5ATTSd8EElxctBa6yNcB4/pj8zLJ2GlNJwqt2kF9Zd8v
w2wSsNmwndtL1QaHDG5fSKkmwdnT/IIUq61w2YiJL66GBCaq0ncpRluhbKdn
+mMtCU54SRaT57VC3boNxZt6EkS2G7FuGLeCblpm0JVm/H70mAxRYQuEy9Wh
6C4SPNGL+NBr0QyiJYSqJ2MkqJsOKKy80Qzz/Hq9l8ZJsK0/o5B+oRlOrMmV
MU6QgLk6Oew1YzNsB6gfyJ0kgb3xuqlARRMc7/gUMzWF20nqClpMTcBtGPOA
cXF3/DaZKzUNkG8tXuu1QYJLIvW9BukNYN0Y/knxNwmeh6V/e/yhARQZnCl2
sFOagu8F3G+AQQfVOKu/JJCwEuRuP9AADns2p2Ab3582PVTiZj0saj24EUm+
DEJmjjxyF+thkOhlL793GXz2tpy9IlgP3vfahaews465k9/+XQeJFbZqJyiX
wXDot96LyDq4H5Z2O2r/MgTqsgklf68FhYoSXQXaZViwP7A3va0WHkl52Xdi
M/dNvswqqIVibioeI7pl4Iv5rZfvVQsiNuVHbemX4X3jMKHsVC1QuFwN9WFY
hnxxoatldjXASNNxz/7IMhwsNBgpMaoBzsi9AovYZ8g+nyxWroGa29qPTJiW
Qfv+ox95rDXwq2vIV4V5GZouWt5NKasGTe4gRnLWZRAUHDr6lqIaovTzpsXY
l2E0ssuRerkKpki6yV7YF+6RZ/oOVcHTXz4c49jd0gdiAzKrINzSht2XYxk2
t3vrPuhVwfKt3w+7OJfhnNyXP8yXq8C4pLOImwtf719B90mkCtb+DBU8xrbi
GSKGkVeBW59aNTn3MvBfsJKITK+EUT4jem6eZSBdFvHj+FgJ3tLGfabYWS5P
uyJfV8IeZRHVROyuW1+4onQqYYf+j6zgsWXIVlX5EUlWCV/JRs6x8i4D5c68
u3Q/AiqGNvMb2O9V+A5LpyF494Drojd2hmnmxrlbCJ7QZJLWsJ0eSwhLplRA
0L6t62V8y+C8Zml59lUFkKZsWuex78tnfZbQroDFrcE1Fv5l8DwoIHBmuxxI
05fgKbZ9Q+5T8e5y2Hn9+e5H7KC8Q9Wnk8rBY6riJMIeu0YTJHajHASdhrNp
BPB4OgyMYoK4f4K8tSh2jX5ZkuhmGSj6HevTxDb7tcQumlgGA25HgoKwIxQX
dkScy2CmyWsmC3t4w2WvqEYZTF6S+daK3cFubif6pxQopJibyAWXwQTJzoi2
l0KOVFwOO/al09nuYgmlcOip0CUJ7EdOPhqnHUtBc8bE5ir2hGyAqrhaKaR+
2lC6g92Q5eV4hrcUKswiym2wsxPlhyU2SmCBaXvADXuPl6ejZGsJZFm2hoRg
/7otoHkurgSoyYtXE7ALq5fuST8vgU4727Vs7Li/X8tkr5UAg3xyaAX2p3F5
XTmeEnjWS01o2r3fit15+fViCPRRrujB7r3CY6bYXAw6GXSXh7H7v7ATVGKK
wdie3vIb9sjjS7HX7IpBj+b3qTns5tgHRRpXi0HfzSloCZs7fjriFHcxjN1y
9v6BPbkvtYd6vQh0X0mI/sRWFnxgOtNcBK6heq67nh8nqNbFFgH1qaiXK7vt
EYUBCc+LoLEoT2AZe/+FYok314vAJEbLeQHbViRC2oS3CNKFhZynsd3vsH2+
9LsQuIJJ/OPYTIrr9jzthSC2ruU8iC1MWMgm+1wILbdpnDuw7yQigwmnQigu
beCr213/XIln1RqFsLN20aEYOzCa9l+CQCHc6uG2S8d+4cPwz2OzAN7R87BF
787n5P7nll0F8Et1xdIfW6K82PJaUgH0HFW+64Ltf2R1UNSlAIr/dO48xC4N
dG1i1C6AvbqKKrrYvDdbpIb/5YPNZEarMLamjHBxVW8+9ARR0RzBpvbgbkhK
zYeFqiOkv3h/uf9kCbLXyQeWn9QptdgB95q0jE7lg8hPHdckbOLYgzQlctz/
GeemF/ZNwe+nWDPzIEZ/dEIF+/wAXVUtZR5wKcaa5ePzICP20iebmAtzakJG
ftiL+4f3xGTnwrRc6R8z7BZDhn0vjXJh/HMhGx02nQVVgVx+DpRN/7eqjs9j
v3DeJXHfHFgdT95ix/7xqiyQ3yQHQu+ZfpnB51m4qvAdHV0OyBeqE5yx19Xf
qsyZZ4POjGVpII4XobkympMy2cB02rlSC7vrDrfUMEM2dFh9NjuMLfHYM7G7
7CvcU9jnFojjTYTP0/vNR76C28p1Tmccrz7qhyl2emfAE9GTzjQ43tllb9yt
EM2A6OzYPVk4Hg5nLv/J7EmHJrOgyRscu/vvbdVHznTQ41DKeo/j531Zg7de
2anQ51djSca2DH7zhdtLQ0nA9cSR/B2Oz0/f30jZ75oE1nWvV5iwy9eOafPz
J0H1dqRENI7nW2xO1RZPvwAH39OsFBzvzQyDfzPsTYRVFVnndMZlePjkCgu5
SDyEyumSm+D8UV2aEqjRHQfmIzI/O3B+kdFt8o91iIPh00j0Iva/0hBZtepY
mGukfceI8xGtv2nQ56xo0M2yak2mXoaysIZPAvvDoDZ1D40bxTIYPZjzynD0
BcLklaQFnE+n6AQu0J3wgXmjQ4Onsf++uU7rMuAF3t/C39jhfDwsf+GFn5Qn
9BHjL2+s43y9dHLUbv0/aF8xfzz/kwSu/WIUE0MPIF6/+eBbnM9JIkmzGasv
UU4cGHwcJcEZ27IW60BXROeuwps2guuRKLIRD+bXiDW/WL98mASvcvkNv+e4
ofGgD0wjBBLIfaBgT5/3QtRmMkXUAyRgT1Q/LpAWhBLDSSYsHSToE5+Ze0If
iTZj5w6RV5Agmzh8VLg6EhUKfSJrKSPB5qnjPAT7KOR/qZr2fSmuJ4hH9OlG
otGpqd8v2IpJUO2TSWfWF4tWkynTjuSRIIDoRyiIS0BiSzVrGSkk+Jayr/Hl
2RSkkijoYxNMAjX1QWMzvxR0ziDpwXYQCb6MJrjIT6egJe1XBm8DSZA2eYjz
+8dUNExR8vSDHwk6rR2Tqv6mofMVCrrhb0lgK81T0lORifRoVAaVcb1Y2OEV
RcaTg06/chE8YUICytPOwYev5aDerSeOLrgePfrxQvmx5zkIaS1OdhqRoDde
8INYaw6ijdIhszUgwW3+5DwGx1x0zVbtZhSuZ/v3P4r41p6HThmc5/ykRILX
T7QH4x0Lkd6PKSGOEyTIeNq2wpBQiBT6jm1JCJLgbaXKG6e2QtS/VDZ8lZ8E
UqP0P6R5ixCnMWWLFa6/rWyFbjm0FCGe5C83P7Pi+r2v/8coRwl6eLfzWxYV
CUJEOYylSstQa4HiFY2ZJdC3yLjPOlmGTjRkF6tNLYFNdPDaGlU5Mp/OtlP9
tgSXw397RumUIznmunq5sSWY+063k7ZSjsRyq/sZB5Zgq+k5KhZEiM+v382y
fgkaGYmnZOorUcgTKZamhCU4P84QGstbg1g3o/v19JfA7aIs7aRUDRqwEWvJ
1VmCMpOXbtzXatA428E82ptLMJYRd9//WQ0S0fUxLVJfgmNHN7/I1tYg/icK
4huXl+Cj/QpFl3kt0k7b8WcUXQI9StarHfF1iEHlP4VKMvx81s7b+ocaUSU5
ncTfmEWgWe9TkeFrRFLH36pQRS1C3mkXPWbJRvT5wrGPR8IX4VxabFWVXiO6
saw+ezxkEcoXlu5NxTQiJvoVHWmvRSh7kOhnJNKEOnkYffdbL0LtJb1T/xSb
0R/Tsylacougt55k+MCiFR019b2X3bcAgZHNyb6OrcjvMtn7/d0L4Pk552yy
TyuKr10pv92+AMKWZf86MluRZ4MY87/6BahSsCcj/GpFj3o/9wkVLcDOztZU
r0cb0jbj3yMQvgC3orrWNGLaEcO3p30xhgsgaBGyOmDcicyl9DW7ifNw4Lcp
37/7nYj1Zopy5cA89BMcTh+z7kTNGqbP03vmIY9Ob8Tov07Esv+Eh2vLPGxF
O97Jju1Ebye37BlK50G+gmkGjXeiTcefeqNh82Cp7Zxoe6cL9TffpD6tMw/x
PteSf2h0owcs7G9Gm+agBzIVGnS6Eb2o4mhm3RzwNf2dCjfqRvcmCiZdqubg
J627ovSjbiRB2D/LUjwH9cH06lqe3Sg00n5bNnkOcj4Ubq+VdqPrJwO4lTzn
IFgS2f/m70FIvLTLRH4OvqiwixKWepDY5KzmVu4sNBV6mNqs9SCl+YinnFmz
4Of8aI1iswfJK1pdvpg6C1lbQmLHqHqRuwkTq1PsLMgN+/8S4e1FZM8XQibe
zYJP3yuPT7d6UbuJEofDvVno1GaYzyruRY/PJAZUMM1CTsTcqcnnfei7TIfC
4Wcz8Nam+LDYyz50ZzlBUunpDHAr27Y4vu5DEUPzRs8fzMDJDKtM8nd9yEJz
781+4xkQoy++8iO2D9lrj/19d30G3lzpoZRo7kNqFz30+gVmIPU5TaUeWz+K
ohbynxyYhuOCLor4+x49ucb3UlhmGppOk7un5PejtneZQuqS09A5kdN+uKQf
kQ2bW1qfngY5f2avsep+pOdgFporOA1BimWR2r39yK2WY/zs4WkQolOZyPzV
j2JMR5T4F6cgtHioVkp6AC3Ju4iiqCkIyR8SLcofQHwXPW2FyabA1Z/Pv6J4
AJlmqr7v/PsdlJ20s6rKBxBZwlFf+/XvuN4wuVBRN4DSzv+jQ/Pfgcva5XNg
3wA6fabbTbPvO5DfWGqJWBtA+U5T7k9Tv4NGy9/Km6cH0copapO4m98hnX9a
MDZ6EK2R5A6dTfkGqcn9fKlxg+jQI29fqc/fgGWwPzL78yCaolY4Kx3zDe5n
c1EVpw6i915qTPDhG+Q3hc+kFAyiqBttEmqvcf+p4vkj7YNoPj6545n+NziU
HcB3dHMQPTq1jFaov8E7EUl6AfUh1MOSGTDzaBJWdJPnWjWH0Mm/ViIhFpPg
ICIkaas9hBo1+1TlTSbBs8+QL19vCOlLTlJF6UxCG320H4fZEBpmOfbVQH4S
aud/8z5zGEKKDmEfl5knoWeqN/Za9BCSQgHTntUTIMVHpUw7NYR8bO6RYtgn
IHMm8caRGdzfLlPzHfME/Ave0WSbG0Ihm4UWTocmYEDroTjP0hC6oTL29db+
CdA0j/5yeH0IxSv+7WReHQdPF4m2cAoCun1HfLC0eRyuCeZcleQloAuVl19/
cB4Hlxvxp1Z1CejDDxc79eIxkCoQL3igT0DFy4kdZ76OQWNhfvuoAQGFUXyN
Y00ag1H1R9m1RgR0eOhwxmzIGHzZYjV2NSOgH+6Gz8Ktx6BwisEi+ykByZoW
qSqdGIMi3k59BncCUrzKer7s0yi89Q8K+JNKQB8tpIJUX43APQaHV5LpBBQQ
8lq7124E9vxwYLDOICDdr54/jR+NgBUVH99EFgF5/T7f+FJvBKhiVU/k5hFQ
A0F4uPXMCCQ60A+yVBAQKkhcrp8Zhv/q9ncsduD5NAzn8WsPg8TzJCaaHwQk
apLeFihGBG8+1olZ7LCKkeBTx4nQV+5RWb9CQPtMssmbuYjgVrxU4bpKQB1D
QgRqeiJQxkx0T/8iIOboSKuoRQJo9j7i8NkmoEyqNqEjqQRYoqaWFqYhIonh
y6YgSIC96sPWlMeIaM8B2Z8efEMgaohc07H1xk7o57IPQddGwYgWLxEVsZzQ
nDw8BAeY47yj+IiIeM5lSZFiCMwjHucJCRKROPONMY6pQbjOeGWRX5iI4n8f
fMySNAiRximOUWeJyLWy64nkqUHwO3izvkqJiFgN62woZQfg50//l9eV8fMM
LTb+PDMAxxzGAvuxjczrJyaEBmBH1bd/VoWIcrM6dOrYBuDQ8KM5SlUi2g4f
kY/72w/MMat1vOpE1PFZtTC9pB/WjthtLtwiokeelyboL/TDnXfesmNmRERd
RDn0/XIfPHfeiAVzIjr96+vfqgt9QHeuOiIGm+Loa69YyT5glhfRvnOPiCIt
u6dNjvfBbZEXff0WRGSu9C9unaYPFPTD3+Y9IKLuq2Rf73b3wlGT094CVkR0
ij+YTsG0FzgPdT90wt4xfjV47XYvXEvdJrVinz2qukf3Zi/84nYZt7UmIvvt
rIc2yr1AInXaltjg9V2ZDSgQ6oXr6sdTztsR0T1B+fLXqz3wyaFmYdWRiBii
zt1n9ewBXqG5VQUnIkobVPle8qoHRrlmI4KwYeTgwh2HHnCSOtUm4kxEM8/N
gtMse4B2qLnS5AUR6b7Sk9O91gPyjUi1yIWIXkUIOGww9IDBB+Va3jdEpBj9
+qJuVDc4n9r/wQIbRPwbToZ2wwvZYMbUXZ+ka9z27waF7/5Mp92I6OHFXydT
/+uGiGk3pfPuRHT4osvdI+bd0BztFCPtSUQc3u4MosLdwOWUVUDuQ0THQ1Iu
2JZ0wdeQ/7bOYy/2t++fy+0C7/GAvVbYZr3vqEwyuoA+2EmHgM1rM5R8M7YL
3gqNMmf6EtGNuG86qp5dwK7Of0HVj4ickmT/PtXqArOIQaJOIBFdDqNfCFvo
hNMCso0e2IxJrXZSU51Ahwguedj2Aqb8vaOd4B6PlA4F4fnHcK4ydnfC6+uf
1BuxO7155KOLOuHw7TcOp4LxeA494gsencBrX5Ld/oGIvilEbxkc64Shxd8P
fmFbOZ5PlmHvBEMljTXOUCISeKFqzM7UCWzGVP89xraq30sao+oEKy9yp/0f
iYjsFA/5wngH+MoIskt+wvtnbUDss2sHcPJ1WFiH4/cZ6lIRUdEOBOuy8vfY
Hsfiz0TmtAP7Md/FPGyDjf7Y6C/tsGPm1P0b25Bz7H6KfztshF+pfRVBRKN7
bN7232mHcyOfzN0iicjv4W0l/502KLjiUGAdTUQLf0d8nii0gZHHQWIg9oG+
ixnpkm1g98O6/yu2l3j2HtKJNrjZpqn1A7s/5M4Fh4Nt8Km32uxJDN5PUDCU
MNwKLa6ZzHdjiaidT7LM3KEVAgU6N0/EE1HonPpjl8wWMI3R0lbErqyMzCCL
bwGhDqW3xthcNQPbHh9a4IqeoMcHbJaiqvrQly0wFGI0soPNnyE03KnaAiN8
dnztCURUStDm/zLTDBCtxq6ViN/PwresNt5m2F+dUnMf+8/M3mgTlmZ4GKV5
wwW7QMhJeuNAM5ynX+dIxiZP/mt3fL0Jaq52Om5hh8q+nY5oaALiH0HD2C+4
f+/Ees/jJrjwse5DXxKON/ZnJpyLGoFCOYVrFlu5lWlAIaMRAGkF/sV2535s
TBvfCMdm7ohyJ+Prtfj4P/s2gh2ViN597LGmeIvpO43wh7PbcRXb3qeNJZ+y
EcRb7MM3U4ho7SK5vf3NBijMvV1Bm4rXUy5x+/WVBhDje9/MiR0SdO5S4IUG
oL9pHgnYc/tYlrP5G8Dnd+WJN9ihx64NUK/XQ6Iq9TZ5GhFdn6on0YTWg9Xl
ca017Iy05TPXhuqAIta/gDydiI7sCaX0a6sDBs9lykPYJxc5bDur6sBVScRS
BJvZYeSIYWodbGVoXryHfSU4657nizrYLImALuwC1hx9Qa46YGbqvxqRgedT
71z9zrwWEo5bsiVhUwyf75DUr4XcHFlCDvb+P9JXx9Vqwdb7z/FmbF7TJ6+l
z9XCT58D/zawhV1d57aoa+FGLusXzUx8fltudtZn1QCDV+eTX9jPIyvr7m5V
Q1VF63WyLNxOuVIluVINOfufcdJga/RwHKSdroYeY8oQTuy9XUufyjqqYSND
fPAy9q31s1oiCdVA0brQ4octRcsWfl21Gphe0gywfCWiab03r1+GVQE3T4Ur
N3ZbZsP5cwFVEPqmifM4dtwhv+2f7lWgunNURgpbRm80/Yl1FQTqkq1rYyu3
BwZYqVRB6tm0V37YJ1et2z6vV4KwB5fkH+yZ3mT7Tq1KYGe8GruD3fLouH/a
lUqIalEm35dNRCMfUqLfylVC99ZMKiN2JOlwooJQJcTqrQUIY4uHUUnW7qmE
ZO2knNvYbvkPIudMEBicKErIx/a2iUqi56kALpc9NqXY70IHAzRoKmB4ikqy
CvvDSTb/92vlcO+SW1wrdqOGQD1XUzkUM72k+4ZNoZLwS8O2HCxmdmTpc4io
urB18XBdGah/9le8g50mTTfG/LgUhh3sycyw97bwm3/UKYXYQJ+8+9i2likt
R+VLIZPzIaUNNrdqrCw/cyk4FApcc8PuXJ+21agsgfWlaKsv2Ee+co1sHymB
W/pJpjPYzYOGiVmoCPLJmTfmsbOscil60orgMEujBwn7Qdny8MbHIsjVOfJ+
HZvG+/CqknURvDrHcX9vLhGVZyy+X+UpAsqXytRc2EaEUa/gN4UwywnGGtgr
fp7hI8oFcOXk6lUt7KNaD9NFJApAIa9J7BY27Y+XB125C6Cc7feiAbY/QaVW
4Hc+cF6iE7XAZhcQr3+Tkg+x/GGdL7DDo9ePOtPmA29cUVUC9sDjfW9u9eQC
SXSS4Qt280GvJLHKXEC5LIbJu+PH9C3QZOTCSGDpdDr27F3N1lrPXOguc2jL
x3YYFG9TkskFYzbpqXps9+aM7hdxOVA+oXp3Gtst/SrzV+ts8P2SIDOLfbGs
bDbNKBuCWT8fmsfOHD9TkKyaDZemMvKXsHlnSi4m8meDKKdJ/xr2ya+K4ymD
XyGEj+kVeR6uh8a4Xo5f+gprWpzu7Nhidv+V/eLLhLJsB3ZO7IyvVwZ+/s2A
oupXWVzY986yk350ZYDipS9tx7D9LKopVl0zQHB5bPI4tmiRhRf9cDrk8Ryy
l8C21Mh/GRuSBi9+Phg6i+0iFXyg9FEafL9TLCOFPaUr+XBAIQ1cY9TWzmPT
f6vyZVpJhazYusty2MfdVxiT1FLBqCdN9wq2ycaLZo79Kbi+sva7it19u/eA
9mgyiOc+rVTdHb9l/4pPfjKMpJ7gUsPWOHcocscsGWj8/hXdwLa/IHNiqzIJ
fjm+sTLAtgpVK4AXX8DtKNufB9jkZSmfR34kgL8MQ/tD7Juxr0T+NicA99C/
2EfYvDEPB1kSE0A4p+PSE2xmuVpfHf0EuBvgYWmNXbwsKjxRFQ8vxO4aPMe+
fYDK7GRwHHz7t5fBAZvnce0+3SdxsLegvmbXzavRKR4qceBWkS3ghG3j8Ovb
1GYsXG253fMCu4hSnJRtHgt+t8YH/sMeTiROLj6OhuR/9tavsZ95pu21OBYN
oneu73+DLUPNNTLeFwUPd6rF3LD5bwUkE+WiwCSR9rEH9gFf8RNTDJFwxyEt
2Bub4dLAzuX8MLChFj7ksztfw9T4/gdh0KtE5bdrDpruoodcYXDfbNLVF/t7
d6/Ix7ef4Nc7BS0/7Of+GVVkBh/hS8uBtEDsfNawJsadEPi5nM4WhM398fqT
jdQQGJM389q1xgNa7xGdEPDaZL7zHluwrZAhMzMYzh5o/xmMrdq3XWR85z28
OXJdOwTba/OGvQbNe9BNWcreNVtmg9OlgiDwZ49/8AG7MOv4ZUH6IKjr2KoO
xabJs75L9jIALNlqj3zE/n1biHa1xx+SLUvNdz3HZzc7I+wPSfiTYdeGIzPk
g8R38JO7gSsM+7RmoXWnrA+UN0qa7rpm7ZZWT7A3sOuNJez6i8MyxeCCF9zf
N3ssfHe/UmhmTEe8Bfevy1QRu+fJ3aOMZcsdqGx15HZ99UThwPGb7rBPbY/t
rp2yLMyl093gt6VA767pEz3i7xq+ATm6WPJI7BfKRy88z3sNNNqmYruOC3vG
4kf7Gr5V1Ljtulo2uOGlkyv4qJml7dqItd8p++QrOOJxvWvXfmSgOTv0Eg47
77BE7a7fdT4aQxlnsCS1nt91RMJK+ad5R2BtndXdteJ5b6mBcAeoNaIJ2vWV
vQXM+pt2YLV1MG3XgetR6pFpz6BO6F7Nrnc01xfGb9sClcMBwq57L8/0C9La
QJLy3uVdK3deWCY6WsGMxnXyaOwTHj6PHw89Bpoz04d3TWlA9+uf9EO4R9fF
t+s6YQ7D4PD7YMBLf2bXOqcOWp3cNIe+VzFyuz7DDjuVt00h5rDn1V07OO4v
yXU0hvT4Kq1dG/hYZs9IG4Cq+A2DXd/h1vTg3LwJz5wl7u46CgejFEcNYDa5
b75rV+oZH7ZNRXhoumix60aP661HN8+CLFXN/V1n/eAyjgzwv/A/+U5lBQ==

           "]]},
         Annotation[#, 
          "Charting`Private`Tag$42277#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xk4VWsXAHCplMSVdM1KEVFkTEWrgRsipVSmiJBcTsiQW05FKDIP6ciU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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$42249#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8ld8fAHAUEirZUURJRlnJyPeTKISKpoZEZEaSlMqIkoiSkZFsyd77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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$43215#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd03k01PsbB/BB15ZBm6xJV0mSG8rS8pTtWqIiRFJEbumnBlnaELllT0Ml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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$43187#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c41V8cB3CUVJJRdqGyEhIaRB+ln1UkM1lFSkgiadgzW1b2SGTvLY69
957XyubeUpSSfsc/9z6v55zne89zvue8P597wuipmgkFGRmZMP7Y/RaPNVpo
CZqGa2Ur57nClqGWo0JPyW8anH3YA1giloHvqN3NVq9pcFluYKeLXgZT/43w
ZsdpeJH4p2s7YRlEN5TGqyymoXNNKbI9cxlYqWzlgxWmIWWFPfy/+mWgCl6I
Gfg3BRQh/6xj1pfh4W03wUGLKYgNPfNq6OYKBCq3sxFUCOA75qN3gHIVFGtn
j9ZOjkFBl+0Vuw+rkOgrmZT4dAQKftMNZwmvQa1M0FexykEY7mCLMyleg9Cr
TxgOFgxCL7/wOShdg/1NPG8nUwdhyragg7l8DeL53azehg7C4xD3k42Va/CV
2fRKr/kgOPCoX2RuWAOqgS9scmyDsEednujTtwY5ih6X814MwOHM5HclpDUI
uXDeO1WoH16K/Ag/zkOEjvSP7K9O9oO5Z0jVKC8Rnpmy7igw98OWYXZZOD8R
Es8vFM6T9UMEXdBpakEiiOgub7L29wGdTtDynCgR9vNmit173Qf/+mIajGSI
wP4+ttuysReKZFPtX97F44207Dl6PZAX4h2035cI9WWg5Xe7B0y37ihb+xHh
jQw35WO5Hnjybmls1J8I9GSriEukB4JyHJ6kBhHhilVKsfeeHvgrVqp3PpwI
0w8HGa6ldwP8vC/NlEiEL2dsUDyxCz61yAWvFxHBUdf4z6XhLnhK7851oYQI
3q620j01XeCq3/vqZSkRZlhIQzuhXUC32eC3VU6EZMNhF5XLXTCS9E9oDRFB
+0KXV7VXJ5xnPSUU1UKEA/zOxpucHSAk6Bp6YJwIHPx0aONgB6ydldxzZIII
O8fF9X9stMOJ+b2G7AQi1JmFPCC1tUMzB9ME/xQRtjWulYzbtcPtiL9rF74Q
IS6ORiCsqw3Ynt+W4FwlwhKl63U3x1bgL8jj4fxDhAr1C5EWj1uB/BrfKOU2
EeTL/93Q1GiFM0JptivY79x0urgFWkFM5dD9gh0iXDP7bvJ5oAUUf8zsuUBB
AjaOG1Gdgi2gRjqjsu8ACf74NT31GG0C9YC9oT2MJFiX57saUtcEHbbKYslM
JIgyV3yRkNkEYb8ane2YSdDvH0pX5tgEKldkeVhYSdBWlcQ7e7IJiOac/orH
SMD7n/Ucu3kjbMyRx1mcJAH90VhXLo1GON50jPzMKRJwWbWFc0s3wutWicOL
2GuOzKfP0DbCdIsZjwEPCWavdjGLFjSAY8IFGUl+ErDot4vy/6mH1iDflTwh
Eqz6SvVzf6mHp9+qO+8Kk2DT0pvsREc9ROpla1OcxetVaNhhjq+HbxzROsoi
JFCOlioik60Hfx52pj5REgT2/+Or8qmDj0e1xGMvkiCz7Nf5ddZauKNvzSgg
Q8Ln8dhPs721INYYMBOH7a2l92KWWAM8PDyvGa6S4J9AQEFfXQ1kefdSbWLf
Dn0jn/ekBsjGs8OzZUmQvybRcb+mGp42nlKZkyPBr2m7H4MZ1XBFcClFTp4E
rh+DVm6EV0NdjFljCjZT8oDyefNqOOiWc8dYgQRh9kYU+xir4dOHuLoORRJo
GzBpyfRUgf/BGodHN0lgE/snlyelCi4b1vIUYX9NEu0++KYK9u3LCSJXJsHZ
s3MP+rmr4JelenY4dstsE7/Jy0pAkXsp8lVIwDgbt6CgXAmexJjyDewyF3cH
wZOVIPZbRPzSLRIsun69+L3tM9DvV39chv1puPq0E+dnWChK789UJcFA86vZ
+z8q4NafmwHz2Ae1lLyut1TARNXmPs7bJMj73BF+wKYCDiiZiPth09+ZYQlp
LIe9sq0vtdVIIKjW/9A2uhx+tdaf8sJOzxHP17Yqh5P0nb5F2AFme24cYysH
Mh7a4MPqJPAMtG5JflIGTqnaVnnY3ImWj+/LlsHJkxPXBrEz15tZj7OWgfvP
4xNb2ET5r4Wh9aWg9WHqkbQGCRbELD6qRpWCVOOStj529oWPWYesSkFo6fNh
e+wJ3wImD/ZSWH7a1VWEraIl++bqtxJQbQ0b6ca+zke2Z6exBAIPi6ctY/9r
dfSwsy6BFlvKSDZNEvj5U3iIK5SA9nZVqQj2zUsX874dL4FH4vqx/2G7qlyP
tGgphiqkXmiOfUNmUUcgvhi+r5ybt8fe5O9XXXxeDLT2ZON+2By9Vs4pSsWg
LuYaFo1NJs2/8oCrGLbqXzGkYUslmYSc2iwCp/40tSJsT7uwNzNtRTC30a9Z
jb32kCclMbEINrIq2VuxA3TcGe/bFYGbNe/HXmw1m5PtXMpFkJ/eQxzB/n70
WfvUySK4nOPyZxJ7Y3yGJfFXIWS3/mr5gv0gdaXgfmchlEhs6Sxie4eQJZz8
WAj3z/yXsYxN/P1+cvZVIRjUxFWuYF+3P22bfKsQFOmag3bN91PI+BFPIcxy
unHvzq/358w8/acAzFbevVzA7k1+pbbaXQAt94v9ZrFdlkrv5KQUwIpJ/j0C
9kkF3Rpr+wL41Sn/Ywh7cHMy4IJaAcSbXpLvxn71rKnuN18BaHz/T6cJ2+NN
iBH6mw8x3KICldifuZqeuPflg/KnqrI87K6i+QXFtHwYZM+iSsaWGLHro3XK
BzcWdOT97u89Jxcb1MiH2tPFE17YeyuoD8QK5INJr7qJHTbrWa47D8jywcJf
J90E2yeu5aTgYB4wdLzNVMMuZKY5X+mSB2fVHi/w71q4zsVTOw+YBWI5GbC9
9OU0VIXyQCzz35Hf+Dzduv87dG44F0K4NUUasaVTb+/Py84Fl7Ot2unYTau1
1A7uuZBy2FrSHzsMqXQwieRCQq++yC1s6mtRQV8oc0Fe55SsMLbLnbpxk5Ic
cPzFQXcI+49pGlXS4RygFKsYqsP34+o9dSRYmQVbze+ZuLFF/MuJKfezgOmb
puQGvn+UrwkVJ/dlwRNmkfF67OtRdkqctzIh/s96hCG2y02nn4LT6XAosHXN
Fd/v/MhrfYUe6WBp77wljy1Gput2RSAd9uo3OlNj+/hx2mvbpEEYZwVZAM6L
o2jiXQJlKuR3aFU643xxkGHsvZj+CaxromIksNfbhTl6VD6BBNfUj684n4rJ
WDYPRKTAmCYfrS72lhK1WZhAMqz6ZE0fw/nms9clklX1A9hCcLGWEglGBxuW
+n8kwvf2+/82cX5el/1WEhyZCD7vDn0Ow6bQo1phnE2ATNvUwE6ctycCar++
WI2D9cbFcCGcxz25XNJHJCPhvQppPAHnuS3j+Ksptwjgln4nxY/9N+pxXEHH
e3B/QziYfY0ElvWsY+b3w8EnSHi9ENeDDgubFh7vEJgQCJzJAVyP3FJCIwt8
odvyPfndyzivZxxs1e/5QICw6o8eSRKY31eXY6Xxhsav7B4K2L95yY+3PPSE
WsMJp3MSJKi5/vTBZzYXUIqI7V2/QIJlsfUhjqNmICqL8kRxPfP6j/WEaOsD
4G2ZMgk9RwKDuePcP8kMIbJ9uOAHrn+8bNXnWotloTlY+ljebn3MUkyXPX8P
Tb17zsyK6+kErcE10UsOKOPZW/tkPhJYfc0sMxhzQspvTLO/8pIg2S3k0QVw
QSSbBVtJbKvQekemGTeUWlJY38JNAve72tXsfN5ow0D47tAJErSOxBvTD71D
0qwlp7PZSSCfIUrK1Y5B4dFWHgqHcT0/cC7cjSYW/Rm42KNGQ4LJpUK5G3Wx
aFD17mPdQ3i9l73flAnHI/WEew6PDuL9nXOI8qJIRJTk186Y7yOB6o77fNNQ
Evq6sl+TC/c31yXDzfIc0lB8iWcU4H6po+6RwchQGnKbZutmWCGCefSf9N/n
0hH33mz5L0tE6PuSw3d6Ph09Ou//x2WBCGtbgvHiKpkoL1L3SeoMEW6/5d/c
PpaD3KoOiiUOE2EzbXvO824+uve945hMHRGOyP0l1/LMR5akHbfpGtxfPf18
60R+PlpsIIi5VGOvHHySeaAApV3xs6ioJMIPB2fe0NICpD7SLcGO+8sxsUCl
ZMYi5B5/et/bTCK4PNELz2gvQZQ3ElyOhhLhKMuRuz9/lqCUr1p2jsFEQIg3
98qpUhRiw5s1j/vdEHriDnpVihgsDw3n4X6YslzpvR9vGRoYWjwl5oX7XfWj
ZxWdyhHd4n296VdEMPDvenZGqBLNR0Z8WNYnQnZT9/SORiWS1ubSu6xHhFiN
l/Md9pXoMTh5++B+3OihdoxBeyX6bEUD3NpEyDmuJqNkXoXEjnnQ/adKhNcG
70PlUhEi2+/KK3WNCF5lalfv0tYgFs2ArR1uIgyFTpFtnaxBh4KPjR0/RQRx
3jXZsAs1iN1S58zlE0RY+G5/o1G/Bk2wKjM/O06ExmbhEwcza9AzlbOsrYxE
sO1IWmZSqEWu1K9TRPYRwcKKbVPcsQ7tsyfu7Zpbg9cx6jYnQurQibfuVgGz
ayB6zjDrYGodetin8+/G9BrEVNLd7OvB86OueNaMrwHN6+wpKZ569D39+flw
/H/nxoxsm2VbPXIxfvhvrhr/PxJYT7vE2IgEE8X9OKLWYIuLb39FbDOal/Gr
J8mtgeS77LrHuc1oUvVCm8n1Nei893XnaF0zMqK5enb06ho8aE9evrfYjHwk
fWmrpNZA6c6caqdoC1q6G3LOWnQNurwX+P82tqBpuE7hd3wNzk4zeUWutiIJ
NuJpz/VV0FpjunRVsAPZMbSxRr5fhcXD2/fsoAP1M8RPPgpdheeGgvmpah1o
+nRStfi7VfCgW67eftmBhplZBpp9VuFdpu4ls4YOJPuYpDzqsApzTFcHtPU7
EZFDsPCD8SrEPjvLZerdhW6JXRBsE1qFIEZXi5HFbqTCqTjg93kFYv9da0j6
1o2exdDUb5SuQB6ttbn5727UVcv3Q69oBb435katU/eg29dOsPFmr4CsyYbB
lHAPUoyv8k6KX4F7FYrql573INaPMYY3XFeANdikonu7BzWK1d5Vk1sBYS5E
o0/Zh9wfU0fqtSzDpJIF+fyhPsQveHo5rmEZjMxntSyO9qFmVfrByZpl0IwJ
P/XsVB8qSfN01i/H41FMZ3Sv9qEVLXYRhYxl+JTeKpRr34d+pp11GPPD7lii
vfOtD3VkcjHsqCyD562WMza9/YhyyGtAu2sJvI87NE6P9KMrL+r2EFuXYGpD
6IjydD/6qcJe7dq4BC+8tBHr137E10Kx8KlyCaLPTd/0pRlAZ+W4DkxnLEHY
XeWQTvkBdNnigQPt2yVgnn4+2V02gPf7puoDWIJwpshTSSGDyDt2i04gfRE6
R+Pvt0QOIgovhpjPyYvgs2YYtxo/iJTljU+oJC5CqA35EYHMQeSxFcphGbEI
c+TD0871gyj8v5KdRM9FYHlhMRv7YxDFzPaIjRotwmrdoQuhakPIXPaBQwjb
Ikxpsuo8oRxGGc6vIoy9FoBpo+1EycFhNFnqz9HvugCNz9j37NAOo/0x24uy
jgvgosdK58Y2jNS8Dt46YbsA3GFx2mZnh5Em+bB9n9EC/PeFrTbrzjCank2V
Z7qyAFqPjzkcSBtGPj+7l4/9mAd6K8WTPFdHkPVCTthjg3nQeVBwlk1uBEV6
BrIq68yDR0/bEvWNEfRNVY5ORGMe7lQHPZzTwOPbubo/FOfhm29IqJXpCHp/
uyboxfl5sJTFfWTACPp1/Hey0aF58A0ISzYaGUE58ToHZsvm4JyRyHzug1FU
V7wd3H1kDriHtg2DTEeR7ufKgB+H50Cmu+zUE4tRHIHZd1kOzsHikK0fx/NR
1GL/4JEh2Rzc3Fb8c89tFAVqLj1bWf0CXek5R00SR9EV3chL2w1f4NTQ0Xir
sVFk8IBqhurlF7huKufcJj+GwqhvT5ONzwLltt9XxRtj6FZ/zqvSwVnweq32
pkFlDBmPKvJa9cyCgNGXuQLNMZRgR1kz2TgLftEnLlgaj6FFPXmO6rxZYPhw
ZEfHcQxRbZS6enrNQg/HK1GW/DHklHrruKjYLDxV9q50oR9HQWblS9d8Z0Dd
Uob5v6PjaP159C8uzxkoJhqT72MeR1LEAYN/zjOQH9Xi53xsHF1mOnC+8sUM
mEgcSbvDN46i/qM7KW00A2dqk2XCpcbR1r6aZhWJGdjmDofbJuOIM2HyIVqY
hhLuY7asueNIYZE7Yo/cNLz5/buUN38cWQscjtO4Og0XW96LiBaOo7+N2cdS
pKZBWqEfyZaOIwcXBU8lsWkQhC6n29XjSLD0KFsk1zQUZWwEsXSPo4RmxQrl
P1NwbmJSTp84jvzmTr9gyZuCD3l7sih4J9Co7sKKMscUPPUy8Wjhm0BDW9zx
BqxTQGBxigg4PYEEjQgUVkenwGI98vkRoQnksJAwEXpwCh4cDhPcLz6BCnrM
RjvWJuFGAs1Y3NUJFHZtK0cnfhJMovwO++pOIA6JfG+PPZPgVBD/IcNnArWp
cNlodU/A/fW0oh++E+gDvddPu6YJeOOX4i3lP4FYRGsGo6omgI487mVz4ARq
l7766UvmBHBJvw7sCZ1AK+380W+9J2BRBXmmxU0g/tWHXAyyE6CqoJZplzeB
bO5GfRUqGYfcm8iirm8C7WQqmrxPGoMOt0Un1I/XQ8O9KhU9BoErW9HlAxNo
0runazZ4DEbKz61nDeH51UzZ513HoGbEQNh7DD9fSaRl6d4Y9DdfjmeYnUBy
mXsCQjjG4Maf7wx23yZQRr1ky1rUKJRc9fmWR01AtRHtbFXvR8DsdfsFr0ME
tFL6ueRQ4AhsuDuH6NIQUP3Cja96niNgenYonJyWgCy8x8UobEegS/864RoD
AXk9+UR+T20EftOPnY9mIaDzQmQxpjQjUGN7iy6Nm4DqVNKrM92HQTXi3r1H
kgQkEP1kcsNuCIaQu/oONo3jreuXrIbgo41VWuhlAupxvrXX3nQIfjlsOSEp
Avq7UBpKpTMErgxiizRAQBssLl+FJYeAd38Gb4AsAdnz/NCr2h4Et0+2ylw3
CegJcfQywXUQnP6GX0/TJaBuU6IRQ8gAnCqL2uLVI6CrszK0B30HoEN98PhH
bBUX4St73AagV86gOEafgIbJRU/+th6AZVmrS16GBGSUzf1zS20AaP7l7L1m
TED37wzZXj0yAPZZ8dVqZgRE1nmpcjW0Hx4o1dgjbM/rsHjEvx+MOW6VnzEn
oHdSa15SHv0giLorKCwIqK3T/FSwbT+Mi11cSH9CQBrPWapUtPrh+kdRjS9W
BGQT8ZyNhqUfuBTN6f+9IKCYqIfc0TF9UDvfVa9lR0AhSYwbz8L6QFqvlzkb
O0wm8K9iQB9shV2K031JQGkRNwv/OvWBtp7gxfxXBHSIrTvLxrgPuI+Erinb
E5D4qrtdpEAfCIgd2LrqQkDaH6hCWsp6wS3nonYANsnuZ1hjfi9seITfG8V2
o6yvq8/ohZelMi+euRJQbIlyXH1sLxh4FRVHuxFQ3qX3sr0uvdAg9HZwyoOA
lkM01rmVeoFZM7j/rA8BzYh/2Pw41gNSLYlEK2xT2+/bi/09YBxAVZOHXSVT
yijc2QOrHL8CRX0JKLmL0qGiugf+ed8kiPgREOXpQObZ5B4Y1iG85gogoMID
vKdMrHrgU+tseMc7AlrVD2g+t68Hum/Iye4LxvNFHLTf/+sGbueg3CvYEv6M
q39/dQOlykRnNnaq3SfuzpVuWPqnfsIvhID4Cw83v+7phiTzZo3LYfj9unQ5
7I3threitB+eRBDQfq9XfYPi3VAvSUmThF1uSJzuEuqGk+SFF4axD/DRMLby
dgNfhEHT1UgCymqRWKhh6QYnQuscfRQBmVD16DhudUEFG4dmSjQ+ryp9oZPe
XXDo+8PJxDgCcrDeY3YjsxO21lpSu7CZf74pcI/rhDmqpxJ/sanPmPJUB3WC
i6JjnnY8Aan6uTpK23YCA1fknoMJ+H5ePLJ0+0onGK/zPnyQSEDZrI7lU90d
UHU3qPVbEgHlbxieDvzZDvQ2n7WZPhJQRuTvc+vL7TBp/qdMEvvjpuU/LUI7
cN99tOOK/bApYo6noR3chmZ86ZMJaAtNNQ0Ht4OHuPgUbwr2JpVgsHA7tP4q
jRZLJaBgdqci5UdtQPg8zqmO/VOXsXbhbhtYmZo7WmN7m9165abSBo/cH7fl
Ylv7WX5B59tALk4m7UwaAUVuRYff3NsGO3yR4WzpBBSuylNUmNgKVBUM1wgZ
+H18FBMvn2iBd/TmiX+w5ev1CK7dLdAUJDzKkonHN/kMletawD81fVgNO1Mv
ZGohtQWqKbUON2DzrKs0ij5vgXXJAdcPWQSUcNtCkpO6BTLpKsqu5eD9icks
viHZDGf+kEXpYnOqr4GyUDP0im3eeY79uyvCSZWrGdqNfG2SsY/3inPo7WsG
CtlEzn25+PnfMz579TaBZM/m8xps3y6PhLPmTeDWVsp8Ip+AzN2Hj1XENkIE
3bGi89ji9Xpnhd41gvTR7gtK2HLO7K0J7o3Q0ZmxYI1tNRsZ6mfeCF3DhRR1
2NRKBOMXEo3w+FehhEEBAVUmXeQIHmiAb2aDLi6FBKRwaiRh9nADdLf7zwVj
S2mabbhTNIDpeaNzH7EXrJiK+DbrgRz6XBqx85n5rJ9N1MNy2ML+g0UE1NB9
oJUxsx7Wf1E0+2GTeZrwJyrWw4icQYNLMQEdG+I1+exRB7ZrrQ8DsbepHNh0
X9dBuKTqZgy2HLB//21ZB837NiZLsGNytaiv3KkDs6z+yVVshZfTdT0CddD1
52iSegnOp3HrYuHuWvBTmf98tBTvr3ZpXhl7LaTK9cpxYc9+N3z2hq4WOLPE
as5gb2g0Sl+hrAUyy1iva9h7+vb9biTWwMDjn3pPsW+3TK9+qakBS5apS43Y
NbU1XGqmNTCT0yrwuAzfd6v2tdWiavj+JbjIBpswevjwZFo1pEW+FXHENhpS
Ve2NrYa1tBs/g7FnXuhe/OxRDRdiNVsrsP+K3bSL1awGR9O77w+W4zx8oPf7
9AoCmZM9t2Kxs0/ckvpoUQXbPFSUKdiTDR9TOjSqwJ2xIjMbu7GfhWNLqgpi
bKb7EHZXcZiQFk0VTE3udZvG1gn0jOfPrgToV7I5WYHPn6qpptDXzyCnt48m
GnsxRlMp3bYCttqrShOxfQflOZMMK+Bm0tO7qdi2ggqBsYoVQPtl2akI206A
9vL74xUQYf9eowt7LH5fTGxDObTnsJwl/4zX871ba4OxHC77f/qlj71q0aXR
VFIKEYe+vDLGTtfm+f41sRQc77mtm2LfbuohP+ZXCj3BR1ttsGNF58xe3CsF
s/qPR7yxK5Qp5KUOlIJUsRVrPvYAYiej1i2B4dRf4jvY3mUSChn/iiCy2Cae
opKAWJ88tnyyXAQK/AMUVNgUwdqdIgNF4GH/pJAWO8jZ90JFehH4hEzXcWG3
25zwJGgWQaLVqeir2Gbx1PQGmYXA/MfI2BFbJ/GF1qW7BZC43+u3C7YpQUqH
878CqGwL8vXADglbt6QSKQCtEetoP2z9Nb3OUcoC0BuUsonCbpl6ezkgLx/c
nPkPFGFvboXW8h7IBx+x0J05bAWKbB6mslzgVTLjWNpdn4OOoOaHXBhnPHJp
FdtR2U8xzBePV2zfWcc+OfuqhsUgF/gO0ajtYMu9PuYguCcXyJ9P8TFWEVD/
RuQH6uhssHvnuciMbXNakSnjSTYMJ79KYsNmza3yvCmTDRVZxvu5sCcNNm+H
zWUBbTptoAB29T8H6SsiWaAavxB2Bbu7mq9luSEDSnkzd2SwtzX4ElMjMsCz
QNBIFjsy9dd/puYZMH3KnlUBO4ydY3mVLgPGmg4o3ca2lptVoNZLByveh6VG
2N+oquoj11OhpIT+hwv2x9D/Fha5UoDaNCbRDfs6eQBhYjMZ8jvO3/DA/mft
cLS/PRmKypOD32I75ZeI1r9MBtoW0noAtnTF04387o8gdbh6Owo7/qzQm2bn
JBi25H4Sg53dJy3drZUEc51DI7HY5859YB4RTAJ5O8nUBOyxL4PUxOEPUFut
xZqCrVN6OIf73AdYNaZTzcXW33umtXY6AbLkmb3ysKMvkn0fLUmApJbk8nzs
R4V/aX74J8Bc70PmImy+2BW605IJQG/Q96kM+0f7NK0UTzzslafmq919Hufa
DWOvGCBf3stfh02hX/MpRywGJFaLeeqxp/T7ov9ORkMp3GJuxD4vXygRdyka
Hv6K7WvBPnUrsOnbUiQsnSUr6MYOGnKnJNx8D8dcX0X0YDfZ3zN6SwoHHy66
173YWQrVeuLB4aBA8eFcP7YgfRHtu6EwEDbPsR7aPS8rnMV6RqGgaGkmMby7
n9Akd4QyFCqEdLd3vcZ9Q6btUwg8lF56MYqtkRipDmvBcPHiXpjA/v5VXPbi
y3dgvL98YddXij4Y/WJ7B16D5X4E7J1SjeLyyiAILklpm8Q+Iiw9dW1PEExG
mh6fwU7aMj5Uc8wfGqVLUndtePMjp6aRH7BeNhaZ3X0flVqiK598wWJqTPwL
dmiZ/4njYj5wuOQtwzx2xnxxSbiiFzy9+cd511Qxv7QkAj1B48Poyq7fSmb4
TfR7wDfpueIFbH/+BU+Be+6Q6XOEeRH7g5rYub5kN2hZKLTZ9aOLL6QdVlxB
5oL2ySVsn2lT+YEXLpB+V/f5rr8GTQi4fXaGmzvDtbs2ae+9LErhDBxXr2ku
Yw8ff2fMx+4AK7+FI3f9+t3xLd+UN6BzMHJk1xICdc7r517DHdnVWyvYps9e
/q1XsIPahQGPXX8vY6wS6beFoiQo3bU1wxJVnOFzGGkQWNg1ibKi+tCKNbQf
i2RYxdYK1ui0f/EMqAJ9JXfNJ+/IRCS3grFQCsNdi+iT71SzPYEd7x2nXZdT
Ko59OmcGjltOsbtWDzYJClJ4BIUWniW79i5bXHxt+ADcDY927pra/WHuwxf3
gV/v9PSu3zDOPPjEpg+8fxu+7vp61gVbNwVtKOpb2t61p8VX/vsvboOoeBjl
GrYvjYWws4I8zNY3H9y17cMyPSeFi3Aqy/3QrlPquenoN4Kk/gcYBILg
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$44152#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Xk8VdsXAHDUE1dF4REqiShEUYqy0iTTRZQKT17o9hoMGRMNyMwVkQjh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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$44124#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd1nc8ld8fAHBEyioSGZFVZoq0jA9SiMouskpCZWSWIpWIQkbKjrL33h17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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$45077#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk41NsbAHDaRG5FSfYlUQ2lInTjJSERCimaLJHbKss0omHsQmXfky3R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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$45049#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwd13c8V98fB3CSQkYLpaKEiuwdeZcRysqoyChCNimjkMrMrqwyImRlb3Ls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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$45997#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk0VP8bB3DKll1Zv7Ywiq9IolLx+FIKJRGRkK1oQiFkL2tZJ2MphGxJ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$45969#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8YAHAipGSUvRJKaaKy6kFCZa+UygihflJRZGSEKFJC9t4zex8r
e+/tXjPr3kpUKL/jn3s/3899z7nnPe/zPs9zBEwfaZvvoqCg2IU/dr5/pzx/
UxpKBELc4xsxMYvgItYlIxlEBGUPu4lP8Ysg3ShgWRRAhFl3w6j3SYtAqBIR
++xFhOG3DZVuGYvg97f1XexTIjSNennrFS8CDwVFoIUGEXIpxw4NdyyCSW1z
WCANEdRlz9Qp/10EPaVDr82eEqAhNJmp8sYSGN6I6XxgOAF9KhvWiUzL0HY+
xJRyeRQsjVk59+UsgwOjclOV0zCMk56VB8muAGK0KdNoHgCe6ue7JRtW4DEz
mu6X6oO8Ap5c9Qsk2C2V05l8qg/WeHi92aVIYEt+v/e5YB/I73OQnZQmwbNz
83asDH1Avzfp6oNLJHjYPsl5jdALz49mE+2vkGC6soshyLsXVs2+zenqkIDv
2pm05J4eMOFIuSBlQwJvp06TFctumHbXNfgQS4KRR4z5LXe64WyUEOveeBIc
ml+wT9HuhpzTYvkeCSTQ1D6mbSTbDYUB1h9skknApLtm28TYDZXBjMOSmSRQ
mL+U5lbUBaKSFOahxSRwWGhme0vVBeFsmfec2kmwraXxNfdbJ1y8KrjV2UEC
fxqzeJWRTij8MG8r2EUCdZ5THPZZnTC0WEhq6CFBXYSFYK1OJ3Du2zpPMUSC
1iMaHidjO+DmVuCAzBQJ6NNckIZkO5gHaYgNrOH5iepZaoLt0CbFlPB9nQRH
RYX6r+1vB2NZP+Z9v0mgNzTZrzDTBvdHBeYvbpDgvmtL7rHANkgeFngc/I8E
hbRxz3rnW+F4ve7UAVoyRMlTxkaGtIDHpXYlNXYyLPVSXvV0b4Fp/V5RFQ4y
NNZGKVo9bAFrfWl6BU4yRPq2nBdXaIE6xqg8MW4yZN/4w4NWmuH37u4sWn4y
8Lq+iStWbIaN9vRTbkfIMFROcejsj0YwvZx0J12CDAX7065IjzaCRtkT55Bz
ZNCwCa1UqG+EYBl+E/fz+PoG21StkEYg8d500pEkA9s9XZ/70o3AIXyU9FWG
DF3v2fXsPBqAzSYrYUiBDMNfKGM4Wb6AjSTbdrMGGYp6bnEybtYDV46ZS4Am
GQwGGeioZ+ohweB9uZYWGQyzJpWWC+uB92v1sz5tMiykjVoW3awHpl626RY9
MtwwnpcQi6uDJEN9SydDMgSNrpd2nq6FZCbvxgVzMrxrCBu9xFUL/tucb50s
yMBRnRCfRV0LTA0yEvvuk4FpNFXIb7gGeh96nDpuSQb/8hwW8KyBhidvGwys
yXAlJd4qbKAaNsvIRm42eLyrqzZVTTXI5jRepXhEBtHwUfLDjGpoMQg4+BLb
mG3lOrhVg7fyJVVHWzJMalxLJByrBn5OTzB+QoatDNHbJzeq4I/NNabf9mR4
fOZE0u+OKpCzZV0zf0aGMFrBZ3UJVTCoIFjSg62d3Vp8Q60KZDNvDaU+J8O9
g7zfX8RWQi2Xi7OyIxmeJm2vZylVwHCY/0l1ZzK4T9/KfMJdAbJqZ6bSsJ9y
We258K0cBnPuPKF2wfu/K722KqwcYmdThYqwWSgvWrcsl8GCwdm2vS/J8NHQ
SLfvQyl8/GVJ4eZOhrhLpco2lqWQ3uqx2Ii9JvV8N92lUmD7NVOy34MM0dZz
89ILJXBMaIQyDNs74dTLaCgB1/UliPUkQ2aZ3NZ51hKI/J2pPImtbX9Tp3Ox
GJ7WmYnxviLDKZ2XodvBxbDOwpgbjG33eiX77nIRjLSmKjt64f1ffSm+XlME
nsEvTHOwnQTJcf6hRfCwhXR3Blvt+V3FCoUiiHE6sHXNmwwJvb6DHGGFMDIZ
XUvvQwaugN3TOTaFsE+sf/YCduJPy69KioXg/U1/4R62stDWVztyARDtAgNL
sOX3c250XSkAzh5BQ93X+H5U3jNYchfAl13/nBywZSnFRLe/5cOtky1OEdiD
obz+JyPzYZnmDfsENuGHR3/943yYWBTJ/4td1XjlzG3lfBgU23uSxxev795h
4Tc/8sD8N6lMDzs7/E7d4aY8UDUP67DFTjkh5VwWlQeMrCPIDztsmldpUSUP
XqBH0uXYJc4ahh58edBg8V9dN7aGwZMgrp+fQSxF+9g8Np/RnN31mM/A3SD0
Zr8fGRSp7x+esfsMWT9LvQ9haxAvbDpf+wzud3zunsW2WH5CyXboM8wzmbDI
Y+tQiF/IWcuFelbueA1s8lhQtEprLqRZ+TLcwW49mic1FZsLIxRuulbYww8z
6J2f5cKdhp5ndthEvugDbKq5QBupZ+eKTQhN088VyAW/W2OqPthPxccygkk5
4NstTfEOuy6K82hrWA6ENSoGBGN7BWsIUl7JgVsb7evh2JIH6xMvfMsGV750
qRjs3vmqHJuIbBibzNSPx3bJ91VJVsqGF8Q0tURs2W+Pnk58z4LISju+JGxL
JmH9qeAsKOakKdj5/V/sQ/KcVBb8ruol7Yy/aNSiuDyeCVf7Ezt25i8Irzf8
4Z4JjQ5yOhHYj87PSP0RzoSu0v+cd9Z3Ib1ghqIlA7ijVq8GYC9S15vsscmA
Nu6wci/s3JX4IhaWDAgUFO52wjZMmvnKU5QOKSF3/Wx3xtPx/zt6Kx2oVffN
38Oeebe4Kf4vDe4wrs3pYWfqTs3LxaeBQtykrxL24P7ERnWlNJAo/tB5DvsV
R1fsncVUKNvsKxbEdipa03MVSwWpVwKPNvHzDz9/8WLgQAoIzJdcnMWmJ/pJ
JLxIgaSiP1nt2LVt363aapMBmb1/Eo5dr2yTP2WRDM/32ze4Yvs8LBbcoE+G
h43c5SbY96eC3p3QSQIhQquX4E78bseEKP9KhD/DJoa7sPNNrUfvRSTCNfa+
rkkc70Tpq+dipxNAYMs8PAQ7jkmsTcQuHnzoFuJW8fvVaXjonjpHPNxi32vb
iG0hL2ZhXxEHvVZSY2HYxolHmxqp46CCosdfGltwyRv+Ho8BkZ4PGg/w+33/
73UH46fRYHi0mFYCu/ur53xDeRSYM7Pe3sT5gNKk7VOUaiRcSQwa8sLmi3f+
+NQmDEYEJLj8cH5ZprDp+F70CWYKK7OUsTnemkc/3Q4Fe+HMUSpsurXIMx6B
ISBV17bbAeerlD3ztm15QRDCmftWA+e3NtA5IPftDRgdfnO2HOdLC7rp3fLh
fpCrlaVmiX03Zd73qqIvKP27cvog9qzBZsjjT97wp5lLwdKVDNJJa5v88u6g
F8YUR4nzb0PWJSZ+TWv4dWI/1x+czz/1dmif3DCDH6/3Pv+A3X4qZLlSxQhW
hp1DjmOntwvnFM1cBj2xDe4bDmQY+Nh00NXQGN2UZpeNw/WitG7JacjVBTEn
BCX/wfXGckzrrtZBN+RyUfTgS+ygTFf9E1buKHDorDwVtslxWsc6llfI8kfL
EO1jHO/cS6ftzH3RWdnZ35S4nhUYaStbUH9AsstPekpxPVwxMRA3TohEiUfP
fTpvQoafUzzXDQ2jUI779UEvYzJ4WlV3qB+IRkfZwkN6jciwO/kygc8zBhlt
LHy0vkuGtA9v286cjUNGBZG+3rhe933UuZnHmIj2jWTyPsP1XPqftJZLcxr6
O1qkKKZChnUVJvtVoXT0kk/6oJYyGTION02ZuaWjVi/t2zZKZChnsXeRupCB
4IymXqIijpdwtpHUxEzkPj05/VeODKy8/s/DXHMQcnpz6b4UGVxvVBCvhOah
q09eKTMfI4PY8nW/4bo8NCEGVVQiZAikkrW3/paHsh74F/zE/ZDpLyqqV1fz
0c223fw9QrifiJUPCt7MR4+mdGdfHCJDBIPjsdNGhUi0X5D2Fe7HbtPcIR0S
KkHPWK8efkqN8+X92nt6miXIYk5b4BwVGeREg6K9nUtQH59I2Bol7udYrXQn
+0rQf0smPx5vk6CC7pimlVcpYruve8UA94MZRZFbo7NlSJzhE4ySSWC+Z+45
f2Ilml+b4ysdJsH5bPrc722VyDDbMdYU96P/NFhSqtcqkfeMYhP9IAnKq7jr
dZWr0Dex+T03+kjwrZTult5iFRJuZtSaxP2ucPI9hxH2alSdOdOWXYf79XvW
+YuGNahZiOexCu6fGWLaTHhsa1Aepd2jhnQSHLCovKD6qgaViGoyXk4jQbzH
EZ3kzBrUP0IrLon776j8P6yKf2tQXXgUDctO/97ZJSkUXYvSmQ5VewaR4IqB
0yXriTpEljvy4a4jCXiva95m+FmH+G/v3ff2OQnerxbsyd5Tjz5a1s0U25Ng
PaBgz1eJevRmgDmP/gkJhCJYb196U4/moraKI61JIKh5UeLJhS/oJ8lL84kh
Pl84+ozO+jegA8EqVVMyJLCUaOOwE2tGUq62Hd2/VuDn6adVu5SaUaZnCH/F
2gq87v5YHnCzGekM9f9LXF2B+W/7C6LdmlGZl+n9J+QVYHKXMovuaEY+niyT
m3MrYOm2e5XLugUpLBfcbu5fgQXVEsWN6FZ0ujwV1PNW4NCzrz5j2+3I/cMs
/z+LFfjVZ6V/+WAHylYuULhhtgKfdt2wTBbpQKep3D9nm6wAkS3luolWB4qR
P/PU4PYKRAvb16fFd6CJjXqfUK0V0PLeJ+Cp2Iluvnb6VyezAqmDZVfjFbqQ
fTf7q4H9KyBX3G5xzqUbeaqyj8zh81yoBO9/pd7dSFz6xwwxcxkieNh1ZAK7
0VH2h1qjactwxuV3iWRCN+oLnNFoTliGB6PbTZzN3cjyV9z8+9BlSHl7YfLp
wR6kxMGZ3u+6DO2fajlepvUgqo6BYRHVZfjEFK2X2daLnCtFN+inluC+2MIE
dX8vOkzhNjYysQR3M/qvGo73orTTqffSRpfAgKesmpLUi3xlvUwU+pdgbXqE
/RxjHzoXQSNo1rQEJAqOEAmtPjRgEbhpkb0EDmW4fvX2oUkJa5aHjkvgU2/D
4tPdj9yunxXw3rsEHBrGYz6Dg6gh/pEa1T58ni7i6BMKHEYi64epqekX4EWC
Em866yjqXrdJNP87Dz7c89TJb8bQZ5EHge2tc/CsnCBTFjiGLovm9Mk3zsHj
e5mFrcFjqDUq07Owdg56Uj4/mYsZQ592XReOKJ2DQ24vOTfzx9CREqN3Rilz
UM3qqR83Ooaav8XWtHvMAWHkVs60yDg6azlXckVqDrbZyqt0y8cRaB7/0Zc4
C6+lKAu4qscRoz0ptSFmFkYuZwaM14+jKwcP/SgOn4X3x2bWb3aMo+EwWbmw
wFm4VHIg+SRxHC2JWC/qO8+CoxI9nzzNBDo9kWqDdGZhM4K2kFd9AuW2nyer
7poFy6bTP0b7JlB6cUlnyN0ZmJ9jyO4YmkBWxgVl/jdnQD72X0zV2ATiMFx2
faU7AzSbhGMhMxOoJZcq9PG1GRjXM/km+HMCOXvcErh2fgZO5+gLlLNMoiMJ
GY5rDDPAxBOzf1JtEpWVKmzKVE6DUkHs6IWKSaTKLtdZwT0NDK+qPisj7P6n
9+nYp4EQ6KynVzuJ2N2KmHVZpkGoMWSPddMkKtc4H7NENw3Zyb6XHPsmUWB7
0mfu9Sm4sLKVfXp5EoleW1F365qCiW7KbEoGArpq0XXU2GsKnE1OaVddIKCW
5tCkaDIRFq5WnuKXIiBvs6sc7xaJEBPqNusqTUD7/CK6Xs4SQZgoNSN9kYCc
GA+wmo4Sof/RR8kkBQLSq6ihPN5IhM3/TnZcViMg5W+qe5uiiWBrxSSTZUJA
EnpQI69OhBUWk1w9HwISHV3X1MwmgN5Cn57Ra+zf9MKZaQRg1Q3nt/QloANC
BTfpkgjQQLxw+PkbAoqkDJiriSAA1ce3P/zeEZD099JwKV8CqJ8cP+cXSkC/
8ybaZcwI0M58dm0xmYBOJNmpBHARoDeAxkm7joAufFFZp2SehNGhEE7hejz/
AcYVXrpJAMtF6l/Ya4fLWqW3J8CtprruUwMB3bu59/LzlQmgH7Ik9zYTkEWO
87HN5gmou3rE8lgXAfVo2Wud9pwAlO0hqDtGQJd7mUtV18fByMHsVu0PAnLt
S+J8NjkGh+zcz75YJSDTe/wfDwyMQYnE7I2zPwlo8v4phby2MfhrVvQxag37
v2bp1dIxeGE6O/7fbwK6OT+Q5vlxDCRHm0VIfwnoKXvAyMTVMRi+lGf+mI6I
pi9KCbkXjgLHftqyGG4i+hxaHOYdOAK8RXI/hHmISH3orizj6xEYL3yZlYGt
LK61+enlCIRFRGcX8hJR8sWYjhybEZA4c3Wujp+IqowfdSyqjoDo3IB7syAR
GX5dVg3ZMwL+GbtZnEWJKPhEyLc6z2F4qP+WN0iKiB6k2fx1dhqC3Yq3FndL
E9EtjeMSUU+G4IJLNjhg+5+uraiyGgJBuhgvQxkicv5oXLfbYAgOy77y47lI
RF8OCiYlSAzBpPTLgddyRFRSFZ3NRxoEF/E9BgzKRHR67KUWs+kgsB6+TDOm
TUTdXWqqU2oDcHk2Q+2UDhFZmcRyzl8ZgPbkZAU3bJbFApqViwNwYp/DeUFd
Ijon7wRbJwfAQc9HzVyPiCL/NB0R2T8AQ198HUZuEFFxxKOkwo5+sJcoyfW7
TUQwnMOWrNkPCV/WbZnNiWjVuF68+0YfHJ6V/qeBbfjXl/myZh9s1xqqBmDH
HN9aL1Tpg98x7CfoLYjomOLqYLRUHxhdT9v+h60p7LjkzN0HrdMnRMYtiYhp
75PD1pO98NLD5u/Dh0R0nzKJkdayF4ibFsyJ2CcvfrAMM+4FGx3alRHss8o8
NSdu9oJyK8OW8n9EJOq69kj/Wi8cdmpz5bfB+yMrWVl4ohckVgwv1z8iopnB
k8MJ33sgkTv08NwTIjJdbxWWde4Bm4sdCVxPiSjqqIq/hl0PUMf8WlDHvvzl
L5vZwx5Q0d/fUIS9JBn2LvB2D0x4VtR52hGR3lf+vb9keyBC7g/tgWdE5PL8
+OCfv93g7nBHjs6RiLJ/srH1uXXDcZPvHeewI8OC6fY6dsOZEddj97DNU3cz
X37cDV6cty5XYgv1C5oWmXRDp3UX46MXRFR4V3wjTaEbrs0ckGp2IqJGjYWU
eupumHESOXXTlYjCyr4IfvHtgunIrX8u2P1NCZmxHl2gU/w9JR7bUVOLx8Wp
C4yFhjyWsLWXqrMl/+uCZgdk7PSSiJ5HPA8p0+yCLtOB8SA3IlJi4RVeYO8C
7odm46keOF5fLeeNq3UCr/aRjSZsgs1f4XbohNXzwatfsRUySjSrznaClCmV
i4gnEalJmbcksXbC2fixlSRsS1VmGd/xDiBs/TELf0VEMt847OP+64CfMXcD
rL1xfCvKGbO8a4czNZcHXmNrXRSt2u/WDqcuOfxJxs6Ym9rN8LgdfO896JnC
Vlvl1GDUaYf2yaIeAx8cHx3Xc46zt4PNbo1Tl14T0YKaz2h5TBsMm/nrkX1x
/P+7/ko+rxX4j1/X3ONHRLlGTDcdE1rh79LqcUHst8FOG3kfW8HeKdBNH7so
KSJG9HkrLC8W5JZjx7pq3xSTbQUd7vMKbm+IKJ99vuJjQwvY8nQzrr4lIko6
g77ksWYwCl0j0Pnj9z+S2+JWRzNUnOAK5cNmk/IOZaxuhpjjg3lXsWscevpd
E5ohpUIhIxq7lq03xda6GZT0gksuBxDR132147G/m6Ay8fRup3dEtD5E/fQk
WxPk8Mhm+mN7uMqrHKBrgm8WuTKx2E3vT8Zt/GmE8KTzB79gm1AFj7SPN8JE
7ctshkAiup4qouOd1Aim0ZNR4dgn7iWGXjrXCG+HA5gT3xNRokGEZoNeAyyR
M2bysA0pm8+1qDSA0tx4Ug32QhmDbqdMAzBENv+YwB74TCs1LtAAwnEVJRwf
iOjNdVIgLekLLBRXUftiO78QGAn2/gJnaZXY7wTh/Sp/TAgqqYe8/gudVtib
Rtu+lRn1MGJn+fwZ9nGaffpfo+vh2pHGT++wX9/o1pb3qoeEjYsCNdjD6/qt
FNr1YPByS1/gI36ej+u4CpfqwHRpb+0AtjxVqwqJvw7sqw/5TWGnxNgOi7DU
ASiuypOwcz4dSTKjrgO5YS733cF4PybFFie/1kKc0xMQx1bMGmGe/VwLOc7r
rW+wKbnomI4p1gLBkSn6bAgReboeCHxvVQPEf/vdZLB9rJuavxvWQPuLVZ0r
2IVqwod11GtgX2F2twF2pqS6KKd4DdgdzDryEjuaL8E7b6saTLhfKzZjp56s
j+AMrAZTE/EynVAiYg+1OGnxCMFxHqkHhtiflpKdz+kj8Lj3ifkeNk9AQgDN
RQRpyu8vPcG2P8e/lkWPYCM+jSsQ+8pJxUTm5Crw8JGcbcZuja5UFR2vBKfR
EMbzn/D1ajmDUaoVQFvO6i6LfWn1V2W8eAV49VxZUMDWt4uQSuOqgNR8YpQG
dmSj2lLZ13JgOMEXZonNnEFg+v6qHKxMzxM+YSdy8B5LqSwDDRGB1R/YAtVi
RWfOlMI/nddiv7F3d8ZqTbGXgvt3Xuu/2GKStsrB2yXw7PZaDW0YEa34rMhu
d5TA7A9JVh7sa5Jux6f/KwHmJlaty9iUVgoLCxnFcO2Wte5b7K/v6usWRIrg
mSkxNRD79HFD/nqmIlBoc17/iP2lXSsj5nchsMpedInCrm4Q0rjVVAj+q2lS
2djCsu1x4/cLobdK3q4Dm0mkRZ07pQDeaJ/ipw8noqyG0lSrI/lwwq30OwP2
fHuSy519+bCofaKSGbsiOcNH+0ceDJLnL3FijxqYSchV5YF4gj/pKLbtvhO1
x/Tz4OrUsd2K2Lnm7rIS3p+hoarCShkbKT6NlH74GeQSshuvYasv07EraH8G
k9nWR1rYZEcvPV2+z5CZm/v4LrYH14dmr6JceCMjrPAc2+2Zg9T5jhx4WzkH
L7BVJzlrzcJzYJrP7oILdsZ95evBFjlw8Nq+g57Yp87yaW/9y4a0mBnPAGxx
lNJPPJ0NXRvJlxOxr7zn76P9kAkrVeMPW7Fv/fAtSr2RBqd0VH3bsaXjVIRe
HU2DwlfrsZ3YVod41ox/pUJH3P7a3p37NTYu5AtNBUeobR3F3uTdNE8fSAHN
mGqKJew3K3kSFPrJoH2yt2cZO2SRIfibcDLI6ZrEkrC9qahPTa0lQYP59skf
2OcNjmw3BScBV13agT/Y1Hvp+xL7E+HGlaG9NBFEdKCqcf2DXgLQsuuH0mIf
NeqODxZOgIdUr/n2YG/9ZrkTthYPNCqsh/Zhe+1L/Z4QHA/c0ae/MWNH2lJp
femPg5cOXI082AucNJ/O68eC7V0dRj7siCG+RZUjsTBq8ViHH3uu+pJcyXIM
yB617BTAdjjw9hb9yRjgqfAPOYK9YWpCXZcVBafl6M1OY8e/rvZ3zwmHXhtF
vzPYnMZ+BlGK4fCOPzjjLPaufvnvZcNhEPfHe1IcO1SE+9EmVRgUpNAwSGJf
mFvuCDQIhcx36vuksDU3Q2TKVkIgZfELjTR23wd7mVmPEOC9rb4iszPfoP0g
ZAWD8voBd8AW/8qUT7PrI2wpCN+Sw1alWl6SCQ2CmRynU/I762256vLkRBCY
/qJsVsDu8Dv/dlr/A7CXFH+5gk1ucPTvywiE1alzjkrYT2P3Vx6QDwTFzb0i
ytjH7q4dTM18B0s2Tc9VsJ+Z0NXlUAZAsm7Z5DVsUWphi8EMP2g3P2NzHdv9
ywk6iwFfKKHZ/3vHg5bBtusUvlAkQPtPFZtwcvYmj74PnKE68kJt5/9NXlR+
dvMGLqn87zu+F9iWqZLhBbV6fL3q2Dla1D9fULyCj5TbshrY5x58OsUm6gnM
kTrxOz4TplSWp+cBYQfvGmlitwRr+JHT3UA2iK14x4QX+ab8GS9BTlKFXgtb
C0rHTShc4a0Bd8KOv9HcmF1OfwHeNVVfd3ycWv3COQpH6NaZPKaN3ZryU+6l
3nP4t8vVYsfi3RszLen2EPM5InrHFRZMNBwUdsDBK9WzYz25WW8LvSdgQ9Cn
1MG+LH7sWlG6LVh2ronu+Ggnh/l+ChvQecWmveO7ZS5X8tKtYfFp6dMdc/MR
N27o3YeSE5OBOy6UTbi2vX0P6o6/TtuxoJrQRkq6MQyOF1TueIvBNyoh/RYI
fzRv37EXbxP3n20d4HgdPrTjsaNvV2PSr4H8mM7kjjUpGfbEpEuDQtx74o4b
KvbmTDwIkv0fpencsA==
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$46914#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk4VdsbB3A0SEkRocGUS5kqMkVeYySiDCnTpQ6pUDLPMpchMlwcHTJP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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$46886#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8YAHDRUtmlUiEKScqW9SiK7ESZLSNlRYkoRVFGmRmRPbL3jmOv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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$47828#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd03k4VdsbB3C5UobkXuSiROJSCp0iwntJRI6ZmyiVpCKUDA0UiSNzxjKX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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$47800#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4Vl8cAHBCZTWIBtIUIUVG/egroswQUpRooGiQkJFRSMgMEdl7ZBOO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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$48743#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk8VdsXAHBTV1HKVIlCiIxdGZuWp5CxgRcaRAmVZ4xMkbmbKWR6pktE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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$48715#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV1nc81V8YB3DKakgZkRIlUZRISsZDaGiaqayyRSohpChlj+y9997Zx957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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$49653#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk4VV0XAHANSpKoJHMKvdI1JVNqyZAh4TU2qChERRJeUkpCZcw8ZEjm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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$49625#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c41V8YAHCjIpsSJSGpVLakjDeVVErJ+mVmRCFCpZTIyipEZGZlZsvm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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$50559#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk01N8bB3AkDaJEKvykzZJI2b4lHltaLIUYREIKIVJJX2QJIY1s+Spr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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$50531#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c41e8bB3AyQ1lFGsgsyo9CJG5Cshu+hSIjQlEZSTSRUcqKIntky97n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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$51461#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk4VVsUAPBM8Ygi5TW5VFSU4ZUhYSFT9GS6SkWGzKHMhRQRqZQ5ZSYy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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$51433#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lW0YB3CRRFappIisiuq10sJVMgrJKFRIyN4he88iQhHZ2Stkj9ve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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$52354#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xk0ls8XAHBEsmUna7ZSZI2UpVvWCKGSJF8pRWRPC2VXKpItW68tESHr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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$52326#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8YAHCrrEqZLUlRdlG2PJQyo2TLyE9WRhRpIJKVMrM32bLJPMne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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$53243#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk0Vl0XAHAkUZ4mFJUh0kCiKCq1EZpLRIOZSKZHMlMUUWZCyDxkJtNr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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$53215#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4ll8YB/CsSjYZCWWkEllpiduojKxEKEmyM6LMSjSUvVeSPTKi7Ixj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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$54132#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV03k01FscAPAkUlREmBKtpCwpSou+CvVCpSYiKWshQpZnKUQRQmSsEbJv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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$54104#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4V18YAHBpECGKMsrIqF8pRJm9SpLMlCKSkUopM5SR7JBsX7J3MkMo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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$55021#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV13k0lVsUAHBDiTKkm5AmPArJTEntUJEhIUNpkCklGULqxS2kKGSKJqRE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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$54993#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4Vm8YB3BSIRQlGRESohAiGreIirIKZYWk7IyGFVkRKqSyspWVvcdj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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$55906#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk0VV0UAHBDEuWrkCGkDEmGRIhoFzJVhiQSRaaUkCnzWMZKKaVCIvUI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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$55878#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8V18YB3CSJDSkZEQqKkKEovGgQqKBUFaZlShkJDsrMjKLzOy9M+Jk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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$56804#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd0Xk4ld3XB3CRTCFDA5FK0UgqU6WVjGV4HipRHg0yzyqlDFHGkiEi4kSJ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$56776#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lV8YAHCiJBIZlZIkqyRFKaXHyErjRySr7ESyMrKzsvde2avskREn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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$57697#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk41NsbAHCJUkTW0KUQ0a5rrfQWRYkadYuEsmQNDVkqCVEqZFdGMUKW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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$57669#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8Vl8YAHBURAgpsmlKhUpCehIqRaKhbW9llBGRUGYi/UQim+w9Isfe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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$58583#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk01dsXAHBDKMkvSgMKRWVIMkQatiHSgAzpKSn3SRlehq54vV4KV7eB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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$58555#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8ll8UAHDFTwnZyshIqdBAMhqnQpSSHZmRmRmVkcwSkZlNZraM7HGN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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$59456#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xc4lu8XAHAjZRQpUVZD+xsiScIJkRKyJVveirJHr4yvkT1DVIiUkVVK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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$59428#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8Vl8cB3CUSgMNSWUrRBsR+YZs0hBJRqHsVUQlWySyIyEre+95ZPcg
jz2SGXHVc5VC8cvv9Nfzer+ec+89r+/53nM+l/e23RUzBjo6Ojd6Orp/v2uX
D+wvSZqAkJQJQdl8AqZ/Sv13In4CKhxcgqWKCBDxGjLMjpkAtcmOE2KlBIhS
q+ISQyYgzqleULCagNT1/B1+TybAgcFgZEMrdtBYj8SNCZDOv6AZPUZAemzt
lOTOCbjDVFUoyjwPl+md7zW7jcPMNr7Wv+bz8MQ/m6plNwqnRZMXN/N/heL+
O3I26x9BWaQqcb3+K9gcpaf/EzwEfqdfMqdc+QbJByRsQ0b6QaknX8J47BuY
s1iwSmv2QmLRS3UVbRrUSfcWbpfvBWPJyyv8OjQIII+lfpLohUku3Vd/dWlg
ukf2kRtPL+w5vFaTr0+D/n3hy8WLPdBMi/bcYkKDfOG8pxte9QCnW9ycrwMN
Ip8vVPHOdEMTOVRRFkSDDwrx8i6Pu6DRrvn6Yj0NNJn4Pl9z6IKGITMdn0Ya
XDNaWzx1pwuEakMu7mnG4yNOGc9rdUH/duVjJ9/ToKOE3ekafxfo+VpkGHbS
4LKg42dmChW+Z4t5+H+kwfMJAxcOdioMcN+QZV+kARf/BhZFow54rFTnzclN
whGjSzvl1DrglAyzkA4PCR28W8/LiHeAHL/tdBAvCY0r0odObOuAqVensv7w
k5A2N8vNXNYOL38633ovRMLUjl23kpnbIaxQzlb6FAmzn5Itz9RQ4JKXXbHD
BRLisxaP7k+nQGzLE5MgRRLU54JProVRwFiB+0i6EgmM7IJrNeYUaGaa/m9Y
hQQ76s18yT0UuLAmUyuuScJ88y+ebVbv4Z3n15foGgne12T9hPa1gm66q6HA
HRJed7rGHqFvhYv6sbqSd0nI3rY0I0K0wPfEmnPq5iR8V5/lF61ugeRwCtXG
kgT2MBkNfuMWWB13Yn1rS8LxysPbvqU1w90/SXOTziQsDH2fW5RoAuS9+ibI
jwQ6uUDdUe4maObp4nJ/SkKBoSJb65YmYP1v5qmdPwnV5Td9YoYb4W3H6wOa
z0iY+TupLPakEZQsipRXg0gYU5rZr9bUAAqqhW/5I0mwFHiRsXalHswdj/Gl
JJGgxO9befNcPeSoLUmaJZOg6LCiUi1YD0y7OQwOpZDA2bpxwnXtHXiJKHYk
pZJw3sqFlUx9BxPWrBph6STMiXNvqF+pA7sHKpUKuSScc/Ab5pRBcOQjYl0o
J6Fr1HkJsSJ4VV9eG1ZBAtn1UPLWdC3IHq53EavE11cLiSUG1wL9wVFWpyoS
nk3tPsE+UQNVGbxUooaEoWV1yxHfamBv2++VXk+CQDGPfd+HCngfn29r3UZC
YNNar1RKBexK9/n5Dfv6Y7WwONcKUL1RFWzbTsJyjtkBE4EKiHgpSmfTQYLF
SEfgjGs5XNTj6zfsxPdfMNlMFSgDMU0/pb09+HruxOAjf0qhMfEScwD2UgWT
t09nKe4D2twf7EvbQsolHpbCuYveIx97SVATGHkY0VkC49nsuWH9JPx9Ju4h
8bAYynw0VnuGcP/o33b21yqGxQvSa2eGcf9SImhDAsXAkOnIGoutE6Jo+aiz
CIL2xjgafiShxvpRUblAEdQd6zs4PEICz8e2Qs7OAiijxNKnjpGg6+t9xzyl
APwN2E//wf4pJVNQ6FoA7zZqP7g4TsLouZ+sSgIFQCdMnvmJvfbMkMvcNR+6
KxuixSZJKJxgPymunAs2hzK6/D+TULmVc/IhkQPR9ioH+rBdzL90oKAc6NpH
p8kzTYKsobaJcm826C4Hmxdh53Qbf9a8lQUXpZnc22fw/9GGlKCNWZASq7qF
9QsJPhUymzrSMmGpUcv1CvahH8eCVGkZ4BTgs6sXW49v9xnpR+nQFOvIQ5kl
4f4fSRFnrnQInmiY2ThHQt72eyH579LAIiUgQhbbVKqpin9LGugZqL3NxaYI
3vq1ITIVJseeJnoSJNQHpHadlUyFzcdMk4qwHfaqn3X4mAIflkyffcY2y75b
O8KbAm7Xs1kU5kkI24q+5+YmQcFBWdoPbDepyZDJy0mgOSIsePArCb/J9gG2
X4nAeHNe6QK2cEOR5SPpRAhMaD0bit2uGlyTM/oG/n6nMpdiJ4p+axrzfANd
vP7vh7D9En8w+YUkwGfbkR+c30gIcGb1ne2PB1+FO7dksc9m1vipccaDgqlL
qQF2Ycc1qR2Zr6H1BMueGGz12K0rNguxEFXtcbAE+7HX5PUPErEQoa29jYp9
7E70weCGGNiQuBrLQCPhv36loG9MMbDLsPrcfmyKWkWVxqVoCJGsaDqBvS4f
YbP1UxT0Bsv538A+Odbz15w/CpB0Zb0NdlWur0WLRSSYmKtOuWN3Ky/PeC+F
A2XYt/8NtspQxOZJmXAQeciTkfdv/DFjzvPeYfBYI/tWDfZrJbXj8e9D4cQ2
HjoKttnyhQtrLKFQf9/Rpw/7HClvckMnBKo0XtHGsBut7A47SL2AXP1g2Tns
2OvHS482B4G0neL979jN+/K9iSvPYceN0hcr2MRDP2v3lWdQ0dN+6i+2SHFI
0p74AChh3TnOQJKwZYLnZKaCP1xMf/RyE/aI1TP+83N+kCTOqMeEvXE7n29/
sC8k674V2Ib9pfHcLRsxH2At0P3zz6/nxBo2DnuB2+zO4X/+ecC49LW7J6in
dzRsxebR4FASP+QB+fHeZVuwXe8/WH0d6QY5bqIljNgzpHIXdfwhsK3WVdNj
81ONBDaJusBzqtSHNTxf5cdu2849cAK/qhdzS9hcdLdx1HCEC25VzAvY11i6
FvJ22EP/cMm5WWwHJj6pwQJL4Ix74PyvXkP1fbbaKmZACfld/q+ez85nGGfU
GMFtPzHGNmxaorNOIaENV6/y6iPsUNs8Mf/jF4Czu7yyEBuexWznNt2MlCYW
+VOx2b9Qtv8+oIyUTNqiorDXPqr3UGKM0R2D0zHO2NaGC+eFN9xB53NLhMyw
k7UuintZW6Fb/OXvrmDrqgS4hXLfQ890eVlFsMOzrCXFe53QNpaHTWzYTud3
fOzzd0EtHyV81nG/HolofbTjhxvK66rj/Ne/jl/+Hrpy1QNJ7PZYKcXWjd7V
G5vjifJePR15jY2ST/QK3/ZBQoNX68ywtwSr8R1vC0BBzjxL8/j9orifdbE6
FIg2it/a34atEbe3PNX9OTqmX6Scgd2c6tiyW+wFWqmyr7mN3efYYG95MQzp
obA9FPy+F9wfSHRfDUNHXiR6JGLvKcyNCU8PR1lE4K8H2Iy8Hs1lDJFoKnnw
Ny+2Ao+L40LpSxQbF21lifcTb9WidU7uODTC+vNbO96/uttLdJKH45C20JRA
CLY641zn4ah41B22KHkFW/BEJGPEpjeIaNVd6cb7nz+/nWWAWyI61KPW04z3
T8Ghny/lrFKQ7d6BHw/w/pt3QzxqsTUF0T1iWxHCljGctkg5nIrm7H4NDU6R
wD370othMhXdn354WhxblVeJNf96GhqUb5AZnyCh7MiOqx2KmahX7GXi+igJ
MU+ypi2TM9GEtbZNPPZf0aCdm+mzkLm6FJsMdq3cf4ekq7NQy5Wbv+99IsFe
K3Ug9FQOuqsgtasfn0ebLrtvesSSjx4VLLibDJJgmOwSBKuFaP5oNkcylYSs
JftYDuEiJDQn0MWNfWaY+u6HThHa7uduG4vP17ZdHpeSCouQhuq7Gy8+kLC6
LVZ+yaIY6Xu2rljg81kueHTcbrAEbYz3VSRaSGhpzDoRV1yO1uOWl/fWkqBV
xVenM1mOdKV/GdnjPCB7SvkoC2sFOv6UPae1moTTnsdjHltVINvDxUv/8kPl
k2BvVb5K9KayWKkB54+nHYcZMl9UIZtjvH1CRSRkpqlFuljUouAFs6fcaSS8
PCnCvRJei+prnI+bvCXB5L8EF+faWnSb+nM8FeedlLbDEXa7EaKFChsL4Tzk
YVwnf7UGoWq17Z28iXg99uwJt/OvQz4dT6xmXuH6T2txun98h9j8fPxKcf4q
ShkwyFx4h2Js1K59fE5CU4Lzt17GetSYzHx0PRD3c8jIkuCJelTj57usgPPb
IqPj6yafehTNMbD8Duc/7r2F3qNHG5DbO8vkF+54/Qp2XvB0b0QG635hDva4
/tbPrxtENSI5p/vKt+1I4MuQd5fMaUTfGe4OXcb5cpP6tfX54UbUKKcVcdQa
9/9QUY6yRBNy0BgyG8B5lfqjf4z6tQnBlJ7TT0MStnbbOfHrtaBPcEpMWwPn
wctpVS+OUVBvZC/KwPl72b30+1sFCjpRuvmVOR/eD2eOcNdcpyCJ1EvOh3Fe
LyL6b854UdDm97ziCVwkNHSeUxcdoKBHq0VtPhwksJiSp33d25CWlvpNHhYS
fl1OFTHrbEd7DHK2xvzG3yvmK3+zrTpRI193QUgbDepXc7UkvTpRk4TwJIm/
N+QnBIXqoztRTJXPrGYrDR7dHrHqaupEtZGXH2xqosFZL20WkoWKCk55xlnU
0iBZgfHVgAUVEf6GzCv5NFBVMd+9h7MLZRdKR4lH0oAnrt9uv2c3stanbBO7
QYPwkisGpSf7UML+LXeGBr/BmSTG0O+pA6hmtaTl0CX8faYdJnL73DAqTd9x
JjnzK7hNewzvixpBpKv4oQN0XyFwUeSCW+cocqO/QkqrzYPSzuTk0JBxpDu4
ed/CfQLoNM/uV4yZQBfek66WCXPwaDRWIC9jEnGlP5ZbSp+FJ/1dEk9Sp1AC
j5lIYfoXWGTipE/y/IxspQSf9ebMwL42caEEo2n0YANH2aawaXjPa7SezTWD
+IW188+7fwaO+nClcMoMWmkyrftoMQW/r89w9Nz7glSmUjwVxCfh8XTvxkL6
WSS6YWPNc5YJ0GznDrd7Notowt0VydFj0HvP3q7kzyxKMgypCpT4BLE+NDFW
/Tk085NSkTQyDDcuHRA9UTKHvuVWizdqDsLIJHMtZW0ObZb4csaL6AN0NZBx
9r855Hr/QNmR8T54qh7ntnF9Dg3vNr/U09cHx/Z20EnTE6hMv71b4F0fBG63
vhnPSKCrK6d537/sg93d4gWyzATiehMowa7YBzv7RffOchEoSGJfVVtCL5yZ
0V0mzxHoYcVz/fRrPcDtoPp2QJZAqwcF+Z6p94DwM+XEWiBQ991oNmu5HhA7
k/j4mRyB1vX+eJ842gP0fVpdHIoEUtn8xLdqYw/sysuTYNcgEOXo0UvDRd2g
subO+kKPQGR9a5jMrm6QpHL1ejsSqLYkeSC+kwoBFD1JsXsEqun2jTrbTIWH
femsn7H7e7mf9ldTQeSxM5e8E4E07tH+Y86kgk3z/ZLlBwSaHtui6OVDBY8j
S4yqbgQKVKu75ChFBafV9j7fpwRy0zPa80OpE4bWwgScXhHIj5BrVFtoB8gz
cWCNJdDXDOpNppF2iFdnEcnCNuHzcmptaYdqBo6Z0dcEEhfKElRJaAdj6ogX
JBAopMA1VPNiOxy7/DdyOplA+lW+gfbZbZB9cMuelmwC1ZeP3mO3oEAtfYTf
pRwCWQlIHp/RpsDBgD7bIezzprzWJecpgPyCEudyCTS3/try2j4K3KLqvNxQ
QKBQmQnX2Jb3YC3DRsdVQqDsdyYjcPg9yEeScbRqAjGFsBjPTbUAzUxS3agG
12/osjlXVwuAveLTzn/WZR+/WtsCiNcjO7eWQNIbhjnroltgH5dswd06An1T
neyM02yBibXKrsYGAplX6/+2KWsGN/arg6IUXM+ET2+MA5vAMW2m/gV2dWX5
3WSXJii5kS3/A/umnferGbMm2PI5gqG0jUBpylcUbM83wd9+hQDJDgL9/Z0c
5/WrERrvbf8kTCVQQ8L0ZWTUCAbZUgu1fXj9hgx8n4o1wAEN6vHd/QTSDRXx
EedrAKcdfsx3sdvrL09PsTTAl661jB0DBLKZGOuQm6+HvSrdBjqDBLr16f4p
hqR6CMuPH+0bJpAQLfNAJEs9MLipWQWPEci4wHOOfr4OGPTXx/uxd8YkUaoG
64AwYV7lGifQro+sm52b68BlaPhgLraT82DIfGIdOHX7HmidIJBO/66J4et1
cPCDp+D8FIHybSucIoIQSK4dfUr7QqDyXwNzPYo1IFdhsfHkLIEGL61HXOCq
gbN6dw/cw24sLmAoXaoGEcVb7EvYGVXFfLFp1XC7S1tjeQ7PT+2LkS1TNWy7
2tw1M4/v53qZV7KjEr7Y7H7yiCTQ2i8tnqvXyoGljBpQgO1T+Tti+Gg5JHM2
iH3BTlg/X3h7UznMbyHMLy8QiCFWdOp+WRksu6Vf5P2O60udZkzkKIOSIJdT
eT8IdLDI5Cn7aAloCTeY+fwikN2g/K4Hd4uAf/96dxb2xuu7FYrli8BNc8dC
N/aRYY5v3zmLQHz3zrM8SwQScE7IsO0tBLaj71jLsMPc1XJt5AqB/XzweN8y
gVaGhU95HigA+VIcxLADPLSimpbywfKQn8f+FQLJmjbe2dqdDzeZyRkD7Gr2
i6qR/vmQu+/w1glsarnEqtF8Hris1KDB3wQ67WPcuZCQA0zfS28sYT+IUtLz
08mBAv/y9N1/CLTXav7NwR05ICpz0lAT26g+6rb6w2zgqnc8WYNN26bsXqCd
BdttHZ4HrxIIZUXGxDNlgGmG4e00bOn9n49DXTo4vM3/irDdzDjNx53TQeB3
D9cC9pccmTKBz2nwgXZhVWONQBJH7sUX174FLqHM1BVsHXl5uoV7KbAwts7J
8h+BPLg32+3iS4HzbLFSh7DdqSHe4tRksJVg0L+EvfyhO9xNNBl2uB9STcIu
ZvvJxDadCGH00qMl2PwqFCOZ8EQQ3KzF/h5bYXWLsqlcIuS7v3eiYe+wd0Ml
cW9gSlFnRuwvrvcOe57a7HgwYMqPU8ReF4i/wsYUDzdKcn5fw/7FbfTExiwO
JA5PJjhhN37uz+Hheg3yfZJp+dhmQxPDoS9iYGZnjW8tdo/6ivLCfDQcPO7M
1I7N8fCrj5ZKNAx8fU83gz2w6b4eK/1L0Gsoz2dbJ9DH7K6hV44RYHXybSUP
9lfTwlPrH8LBcFLBUgRbsvPqSVORcMjzbqkEbFvlvK0nPofC7+JWfVVs9qCu
4ajzoXDVLj/pCnb1gI/039chwHjbjM8U22i87lRcVjD8qVPVt8b+49HObmca
BAP7FM7ex2bItF+U43wOBGcy4YWd+OOzCREcADfsOasDsPV0DKeQsj+8udh/
OgRb9VbTsSi6pyDRK7T3NXbMltd/Lzj6gH1vj0cidgf1rQ2niDeoa4yHvsU2
/NHntjTlCTZt11Sz/j1/zFGA+toDxiyl0/KwuQ8G5mhnPYFD/S+zirDnuIX3
bOV8DMqZDjpl2CdL1e7WBbuCss6HtErsuOgHoQ/oHsByalFCDfZjOgm34473
Ie3qYdk67F5fJrbZKQfYWnDEux6b7usXP/ksW1BnbrJt/DdeZ366JNgCNLeu
0DVjq3VyHDziaAqGuS1SLf/m+/XT2rksQ3j0QZyjFXvGq6lByFEb9L4rJPyz
97M8GyHHC7BPfrHtn13pU0P5W+Nk/gf6ud/t
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$60332#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1HlYTO8XAPBI8lXRIm2UtIoWJZFyWiiMUhpaf0XLlxBKSrsYRSXahpI2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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$60304#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8l98XAHBNJJKSUqJCQjIro44iqZTsEZGREMoMJYRKZM/sSCgyMjKu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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$61206#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk8VVsUB3CkEA16SkoRwqMkQ0i1ksxTRIpMSXQzTw2S4SKSR4ZM0TUL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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$61178#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8VW8cB3AjyaiIMhqIJA2RjIpvUdEWqRRSQpTISLJDRjKzySbZGZHx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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$62066#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV0nk01VsUB3BJhYankqkoUYmkJBli30xJKES4FJJMmRuETM8sQ0WikHlI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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$62038#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81V8YB3DKKEpSZipkK6MSpTxmdoUkWkoqMkNJdgjZmYWsm72yR469
y8wqe4R73S9NRfmd31/39X7dP77nnNc5n+d5+G/ZGVhsoaGh8aWlofn/tyON
g6SYNgX74ir0WIqW4NCVgxZVSVOQsa2lc3vJEjSstKXJvpwCqaYGP7ryJTA7
qpwoHjEFf2O7cn/VLEEz811fFs8pEAgvbBpoWwJrlymlWtMpkBvI3WY1uQRs
DrVXa3dPweO5vZo0u8igVvHQXdNjEmxvnicPWpJh3fMPg5b9OGy+Hr9MPUSB
mtD4cjOazzD5JbLmdyMFCm5PKZPDRkBdGg1VGC5DisygjM/YIBxPzD+QMLkM
Z82mZiTPDcBicllIiREVzn0PDKdRHYAkOimxCGMqlDcKhPTKDYBQ1b8qaxMq
ZI3mPXLgHwD+jiv1fNeoEF+3wJv1vR+MAvcYu92mwslQmn+/XvaDP0t7DK0j
FbxHZro4vvTB4NGnZNUwKrjXSmnauvcC++/DQulNVBAw4SZ0HmBH51860UIF
pwZpOrG7vbBi/u9paysVXtWbu05d6IXFnZ298x1UcNaSS9ER7IUdRvfluXvx
eiojJeg7e2DghrOg3hgVRvs9unZx9cCxLyEsq9+psJkYqCx98z3Irxf/EuIn
wFjgheRh3fewlnVhl5kAASnj1zVE5N4D349ryvGHCHClK/jHs/M99Cwkft8m
TID8K4PotYousNd0jxkTJ2CMrpMczNoFtjGctVeOE5D/OCXgAOoAQ9qACzln
Cdi5f3E/bXYHGPHRpbRpEKB9IObrdFQHmOZFM81pEhCjHHs13aoDuoY/iO7T
IcDb57HaAY4O0Pr6INztPAF8P9eXqdbtEDx+beveywRIb+zdYORpA/TwtVT0
PQL2+iRXb9/aBvaPSYI5lgTs+cVUyERphUantG11VgTs25d5iqm2FbTeXUyc
tyZgR/yJ5c2brWDHdnhN2IGAzBX7xy1ZLVCV03DP6TEBb5OKUbN8MzQ7+00o
BxJgL3+GVMDfDOLhz1/JBhHgIrR/JI6pGTze0qqLPiegrppNyvJzE5Q0sZgx
hRAwbquQTevVBPOht0rrwwl4n7EQztbaCJICVX0bsQSsjn99V3mxAVLze56l
kwjoFqrcww0NIPzx/PrdNwRYRGyZeyTWAFEGGh7iGQQ4sKONY//qQc/3ydvc
TAI6WVT3vMmoh77jm32kHAJextbaPfhTB6Lm5RSrIgI8t2sw3AQEdp4MZ5Vq
8Hlvhh6k3YtgV31U7Bw2w92dpskLtfDysP+vwHcEfKv8Lfc5ohYkhB2mu2sJ
sF3OrtGafQfPNTzNL9QTkO4VyfY3oAZcTLSZBVsISLjnpfihtxJOvOKqZO/G
/98f2iKdUQnvFZz4X2JzKX/jjnCrBIkKUvL+HgKOu/qo64tUwmN5mxn+XgJ6
i1VL290qQHFL0+OD/QSYbqLdCSLlYNOvO0MdxPt9kxb/baMMRAUyS28PEZD2
zjVAu68MSMJ3k0b+9+bu5J9uZbDT/PvbumEC1o/oj2r0lULCgcAvT0cJ6LOs
i+l2K4HOV9Eu42MEqHk3Cx0wKAFtJyJPfZyAo95bpa1FSmBFDX7nYP+qV6xm
6CsG85+kXucJAmZ2a/TIihSDctJAwL9JAhpHIne79xbBYjCVaXaGgAAWRGl8
UwSiNMEJp2fx/dzwMmZyK4LzgmWqUdjsDycno4WLgK0vpk9pjoDd2l3zGU8K
4Q/j0GroPAEN945WO+jkgxF7l/TmAgFmwe0M+dQ8SLHOMjq/iN8bHHBdjMiD
xSqWO0nYdy5wz10bzoXSJX2tk0sEjDbsET1jkQN+7ya5bpEJuCptuNNxWw6k
thyKz8Ju2Qw4npmTDaWthXQr2IbHfhuxfs0CEA9KfEwhwKN3VmnYIxNU9t/5
6LlMwITJh4htAplw7o5gQS32LeY1RfnmDNh7esVxA/vnhGx1NHMG1HZH1jpR
8fp3hMdqxZEgu+m48WWCANHaPGFnBRJkOoUHhGI3ed05nDyeDpbDtemN2B5d
nzK/C6bDx+aHieIrBLCVn22ILUoFjqnAMDK2sHruLXQxFbhzizi4Vwno4eGO
mv+VAjXTDwLUsd3nVcuPKaaAlwVJ4hX2SenkApOpZAjJ3natCTvEUumsp28y
MOstulCwHxRylUdGv4a6SQb7k18JCBYtqv/0KQmqN2R1rmP3vDI8JCiQBAWd
Law+2J4pigzF+Qngy/vVtAVbxduPrqM1Hph4i5aUvxGwqKnizcISD/dPSHFd
x24ZEQkyuBgHV0eGpR5jJxkzXhmZjIGtPFH7c7Ercs5L84rEQIdL3LdG7Fex
13Kv20QDTOcVj2JLnrApnv79Amhfr67Sfcd50FOvI6j0AjS+sNlzYW8Z8CZZ
+EeChKDEsDj2lf2XW990RYDy5DHx09jr+1bKv7BFgG+u8B1d7MvdP9xFTcLh
Jt/f51ew+SIllPoUwyB/pPCVJXbh5T9ahp0h8NZNIfoh9oRpsfCAcTDwlcS4
+GDnpZfWSf8NAq2f5tHB2DaU71ohqYEQfPAbisZmbNZ7v6gRAAvcsJaIvSsl
0ejssj+cGVBRJGGH9TYsp0b6gZ7K74gc7Pe+Ccmbcr5QfPXat0Ls8Hamx1fH
fGCJz+pWKfbXEKp3pY836EbwTFRgv04Sa+EQ9QLWUkvLamytC2dSFl66g06c
Ae07bGv7W5fT51xhRafnzf/+9fh5q5m0C3TPjZn879xtT+kOPHGGOK+HPDXY
N13ZhT43P4ABheiFSmy/VVZ4xWoPywqyTWX/OyOop6zMCsSz9fPeYgtEbLM5
qWsBBSVzaXnY/ITvP7fGG+ARSsnIwCa8mi2CqRfB0e5mZTK2z4NrH1SOqYFu
FAzHYYfIhlU73WNEqYo+dOHYEvSz/Wp8GmipRFDRH7stPznkz+1LyFlFwO8J
9ui+is9zCWbIRe7hiB22dtRKhzbjHbS+sE/BHHvNsWwux+E+ohSyZBthx7+d
W5M+5Ii207UXyGEbrdepXxl2RteuPDsrgn3XTVv/aYgLunvTa4kd+/xctW7X
L3d0R4PVdAXft+yY2wEPL3khK54koc/Yt8u+JNIXeaMzPhf/tWC7D3uUH7zj
i5YlxIbisVMuJJGy6/wQeqY45I09e0R/3/F9z5B2rtXsPWwDeg8HlZ5AtFbx
Q+g49i3pDYVW8edobUrHlAtblo/jlrZfMLI3yni1jt/T6pt90TqnwtBG31V1
hH3iCKcMr0EkequgfVwBW581y8p4MxI5Zxn0cGIvKq6TInJfoKxzio+/4fdM
+7WHeStjNDKIzF/NwLZYqfo9XB2L5gw93eixnTI63zBbxqFzhUc8R3GepPk4
iJ3hiEeJ95JC87FPn7oen2D/EmV/Kus3xLZ27QrQFUpE3uYXf0bifJKfboHN
yUS0HMq19yq2l0yQeWFCEvpWsLhHEDuUM2aJgSkZDUu9rizE+Uf97KFn6p2C
CqW7E2pwPtr+lfl9eCIFkacfdLhhK1bRon+nU1HQz40RBeypya6g12upiMa1
KKkM5++8+jD6aJeOxNa5a5NwPjNvyI8kv09HnyJs/xhhu5mbrFhJkNCfXF+u
HdgJXunbN+ZJaKffzG8nnP9qoxO+u69nIJMe4sJJXB8U1Qq9GHSzUdEpV91g
XF+enpHoRFnZSGHiU6oMdtbo/dFHjDnI3atq9COuR+5p3+RnG3JQxPNxKg92
UiNtZN7JPNTIYpAZi+vbutzOds89hUhSyevqFVz/dLhZB1RpipGeyclC5hEC
RCxlrkpKFiPHKwXeYbj+7lBlZue6WozOJUQpsmETPaxsi+XF6MZSsuteXK8b
chy3e9uVoPVU23Xmj3j/JWE2z8ZLkfj07f2tuD+w1WDdMl1dgbQuX+mxacX9
zdk4vYLFCpSg68jUjfsNlY9tkU84K9F+9kwpKewzx05s3e1YiXgTbihQmggo
0K7SkRKvQjeMu4xNGgh4/jzup1xcNZLYOp26ifudzO20vjaOtSitIcHZ7f/+
6J346pakWmRF85WvrRCf56Umrdi2WtRorfaJDfuEZ0x5zX6EJts/u5Hy8Xr3
jl7704qQfGKdI8L91t/sxo6DoXWo2T5MqgX3b/oc7UPfpurR28+aowfiCchp
UJ+R+FWPfo9UmevG4Txgj9Ez39GAQnz3brjg/k/VvUeh50QDepHrbtIdjc9P
wMsq9XkDsufha7WPJODhyhE7EdlGRBHytPHH/eVQgjB9wbMmFKefOb/hhvN+
UufMq6QmdKKyYv7XEwKOMT1N8C9tQmeOHelcdcX5O2DbZTrThKqS1JSnXQio
YTgyvKbYjPoXFKdLnXCexzt/YPrZjIaebF8Twf2wL49Xtqd5K3ox9u+xnCkB
QiV2Ni4KHail5dFhumP4PobCsfQLHehUlbXTBxkC5IpjGLstOtCUfmZzrDQB
nOfRMH94B6J6bDwVkcT5EHecsWa2AzGvmNgriBFw8ZLafH1IJ1o3ZmaSPYjz
wDtQlmWiC20srBjaMeHzUyjmdvfoRjkVTATNOBXMbujkCkV3Iz6Ov89tP1Ph
aKvkQldONzLMk9r2aZQKksrtxpwj3ejPF6ukwiEq0Kyvbrzn7kERHb0q5/D8
wzjEWCzj1IPUrunYG+J5yiTtw5iDaC/qvYie+WVRwTMwy6kitA8lFW/ZH2RP
hbvbe2Qq1D6iI5yNbYnflsHJ3DLtIhpCM2+uFyTaLYMoEv1ke2MU/dBU2jXY
TQG22MFhgYbPaPGs3W5FCQqceftzuynjBOKuVSOVPSFDJRGSIVkyiTYUd0b1
5i3B1Lm5JNPmKTQm8O95/MQi5NLxOzyanEZKW1kPm6wuwCLP1S1mCzMohfbJ
yOnfX+ChybTD6d5Z5LBfmW2c/gtE7c4fDaydQyNCDkq9q3Ow01FSVzZkHhVo
XObLm5uFC+IykZ5aX1CznI/32scZ8GtdOe1Dv4BUr5/uvP5mGqKuSiz4kxbQ
XxWdjj9Pp0BTd0JRW2URaQQ+Z85TmYRUSZUTZ5oX0ar4zsN3D41DNR0pOERu
CWUlMH2Tb/kEerwcYffSl1CToTUzRWoEShatiCcbS8i3qM9QsGEQjHpKWcf/
LqFgpjMdseWDEG18Tgc2l5DX5Vxe5rxBGMq23LlJS0YTembGq7GDMFZp3OXI
SEYv9j2SrrEZhGL9NpujbGTUK0Lbr8M9CJlB77cxiJCRVn9tv5H9R5gMFxNm
P0dGNjfzbkocGIDrvwOPnjpPRsI6o/YdewbgUnK4/fULZMSzdc3ZcvsAnqsi
fdINyEhEwdQ8A8/hnhuP6UWMySgv5Hu/QGc/WIc6IXozMvKPPWLE5dIP9MEl
HRIOZHT0pA0TTV8fXFSS8RGNIKPYw+Zv+vx6gU/pTxpzJBk51FfsEHTrhRma
a3xU7DW/K67OeE5vYW8SK4oiI0cmA2uuG71g9mDeVyqOjDZCnAuvy/fCJ/O5
oJ2vyai7VnWWstQDkvz2mhdyyeih7ITS7gs98P4H156NJjJaDr+iyCD7AcS4
JpRam8nI3t+Ai4XvA7RY5FZHtJCRohsTLwfzB9CjsYgXbCOjw6w7UoWn3sPo
E/8N5U4y4mY0KNIKeQ+HeA68utJLRqjAQCBurgtGuG5s3TFGRoLXrA0ux3TC
Lv79+vXYgaluaxbencCcxPzdeZyMakUv9zpad4Jb2JNTYxNk5GF2kzdcpRMc
RfJ60qbJSI9W6EAntQNmqjRNdy+Q0eXIC7Q6Gh0wViqTZPeVjKiajhmOa21g
d4LzPv03Mhr72J5Hnm2DtbX1rJfY5Ydq5sx726BkKtij8TsZyR9ZXrqY3Qa4
sQtg+UVGdgbFeievtoEBdYt20DoZuRekBTPXtUJyzeAkNx0FNfNyvhh81gL9
HXTnkrDbBRL+XnRqAYWGa8cE6ClIBfkl9Ju1AC+3/l1RBgpSPfruUe/JFmjI
cH8suY2CMjP2k7rJzXDjZI49/w4Kqkr5N/vxfDP8nWn9lraHgs5oJIkxcTUB
p52vG/teCtLyXj+1StcEiqzGAf7YJ6StPIdXG2F2fVHsLjsFoXuOKRmdjZBF
cogX4KQgjc5JLU3PRti8x3Peh4eCEh+xir6YbwC5ghr5eT4KurLOMX2utB4q
UhOdNfkpaNZfVut0aj34+DedysYu+agzLRZWD8/mn163FsDfnzyYTW9ZD8of
BVjJhyjIoissFPHWw6WbdxT7hClol3zQy9O+dSDTKTioeZiCmNNpDcve1EKJ
xv0nadg3RF6OmLnXwhCyj/+LrTql0818sRZCmxyVCo9QUExPP4M5bS2E1VnD
LikKGpMRSuK4+g5iZxTFSmQoaKplVCRydw3Qp9F9eXmCghqF2dWG8Vx/+inD
xiz2brvrzOGGlVASdilMUo6Cao69OKEpXglvzvvL1GGHK7KXVw5V4P6OdG9M
noLULd9cTDlaAb1Gcc2bp/D5n3NP9lkog9tV5PNzihR0XC0Dgi6WgHPOpYR9
QEH5z1yjd0mWgOMuNjd97Inb6rLRjCXQFkv8qMam79yhn1JVDGHGToPPlfB+
Puss1/AVgxaTvzmnCgU9UKwzol0ughwti69nsfkr/TietxRBgoMxx0Nsrggh
HvbkIuDcmNjfjx13hmtBzLAIBGqsJANUKShpLT3iUmUhhFP2WY+rUdDyMsns
EXMBJIdbX2ZUp6BXVv6dkbX5cCTO6pMUdohWWW6+Qz4UfO8meWJPttF9+DKU
B3OFE+d4zlLQ9lsi9jfSc4HtmwvDaQ0KUjC01jM/kw35Um/uXccmjUum+a1k
QaLoyi0v7CSOzuuZaVlgGCLN14g9Lqe/ldieBYKnKpCqJgUx6mTMeA1mgBlp
Ol1Gi4I8LLfsKrMjgQTFqfMCts+viTtUbhIwdgk9sMO+of5BRKQpHcostZVy
sEvI6ePxXOnwbNBimlcbv48o2+9P61NhbqZ4hzx2GDeLJbqfCvICC+UG2DEP
JE+ts6eCS+SNCH/sgdIIsqNVChxQmTVYwGZ3+n7Nck8yrO9t99/Ejlx22nP+
yWuIpVc9zaFDQcrHNZm6upPAgqJ/WAWbxba9rdUlESIXmQ5FYcv3Jx1p6XgJ
rKPdFhnYkrNzhzQOvoRqqBevwuZ4dvR1m2M8GEo/URjHZv6VxvmeNw785O65
8ulSkIDH9NtPttFgVEjqkcIO/nvZyawxCjZqYrMUse/zCyXPcUZBdtbQjCm2
b6ym2GpdJJR3q6rfw6aenfJ8xB4J3YGvxZyxoxz0j/2zjAB/dOVJCPa7KrG0
HXvCQbf440Ic9vRgSJFodyhwSD0YScO+V69TLe8SAi2fQa0CW2R8e5hpRxCI
jQfW1mPHS5nrWDsGwkjWoZoO7Ff7qUEevAHwpc9S+RP2TV1xl3RbP+gflWif
xm73OsRVwekLtzbMBxaxVXhGD3bV+QAJcZqvYN9+YBUwaekNCrfOO//E5g9Y
1f7B5gUSA3uZN7A/pXHW73Vxh5fBdoK0ehRELiX5QocrvKa5XU+PrSlX3WfF
6wKal9emtmMvLvglxtg6Q4ytjP9O7PZw6aGGugcgK7Q3nxVb/fysA8FmD25K
JJM92B5bI5B8hxVM9X4JYMc+bUMn/MLWAuz/jCtwYkt/sVpfZjMDm4qQB1zY
L932akbaGoEP+cdhbuyRV7GskbbqUHWf6/7/Nj36y/WD3OvT/wH/7tdE
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$62926#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hk0VesbB/A0GUoJxckQXTIlJSS6HmODsdJoqNNoaFBHSMpMhpA4JCKS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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$62898#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13k0VV8bB3CkJDKUekWGqFBKCqnwEJUpihTK2GBKZn6KQmgkc+bMYyrc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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$63784#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk8VdsXAHBDilAkQ0mGkBI9PxkqWdKM1DWlNJiLh2uWlMxFiGum0r28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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$63756#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8Ve8fAHAjRKFoKKFQpEHSQHwUSYOSRCQyEiois8wyWsKVMrKyJcW1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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$64643#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk0ld33AHDTvSFUmpTeosyUTMnQuxs0EN/K8FbyVqKfoTJ0FRkyZiYJ
pahrKDJroELPLWQKGULc+2h4VXhuMoRM97fvH2ft9Vl7r3PWPmevI3/G3fKs
kICAwBdc/HhVqO3z6PgwoTEYIJVE6weBq/a1fNuH2nrnC/XD7SNSLL4nZ8vW
VvNIWCQj0MZ3QvPtqd45EmzMPKf4fnBnjeT4HxIm2RXaY2gRg8u2i6dICAo8
EsL3zGJ6/6YJEha6ygb4zijWu2M8SkJSfJDdODqvODTG5icJ/2w7/I3vZtGA
x27DJDQ8bw+ZQLMvVEhF/iBhR1qV1m+0lsGX+xkDJOj/bB7jO31b+tmKLyTM
h9fVTqIPt94/9aGfhKlORt4UOr40K26ETcJ1LfncP+iIuuIwhW4S9o02smbQ
s+w9FtBJQnSe99AsWpg1csC2jYRpSQuPBbRTzLuehCbs31PvHQ+tvivrfEE9
CZav728XnBgmvrSxtetrSTj+In63CPrkeJ+NAIuE7qrP/TS0fvfRx+uqSDgq
ZRW3CP2kK3OnwUsSrJ8ayixGewhuHLv4lIT+NXRKGv071vPBj1wSAlhKoivR
QqEicfSHJNzR69BZjc4a8n2gkEXCGYOkF7Jo6zUFzvbpJJSN6wQoot1o3nqc
GyQkWmusUEE/mvHOmIsnIVZ630s1dFLgvR3rYklwLi/R2Yq+1EKn24WTMCCj
32uEDlUV+MDxJcH1vMTg3+ibPt+IBW8ShFnF9N1oUvlQ74ZLJASWG7odQE83
2aafcSfh5bwz14afd7O0HXIg4d75nmwG2v/CEqaQBQk1Aulj3uhwcsP3H6Yk
aJtvPuKPPuFT7ti6j4TL8XE7r6FrDFWF03di/UOr77fQhv3tjYa6JHAfJ1mw
0OVn7jGCZEkwllqaXYtWEri7xlWGBB6vTbwJPfofOWG1koSzJxaLdaGj3X+Z
qSwh4U9AaB2FTvmoxugQwvd4p77vr9/DRLVaeZbOEAdKRu+nb0IbXTubLPed
A9MF30XU0IeDdCok/+PArfEuIX202tS3zB8cDgjPXK44gk7lln9itnHgDWN6
TTTawCeNLvuCA+zYy6fok8PEAY/mEL1IDuhLL5KRQi+zEbxhd40D67KecFai
levrG0NDOLAxwyJBEa1Uyma1+3OA/mvhxl70SffMZxc9OXBZXF04Eq1xUbjs
pS0Hlq+V8F81NUxkM1zKXDfj/va8lg1oo5jgv26pcWD9Ct8tqmiOekxRtTIH
uhrGpY3RJio7//fXRg7sXOHneQY93Noc0r6KAy4VM0GlaGhnPDMR4ICtnH7T
selhItCydnB/BxtsFEbdHdApOhAf8Z4NS3W3yrmh88pjjtc1s2HRtc1ZoWjW
bzfH/fVsSOt+pl2M/vfiBjPTKjboZkR5if7B+Ur4+6B1Dhtkv3KcqtEiVeSH
cD82LDGittnO4n/C0M0+oYD5429eO6MzRAIIF3k23KijH/dGVwxtp/msZ4M2
t64gCT0107kkWYYNXxc/+tGKdplXkmuTYIPtYFfhgblhopN5Tf7I7z54r5Nr
sWce56Mk28zjbR8UGvIGTvCGieRc49MqLn2w0Jvzp1KYImxtbx7Pr+yF1SXp
2uvFKKKqI/qfGeFeOBatJDwrRRHe1grjxOGPkFEVWDq0giK+bq02Nc/vATMf
99xWWYpY6+RxJPNPN+ztLD6XsZEiJNYJpZvZdEN9ZYxCpipFHLI0+nP1WRdI
pQqORGtRRMytuKW+Yl0wlT7UpGFAEWLb7GIVXT9Ar3KDZNEuihAwiqi796oT
FmnTW7ebUUR476ft1qs7wdJuWtDKEs/beNJom38HXHI9JGRwgiImnR5Ok53t
cLBZ3DjVgSL2Ovy9wsugHWy1BibKzlNEXPiWzW032mDLIBWVf4kiCElv01Hu
eyhUuf6MF0ARqkkqL7Js3sN+HSPp6XCKcLlU9171TCu8Lhh2232dIlLIuJ8f
NVvA38R5/4FbFLE8+NvkaZFm8M7zOdZ9nyICc013WbOawPrr8qm8HIpgOUhP
ZyQ2QnRqyuRYMUV8WSXH+se8AQ6Fmtz4WE4RmepmdKZEPfhXzygsvKII39Ps
zqEvb8GJkaLv85YikkIqzscya6HGytZkczNFbLfLHad51YCc8PUa3w6KKBvZ
PUlYVMMrxW2chY8UEbnagFEt9QZKSOW41/14X8nbCNcBFjxtahzMHKCI2O8S
Bwv2EeAaufNU7RBFpAnMeaRyK+GEfpnPpRGKeFTUvzKX+RKOfto/rDBBEb8d
ZTXUNz4H03t7S+WnKaJPtt81quUZXNDfk0+bowh7o8cnrEyfgJy56aOzPIp4
sWnZ1dXvS6A++aS6ghCX0PVW6lkrXAhiWp91NNFb/k/1k8xIAcyYjOkaos3t
pbir+gogZ98rucPoSmO3lcufFACvbeyeH7pHZQVzsUMBCCr76LWh1boups6/
yYcdUzb1l4W5RHRMqsBASB7YOQd75otwCYNQlbcsoVyIEN3De4IODFIaX/4r
B+z3eYVXoomQuE1OnBzwvasQ3IxuDIyOl3yeA3EVz5RH0B9+DsfaXsgBQwUH
Ay0al3izpUDld/dDCCjbdaEErahjUadR+AA03gWqPEePMjNOBN15APZTihwC
zZAQGO+IeACvCh5pt6IP6LSq+Z15ADxGZDwX3Wh59lXD6gcwuZ4hpkrnEv+N
fr/oFJIN7dkR4nfRfeqq89lHs0C9o6g1A738TN3AP3uzwN/3SnwuukLlz3tR
nSw4eXV6+hk6t0Gi+LxUFgx63A5+j96llhelW5sJOp4G9iKLuETAIreyGu1M
yFjoOuaEDntH9H2TzICc5DWWF9DfbMqXpc4ygXCcMWGgkwp+mh4cZMLrpSmr
A9HJHtKvi2uYMOCp5ZGCbtH71uDjxwTlwO6f1ehJWV74qvb7oLn3i9xaUS5h
1a8b5RCZDo+SPldtQAfQMjwKTqeDkN8xK0V0w7bbdr+3p0Ope4HTVvQGCand
EYNpcLvmh94+dJq04+58szSYU0x09kBL1cgvn5C4C5rGWYoE+ovlsfrIG7dh
Cde8rRpt1N2o2+5yG3YUulyqR3etnM+W3X0beH2zD9vQufciEorGboFzeGDx
V7Sh5rWbnVa34Fj6oA1djEt8ouXukV+VApEiYVN70d7LhuWq7tyEkseNnqbo
v91zWosu3YT3R/wGzNGVh2eCmIdvwneZtS+s0LSEQ8Oh9JtwtOXgMnv0/jJ1
0uxiIuT5eVzzRSfSzbZ/NL0Bjl8tUgLQFlMrpZoUbkCxYhIzCL3gqvKtkpcA
dmO2GeHoo0MS6cxnCTDf0mqViB55c0DRWT4BJMNN/XPRZhKO20ZG44BtWLgp
Hy28dKNSR04cpHz1qSlEh0m3rCn/Nw6Cv+4fe8zvz6teIrAhFtY5VS9Uotf7
acktyYgB2R6lvla0xlONCc3DUbA6UWRNO3qntvL6FfQo+BplergTHefueXC6
IhJ6FkTze9Daec3FLOVIECu1W/YZvas64d4RXjh8oP6X8QttoJ652KsoDCS6
s/PH0CuDQiZenAiDR9mvCyfQKc5Vn3iiYZDddCh1Gq20T6I6xiEUnvhVSQqI
c4mzwdcLs2RCIKnUtEsQPc+qLR6sDYaI62kpwujyXYNPNRnBcGhTygIdXeD4
uq6iOQhOFXefk0S/jXBfl0sLhHOqt8ek0Ht2PzHXPX0V7o+u91yKnhudDGa9
DABRs0Cb5eglUstme9z9occzpkIGbRqWrCDeewVS9a4KrEWHvORcSdG9Amka
+jtk0TtaDnZsvO4DjgWz6X+hxRM0Eo1MvOGNTsucPFrQmLbjQpEXmM2M8jai
uw2DS/6IegGrsW9mEzpltalyuAMDJNMEexTRi8MOrb8vcxGG03a8VEL/yzx6
T53hCV45kKSMXij6W/55swdMViZrqqLNj105mUlzh+mKwV98m5gYelW8vACb
S4Tz1ND5ev3xne7nIcw/SlgDLeY220bvdQHrA7+z+G6vpc1suO4MTQLKxpvR
wqfWKhmYOEG0JdtqC5p3JzLqXJEjlM+d6uC78fwlVpiDAwQVPzLTRPe0JM6k
y5yBCpcXL/jmHMnTL28+DY+XXJfbik7sEx9h0k6BfoBaIN9Z5n2MDnc7qF0a
+4HvnMDj87Te49CQ9mSTFpq0kYnZbnIU5pZnuPCdx81bd67IGrYGWufwXe+R
XZouYwmz/zWz+XYT23qTSTsE/oqS4tro0mta9bReUxA/Jq3J96u7DMFzRSZg
5ss5yHeysYE/kwbgkeh2mu+6hgczrkW6sCO79jzfs7Zj065FCiCa98WDb79M
GTttEabx/wOSCIYl
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$64615#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4lV8cAHAZEQoNlPKTVVZRaPJNw8jIqigiJaske2QVIipkZs+MkFEy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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$65491#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV13k0lVsUAPAylFA08LyXlKEMzSEpvS1CJFGZxUXkFSIVRREyl3muSLpC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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$65463#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8Vl8YAHAqFEpIKkmZIRkllX49RhEqRJKIjIbsmey9Za/KHq9R2SIc
REb2qqTQILzXTUZI/E5/vZ/v557Pe899zjnP85xDxtZXzDbR0NDcoaWh+fd7
ejE1vzRzHNR2G5ih4mmQHu26KJ46DpJbbv2uLpuGjZEqy/zkcQgpcG8ur5yG
yUS+I6lR4xCdbMORVzsNyb7fU3w8x4Hyqsc7oG0a3NyvukjeGAdG4/su+8en
QUpmbEacbRwu7Je6WMYyA4Fi3w9WeozBrYao7gjzGVBtTN3JbfsZhvvWDUv4
qZDUbjIqTjsCKXK3Q7uaqGCWOxL6MvIDqPNuGGRpE/C2toZU/zwER9umFijj
BJRHstxdvzwA+cx6UdM6s8B1va0IPHqBurkpaNebWfjbb6zPbd8LMr2e9bkt
s3Cjn8Fp9U4veNlxL55qm4XiR9SFEs1e6PJu0r7RMQtppfdFuQV6Qa1fnBrV
NwsPevM7h972wIsCOuuuz7MwGPDKdXxPDwR9Sjb2W5oF361d5n3GnbBJ/O3W
cV4S+MX+nu+61AlifU36+/lJsDQ0uNh2shPsuq536AiQ8JDY/6lmRydcYRRb
bxXCz+MjeJKrOyBbX78g4wgJ5n4MRWJsHTDdwsIneoKEspS7UFvfDqExXgqR
F0gonst/llrQDo2/I5eeq5AgHxCh5x3fDol6tM0dqiRkUfLsFCzaoe7wSBHd
JRJ2Mio+e8XZDmN2tq8tNEn4L61iIMSqDRIZpt6y6JGwUTx9LI2rFRLfJwnn
mZOwSawuP31LK5S/vdFdf58Eh3nFqxlEC9RXvzZ7Z0GCvn/ghXTUAmqvdU1p
rUkIsvhQG2fSAmZsRrkX7El4YHww5nrBG3AEkM1yJYFTSvT2ldPNwL4adflR
KAndd/jfy/I1Q73tz3m/MBIEW4h4fuZmWG99EuQSTkJYDOf6/KcmaFov9zR8
RMKj+ndBId5NkB3WkXkghgQfi2K5hNbXYOlaWn0vmYT6rUoNx3UaIeCP2mcp
CgkqSj+cY+QaoaNA6uoytpj8TcqcSCPsETf8VJNHgpSQnkvhRgPoOdw/pFhA
wteELIIrrwHm6z2czz0nYbLxRNGXP/Vw7yT71X1lJCyPMKscVkBg7CKYyYZI
+Hs5qPDNbgSDJVHHq7F/NXGImc7UgcD0jSGjehJWLyaGPImtA97lOdWCBhzv
y8kfN03Wwm7j27+PN5Gg7vtqOSe0BlwPRV/jaiOBSYbtjM5AFaSNHGc43kfC
DUGepvK8KtB6Kv29GltzeF/yLs8qOF/JNyLXT4JEb/vxHuEq+EAU7VIdIOEc
bYAyeL4Ebw3yheYQCdk2xkt/hSsh+hlziPQwCYdZROaubFTAm1+nF55hT0sl
XsodqICPA2tOAh9xPDbpSlz2rID3VQJvWEdIeNm+jGIHyqFe2jFk9BMezxK0
n96zDMSLzHLUx0lgGV5s1tQuAzG9SwlV2OVNPd+eCJfBnIhDGu8XEhwLGgIl
B0rhwYj5nzlsk8Ez/trCpeC5aNXv/40E3SApB5/+Yjha6czgM0nCLO3BbW8o
xcBoueLyCfuIoIbQNo9i0JK+v+XkDzz/T9ZbIg4Xg/tvplvT2LsuOZhGuxfB
qGrdyXPTJBwcWs7crv4cmuC9QQeVhPgVJVL+1zPwlCjo4CFIkFXbe8Ux7hn8
aV0UtsNm3Lfl/oePhaBr8vEF+ywJ/R92KCbcLQCDv2o/VEgSKlBSZhNTATyq
hPZY7Hnlg9Jzz/OBCXkkf8a+yzj6W3kxD/w52uisf5LgNmlylepNAcS1Qu87
RwKNJlMCuwAFspSL9ZqxD/BJ8J1uzYVNciFP6H+RYLhYLuS/Ixfyx4On/bG1
6Dhl2R9nA3OsxAvneRKieUZ02MoyQJ2takhokYQk2Rwkfi0DtBgOMl7Hdrm4
M+fiajrwKuuKBmMvJ0Uv+8mlw4NmYZkJ7HbeVa6xpFSYEuyyj1nC69Pw/SH7
WAqo5Z3hqMF+RVzZqiSYAketr2V9xR6c0m2llDyBtXbPUPHfJBi1VESavU2C
6jwe92rslj51zhjWJGhdsg8dxpah1m+ga4lga6QZuIKdhkZY9nyLB77AeOXj
yyQI0N06pygSD8WDi0wa2APWNguWNnHw2aSz1hybznRyrGEtBlzLBqaeYL/i
EBWZUYgBzXNrJmXYW/8r2borOBpin4e+bcdeHFRKNeWIAo+NXuMF7HfMx0zD
bkTCPdIrmmGFhPPBckV3FB+Bakfgi73YbRXunZv1w6C2OLz4NPZ6tq+lBG0o
vJKeT72AffnA40L9nGBwdhVJvYodInQmLkgtCMosJV7cwhZSHZUs+xkAX9Zo
eyywe8L/ho3G+QM3zxNaZ+xZ553FjLJ+INrzR9EL+9mOaIr0mA+4sR5ICMJ+
9G7N3cjfG8SmN1YfYVsPvZUNFfEC+jsp1vHYnNyL7++nuoNz8tLCY2xRBkbp
hqmH8PgJXWgatp1td9ru4w/gTGirZBa2miFIWng4wtvgM1M52Gf7tf80tNqB
ccPNYgr25l6mXXvYbaDV6EhI3r/xlY0HP1Wbg+WTDPt/Fp7MYQxVNwOr53WW
/8YvG/vxOLQaQsSQ+4N//xcsJVw2MKcN/+l9isnE9vD1umxz4hzE+g2jVGzT
+S4zQQsGdC3Hbi0Z258qtmOWTxktcGSqxGHvl7lHE3xXB3mK38uNwDZLDzIL
TTVCtdqNHIHY2SGu23oYb6PdREGsx7/10d6QZ3O6j9LN+PgdsZVofX5RbGwQ
l6Rgkzn25xZZU2VBe0RtKXYwxPb+w3vr20dHJEx5La2FPfT4yIBn1AMUcvU6
gxI2N6tTa/GaO1pToB85jO1p1cnCf90LDeXsGd2DnUirc3G21BsZ82T/+rdf
BriFuzzv+SHrAV61r3g/bT5gvK7U5I82G7NEdv/brzJWHNt5ApF9jsX3amyW
/e864waCkeZxm4YI7Nc6B/R0xUPRgTXWC87YTCHbM/eGhKEAZ67Rm9iTEqVy
ifAICTbpnxXFrpcflFe4Go1GI/QbXuLzwsn0ZeLpphjElLPRnoT9NJapfvlF
DGJ5uPLN5d9z19iVAsY49O7ClIoM9rBt2CJDfQL6qO7zLgef150fH+XqWyYi
ykKmiRe2XOxdk6J9SWimjZnmOra8pe1Xbcdk5FpQeI8Be/FlhU2UyFOUzzW/
oYvzw7pcy5D5xFMknJAq9C+/hNJqTylkpCA91UjphQUSPjrauf1mTkMwLb0l
FPvQiu2mx37pKL1D16IA56cnPNStPl/SUXcI0WyDfTEiQ/WuXAbytq+gk8bm
o5Wzk1rLQA7an2SqcX7b6Ro3X2OfhUpoLt2uxPlw3lDN8WlvFioM1Jizx460
kOB0F89GFkIPjcWxM3esPzs1k40k4NTvDJxfFejet+Ya56LzVrLTbjj/mvQ4
1mhr5qNtAzsW/+B8f4orPl/gRT66tN44noO9cCzPZ5G5AN1lDyzTwLZ2Yfsa
1VqATgafZk6fIWHPSi9dLTxD6eKSfsdx/dgVW0Wl7i5CcsuhcYK4/pgtPJ0L
2VKKIoJZTsmMkbASGhnkK1WKPH1WuBpGSbBSpzdzNSpF81KcpAr2U7PNP+7W
lKL/1Agz3c8kBBr+/nHaoQxFLm6Kv4vr6SbF/RZVX8vRXMCXjavvSZDWiuDm
aHyJJq/brJl2k7DbRFJ+nnyJxGdEJjq6cPztrJx6uKuQ6BH++mPYnYXHWIJc
qtDR3UPn1jtIuGmt2TEjUY3eZmhEBbSTcDK1lcEv9RW6c8dHxrQZn4ejIbup
rnVI4bBLg1Y1zqcGkcdjc+qQc7C7ck4VCSP+X67K9taheiWV8d8vcf9VuPdp
gCBCiZQzGomV+Px9S9jD2osQ/d5ari7c/7zzGLu4Gl2PaKODzLe/IIHDRPek
02QDapPPnB/OwPXtzpBk1VoDGuocXGTBTmzLTvjD2ojoC7Yxn0vH8RoKzfY4
04g8+D0c8lLxet6qqnSPakRL5Hvpe09wP3gmjcdQ9jXqlzFyq4nD/dvQ5ov5
EU3od768SEkgPo8CHBpZ2U3oV5bFn/IA3P9Z7wt/WtOEHKX1Kl/64/4zIep5
+HQTWj0aRlb7krCFl9/ZVKkZRS9U3CrxJGGpVv7mzN9mROeSqmHpjOPtxOuu
a9GCpvvknNhvk1D7ivaJp1I7Gilvmjokh+vJp40/NTfa0RZTdZqlsyRIdlp5
rNi0o6nvhoJt/5Fw9HD7pPXjdiRfJ5BuIYvroXjGySs/2xFDcacmBffrdYd2
HacmvUXLhdTMX7ifPzu4nmRD7UCu0s3i/Xtw/nObV4yJ6EZfFFQONhOz0Ffi
TGhndyPzu/X8QJ0FTQADjppuZF0YsvPl9CyMaf8KjZ7qRjpyp1NyJmeBs1KM
Hnh7UH3EfLTT+CwUhGvdZnbvQX+Wbk6ND8zCtaQ1W1GpXhSaVhg0UT0LtDBH
dyu5Dz1RlKbk+c6CTEKW75arg0hmvMY/inEWTM7LXOIbfIeO6cdSskMI0OjJ
Yqt3G0bj4eGmn0gquD4LnBL6MYJSfklmu2pQYYx+YahaZhQFPoxWj8yZgdiv
5gcF+8dQe+OcoPLoNLRe69T8ODOOPLS9dCic02CtoSget/Mrurr9JD8hMQUX
3Ni6PPi+oUu1JRVWcj9gbO94+a4939Gp0PrPMtqTcKkhe18l+wQyk99p2KI8
AY59Os7ycxNIfOw/XWOF78AnXnzWrnYSrcRdZ6w5+Q0SmY2PMoX9QJnlFbx9
O75CmfNzTcezU2juxu3avJ/jUHnikArDzyn0keWdoH/JGDiY/PSdDJhGqpz3
3b7RjUJK8f2d35hn0FpyX4IsZQTGIuwOvY+YQYHWJQvh24eh/oi3wKbVGfRf
rtSdXwnvoGLFU/yUIRX1SF0TM58cAM1vNI92l1FR59Whv+hsH/yXYvXhZDkV
SYguaHUe74Mv6eJmehVUFLuNwWNYpA84Vs7IP35JRXZte9UXdveBB9WLZVct
FYl8U6EKkL1Q5ZTH/6WZipqeTVz0Tu0F+tYFqbkhKpKxtLHcR9ML/KedaL8u
UdGaVJl9i3c3LH7eUJ75TUVgobX3kEU3sIN61a9lKqIUeLg+1OmGQi4a7o1V
/D4+ivMR0W7Y5T5HbN+gIi0am5vhA13QOKsztpmBQH82zhsoCnWBUVLt9Su7
CbTP4Widb0cHLEm9O+YnRaADY/sEbHe3wzd61hjVYwSijRJuPrqpHb5KLCjs
PE6gG2z056lEG7yJuxKXJE0givnD77eb24BttWRr1kkC5b91LNFzaANHS6aL
iWcJpPXbtelMXyts8eHW3lAhUPhYxE9qeAvEPC1gL1IlEPgvCuS6tMCWwsrD
RmoEmlWdOnfLrAXoN3/RqrtIoF/RMXKDZ1pA5S2lxE6dQFV3H5+omXkDfkyS
pa+08fycja4HqLwBq36G1u6bBKKjMVDcTofvmcVOdncN8fwuKZ8VnWuCnoch
7jRGBLoWf1NUBd87hadEK47eItC4AzHiV94ETBaHyn1NCMRadzfzj1kT+Fox
bN15l0CR+q4zE29ew2Ve+58lNni8TWhDeVAj8BVNzcnYEqiyRcG0z6ERKk3O
6dZgG7PJbswaNYKwj4j2azsCLd9LPHD4VCPEJ2oztzsQyN47gSF5qgHCf7Ql
Vz8gkGsvQ46bagOsPjZiE/Yi0Ei9MPdZ5nq4muYem4U9HzzHpIXD1OvZZMrj
jZ9HKg4JNyJ4fdjqJ5sPgdiMFHTe3Udg4+D5cs6XQC/VxZilUB0YFTwTiwjE
708tjZwwq4W6bfsrFSMIFMvHP3CptBo2ezGo5GGXn2Y/zx9UDZ8c34nteESg
e9enKlb1q8G5suznIDblGUdKLn01zB3TMTSIIlDcl35PWr0qGAk5saEWS6DB
bfxV5TQvYfDP5pN5SXh/TMhwHrpcDkyMAmwL2JT5qg/DAuUwaHr6+tlkApV8
FUyP/VsGD/0oR3uxw4pZYeuzMvi7VXeFfIzjFyxbRTLhe6dtIx9bCv4+R89y
1FYCZbnf32th1+791uWSXgIH4oLWYrF5tKVmj7mUwAJf4SOOVALZDFaepRwu
AfbF35MsaQQyj/Y4HBVYDPGC+Q5T6Xh/GNAImp4vgqq0+P28GQQ6GM6RcYC7
COJtLI/rYRuX7FQpmXoB225JlLViV6ryuzy58AK03G4upWQSSIHab2dL/xwM
lB4mSGQTKHHauIPbpwAKz39QNsJW2jIRGSNZAKv25vceYQs6sBhvG88H3z5r
Gip2k7e4yCLkQ8DKbq+UHAIxbdzX6PxLgec2I4M/cnF8Tqj88HTJAd43y1y7
KAQS2RQdn8iTAwF3QovPYu+1NtUqbs4Gp3rrt1HY1J+Cy19Ys4HVtrBGPI9A
Dra3p5XyM0HxxILXVWzHexe2GWlkAgO9adxD7BL9BGmXpQz4UMjyohF7weV9
eYFCBnxN6M1VzSeQh5WEBuvHNFiSjyfNsZvY3g6KeKeB2ja+oBDsVVvrO+eE
0uBN+mhBC3bp6EF9ciIFBgY/o1MFeD4U6YBazidgIDv2SBuby/ur0pzJYyD2
yhRbYf/oMNwvUJQMGzsFf6Rhu/1d3xx+IQlaSmsO/8UeoN9bZeASDzmdPP5s
hQQKYA9ij26Og2BrzWNC2DdCWD3fsMZBWJiO/2Vs4oFboHh+DOi6nhO+hR35
7Saf6VI05DdJ89hjn84y6EpUiIYoBy3aOGyGfZnqmz5GwueLCUQWttPGKL+M
UCRoCW4/UoYtzqu24/1EBOT1VqX2YKft1R4v4AyDn6/pBj9hx4oVEhxFIRA2
Vag/jc0l18bidSEYFLdKmtA+I5CX+myktksArGrwfGHCbslHRB2rP2gYhJZy
YFt+/HFDON8XWj64vTuALXFUdThGwQdmllYvCWGHqDbeWR/2gk/nmDnFsbmd
9en7Jjxg2LBS6gT2vo5+nVxON7Cz35R+Bnt3Smqd2wUXoE/6dUsBu5Swlb3i
4gS/i8MclbE5WlbbhfLtYdhi8KMadpLuD/O/wzawUNITq45d4t4pmcNpAZ7P
vdOuYE92ymVrutwGLuWZdW3s7zvcRf8OG0E+884iHWzJr1memi460M/wq/Qa
NuerM06aLkoQHhLNqIutaxp2X+xm2pn/AaZyBn0=
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$66339#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1nc4lW0YAPD4rHQoEUmSkYQUvuhruGkR2oOSrIxkh4QyioyMY5bPFllf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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$66311#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81V8YB3CiyEhRVEhJZkkkRD1oaAhFsmWlEEn1E0lmRmVlVsgeJXuE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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$67183#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1HlUTnsXB/DuRRpEokTGpFED5UZh99DoUhp1U5rRLE+Tojk8DeJKadQ8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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$67155#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81V8YB3CzVKSBJLLJymopepIiLUJGIhXKyAipyCqUEZJwRYjMZI+M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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$68026#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hc4lt0fAHCpKHsViTLfFMom5Et6KpUR9Up2SGbEIyJF9q6sQqGMVEJZ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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$67998#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8VW8cB3BRqPxQlFkpkqyGiJIvIkpFhMxkVVRGkZCVVEaISMleGSE7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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$68867#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk0lVsbAHCigUQZElGZGmhAIeF7DJHERYmUCkVd81xmoiRzMh11QkJC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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$68839#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8Vm8UAHCzJPWrNDRUIpESya5OKEqURBJlFMmWkYY9KqPsLStbeq0y
4uE1ky1C9g7vvfZs/B5/vZ/v537ue597zvOccy6XvoWqAQMdHZ0JPR3d+m9C
lM77lYQBmH1RrcifPQE7FnLP2MYMAKN20ThP3gRcT22Xm44YgCOon3oofwI2
75zuHfYfgOcOigLsJRNgu3MfW43TABBPhWunv07AhceGOnZaA4DI8ydfDkyA
e2laq/WOAZDVUJk5tG0Sujzzr6w49sPNyNNVv40nQV3bpzvSqhcMh1nDjx2d
gqJzf0vT6buBI+52g3LlFDyT3HBDxL8TrrZzSgir0+B2WO9abW87zA1KFF8Z
pEFOfbzns+vfQW3h3N8EDQLK2H7NfXFsBgO2n8PTVQT4XtWOj7BuhhGzlwXu
NQSEh1aVPDFqBjK30HtPLQGhq4uyQqrN8MXXkU+qnoCd8RvcIo42A/+LFRnr
VgKOJM6IqNU1QZ11zXhuHwFH60Mn7u1tgkXe3mTbJQLmpl8G1N2vh/D9ebsn
uEkQF+C5X3OtHs4YbeHjPUrCs4qIe+WS9ZC9P1ddj5cEaSenjk//1cOYQBVz
Gx8J5/IYfwUW1YHX6+nPWSdJYBJdYDzGXgc+tP+0L4iTEKkyfyevrBZmi1X0
s6+QsLnzb1ZoRi00kjKTzYoksKmJKjwNrQUxPs2301dJ6BYJEJQyq4VFyXY+
gWskKIfSM+Rw1MKNTTtjg1VJ4GR0kHOx+ApuDauhoEXCW3pry6ADNXA90tNq
zIQEYZ2homDmGhgxvb2PzoyEPzM3pEKIalB83Zy7x5wE0bCLrUGl1TAu5Fci
Z0lCzN7z3q8eVEPmn4M8b23w+lv9yxQzqiDoVZTg3AsSsrs4CkG6EjasJKyR
PiQMHmQY4+OpBE+7qcpRXxIq/zTrbN9SCT4dsc7db0iomrgo0d9bASPb+Kor
/Eiw/KcWYetaAdNBH0JfBZFgwsHb4vS1HESvRJzviSThcupLrz0aVHC80mFQ
mEqCnO7mQVsZKpxeUt3ukkaCxqxudqsAFcKf8TXKp5Ow1/S/Ul86KhRs/+rS
mIGfb6oVt5ZaBp/lj1LbPpJQoNPMin6XwuMb7ql5efi66P6xZjkERTXbRqml
JJhbdl604EAg9le1yaSMBNsDp4o300pAjspTx04l4bs2lUE2pATSTuks65aT
YLHDjvn9eDGIeXkdma7E8ex+zwK+X+BOXVL+QC0JEWgbc1dbATgkhVVs/06C
+sduMYn0AjC5S9kfgS3Inp0T7FwAR9QXfbjaSCg8qRZ4TaAAngStFJ9sJ8Gf
YsOW75wPrxxvaUp3kNDBIrNoLPAZDq/KWwl0k6AdqG9cQvcZjn3c+CgRu+XA
37Pb2z/BkF/6s4M9JEx9cmbIc/4Ej8e9Jrf0kjDHVim00JYHpu8EGAf7SHCK
njuu6ZwLDyZ5N+gMkRCvWsqRoJ4LDLlsEbXYilUu9lPHc+Fwsp+C6DAJDCQ1
wKEtB1qD9cmNIyToPdRVCz+eAzN3vljFj5JwhkmSM/97FuSxfj2X8Qvvz8nE
LyupWTBbn/lo0wQJ7mveA1JOWRBsNJdpgJ3LmFRaxJ8FEwe8PPZPknCy5OLi
Z0cKtIZ76L+YIqEppSZO7EYm9M+/6thBkvDgmDu34fwHeLGnAIywF+6x5QSF
foClJu7QL9jmBowsZE8GVBeF7tafJoFmvHMgzDgdVg66asTOkPAquJivbEs6
5Jr9d4GGbUcTCx2npMFJ3zwOyVm8ngrOhTNLqRC1IB1Rj201e4etwi0FxkTL
en7N4Xzmcw+O8KYAV+R7ecF5EkqfVS1tqE2G4B0uMVbYTvmHSfltyfB7dhfX
AvbtmW6DkqhEQHfk75MLJOz3NBV+kxcPZ7QC+ylLeP8Htb5IvI39+prCMDYz
ISX1ZS0Odul8jd69jPP9OHTPuEwcpFKn99pj+59tNLKOigF+8/RrgisklFjq
NoYPvoPCZBYRTeyGkeNKiO8diP3cvNENe/9z77iNeVHAPrvk0IodJGpg8qY+
HLbO7Eh+uEpC9N8UkUz2cLjSepXFC/vNZ+OL9ZphMM3ErpmO/bfL9/am0RD4
vlfm6wT22QxXI94TIZD4OH6cZQ3vB+kDXbKPg8Fww8ulo9ixRoZrT/8GAvA0
DmljZ42nfw66GAhFBifL7LBfjSMi0ysAJlWY3rzFZhJyGh3Y7Q+NtO2Lxdgn
mkpzVrX9oC5Mzr8V20xujZ9X/i1s7x/aP44ts+eUpsc9H/D0M/y35Tc+v2+3
ywQzekOHZbT4QewHGWuh71Neg0jaC9eT2OH7+I1ylF8BRZuhXxpbobGtqGzW
E+IyT6hcweZmPh/dGOoBwXUrLerYO6Tf7e456w7Xfz000sPeIC5yemLAFerP
2W4zxb7PJLW66OkClzYd/maL3TNL2jOecIaj/oZhjtgUwaNWh+IdYCuXgr0n
dmg48hSfegbdrKXGvtgXDQUUrovZQ3RSo0Ugtpj2SJWhsy2Eqdq8DMPWqjPe
51j7GOSsM7KisFsCJG8F77SE69Z2RAz2Xf5YTs1iY4gsbzoXj/38+Z2slzcM
AH4WxCRgi2yS5TL7pgMu4kI732NnuY3VfJtTgy6t05Hr1xH9dQ0NiYuw2Fxy
Zv3+ytNSb7XNN6Jc/u/96/+vLD51/BCvAjqyYhmz/vzWsYu70oxvoefdgZbr
66PvoLFwxekiITtptfX1SwyFRE2yGaJuc0PF9feTFg6JyrU3QUq27DfX318/
fYY899gSvTgvY74en1XjwneH+axRoAcRuR4/4x2H5Rl6bdHo5n3dJtjdnVHN
g4H2aDmMKrgefwN6qmzsPwckx+S5eT1f4nsznUruOKO7fu+C1/PZH7DMm5Hn
gpYcT51ez7dutM0xDxN3dJn7U/z6/hhj5DS1rPJAIvmpdr/x/kmzpTTd4XqJ
WMy3353AXlN2azrx4zUKPy+pV4597Jm4xs7T3qjh0ZJjJvZz6dLvqz4+qL/9
6Mcw7CZxMe8K2bdI+GejvDH29P3VQR6NAMSXeOEmA/bZ7TUzgUyBqKDOiGkU
n5ftlkOqDNmB6FjManUNtpLX46VutmBUZXbb0xubm3NR8jU1FCXxT/QxY0tw
i12dtQhD1HklnkF8Xm/yxHjc4QxH1to7nxdjS9/R0OOzj0AdRIOOFTaj1mWe
gpPR6N/sCHMDrg8nGpnyUn9FozslA6djsJNMLDjCE9+hjQ5ply2wG4pfHyzc
GotYBeME2bBzmRbjfT3jkF/O3mEJXH9sGCW6nIfjUIeYtQY9tqpsoK61bDyy
vxiaU7NIAsdfG+Vbf+MRl+V5XjVs1mN/rrLbvUfnGTYu3MX17Y89Vyzd9/fI
Ozg7kxN7sWM/P004ESXY8N3oxvXQPciirpyWiErDrVVuYftxhP02NEhGPss+
Eudwfe2Tbj7iqpaGqufYP7bj+v3BbLOUXnYaOmLhseCOvdPS4wZsS0cPj1Xz
nMbe6LjNZvlbOrqxVHzuNa7/hQb3Be7JfUC2Ab6axwncXyX6LqxyUJBKu42k
BO4va24bNw0oUNCDzKtb2nD/mb60KlZtR0HLivS1ltiiZinF/t8pyD92y9/3
uH8F9zFfPuSXhX4qNKjQjZMgrxnet29jDgrezxfvivuhqcj84H7RHDS/OM+3
DfvrRyWJA/dz0OvL3+OjcP/supnfsg/loHdDTRbZg7g+ZFRE/PckF11qnDFv
7icBpMf2to/mIbunJow9uH+fLTs5/K0yH6Uczgg8jucDuwMWh3Pn8tGmurfO
Ia043pfTX0RyFSCpya+69Ni/TZvfPHQoQGcPK621NuN5NIyOmD9TiEoMvoeZ
NpKQ0SUgOZRQhCo6ze1N8Dzi4rZxM6NLCeISVeiLQSQccWK99ym9BPEdK3Zd
LCEhpf0j1ai9BNEJ9Z5Vwj4sV1tUK4CQgsHJhfkv+Dzphl9xa0foaZOanXQh
Pk9xIj8Hg0sRt6VTcVQuPr8DPTblE2Uob/ySHSWFhKPqib/Z6Khos9jNhV/J
uL+PdS2r76KiB+p23kewey4wKo0CFR2j2/LHL5GEBC7Tq3TBVOTJM7qgH4/n
ORHKob1Qjnz1Psj8xPOg0a6VxM6ACiSzjf4eJ54nC88azfxMrUB71b2e8+J5
czbgjXNPaQUqdaO8FFyfR5OLDXuJCjREmTCR9iJhX2KD9A/FSrSYWfDgsicJ
YYorN94zVKHh8pUDpxxxfMioJ0lW1Sikx7P1FJ6Px6f+jBxQrkXBV4qa/ymQ
cKqvs+OBfi2KuvenoVOeBPYhvtX0J7Xo436/vuxLJMTJ2lWKx9eip4/LpPTl
SND8xmd6aakWScmzduWdJ2GLTf4DibhvyIiejiokSgI1Vf+2/Xwdgp/iD225
cH1Lz5iRCmtEGo9ZIqXx90exgGb25o+NSOfxo73FCwRM1Ncp/qxsRFu+bHI/
N0/AgHLCP7u5RrTUI3xQeoaA/Q2xQirHmpCltvxD/kkChKbII3ddm1Dmhmb1
ll78PfTBVYVBohmpm45Oq1cS4LPr5B+9uBb09SBPPO9bAqxGBYea77WhYSGP
+zocBKR+u6N2afAH+n6liY0WQQOucaNOizdd6Lo29+QpRhpoTTZbcv/rRv8R
Q8F/Dafg8DmmIVb1PvTuU/CEZ+kkOKWz71ge6Uc+fn6yt/5MwDJzE6nOOIj+
lXPa/JCcgMIMn29sgkOo2i3qR7fGLzC8KHt1QGEYKYVLvgHTcRgLMVX/JTeC
yno7VbLcx2CDnYxf2eVR9PvOrYlrDqMw5eFbsHZqDEVFHfR2fTECpg/qxjM3
jCPeYk62g0+GQa3EcbFyYByZ661J6d0YAod6cY+a2F/I4siJA15ig5DMoX1+
WHcCpRap0J1c64dh1yHKP+ZJdCtoj+jLiD6IdYmmakZMoqrXLoYc53vgoHnf
rV0nptDJ6pJvZ+K7YOLLK3IgcQrpHNjTOMzXAXzwq8VjHw05RBwdemTVBgFd
Fk9KHGioXC1IkShpgemWMMOdTjSkGX3Gsjm3BUaKL7585ExDSbYWMrlpLTD1
1eLudjcaOlvVO2Yf0gI285w6Gq9o6J5GudJfsxZg89Sq+RJAQ/qDsp9XDrQA
f0d5Pi2JhtBuoa15z5rhx6vVh1N1NCSi0KOlLNoE3P5qDccaaIj88aVa5ngT
xBpXKeg30tDTqQsjooeaoFnjrs33ZhrikfAR49zUBLKzSp8/tNNQRfuKXVNB
I4zQ/VkT6achUxt54X6WRkgToJfxm6Wh2r1J3wKS6mHrZWqH704CFdeN1T3s
rwWb3E1tDrsIxOp/+lrKt1qwd6OxmO0m0OzjrEfjn2rh1pHxPVc4CLRSetLq
oW8t7P0l1ba0n0BrqhcadaVqoSltYuAUN4GCBQdPyQR9BeNii3FWYQItPdyX
V6RQA+Z6fcyD2DfqRPWmT9eAcHLP3fzTBNrUuvUTz8EaMMsdLtY/Q6CbN/O1
fOarIUk050KmOIHmtf9L0IirhgIpJsPD5wk0OL/TtXe1CvR6S79bKRLo06MV
G8qHShCQ0M49cZVAM2/+jciFV0JTKWvnKPbQT7ZtP9wrQTZ7Zea2MoFwyP1+
a1XCWP+rB2dUCCRI2Xr9ImslSFdl6dSoE6jBLHNHtWEFbAgKUTDQJZCEgq9c
1KFyuM3BPc+iRyBK5z6fY5vLwcDCcTwdW37n1fDsRSq0xy2lkPoEcu5cYKip
p8JvXyVvcwMCmSfv5px+ToWYw6LjV4wJpEKtyhftKAPHP46hT6wJJBXGPBTm
VwrnlEbVttkQqGA5Y0XnWSmIqEaeTcHmF19s531QCtafNbzbbAl0X411LEe8
FOinF/l47QmU8uR7U0gxgh2hTs9jXhAo4/2EX79mCXza/l5ozp1AYd7HdfkC
ioCBL+mRlQeBVueD81MNiuBpFE8Tgc0ZVvnpuGQR7NFZPjrmSSCH7FvJAv2F
QMmKX6p/RSDdaF0zfsFC4A0hFWx88HVZhhO7avMhf3cC8AQS6J8F99Vs+k/A
1PUvzQW7aE/CAZ6OPAjsC9LrxRb2/ZgdnJkH6V8yKcFBBOK19Ba018qD8tw3
HWvBBLpN+2stlZcLQbFc95LCcH6Taam5Rjnww++4xzL20w8UBm7IAeFox+Ur
4QQK/CjD578rB5jNlComsAX3Nv80pWZDqfKFWe5IAvGshc5yHciG+F9qeTbR
BArV36fs1kgBE+GwlCLs5gSeTCKRApMcR3/RvyNQR92PIc0XFJhRuq3qg005
d6TxFD8FdGOpVWExBGrKP2qQw/wRlNjvX/SLI9Bbx7MnlEwz4Ej1IfY6bKbN
MfOcezPAqolNaGM8gbbGXbUlK9Ph5s1MtefYu1j5E/wPpYOzpqeiVgLOT82d
2paWVBjRnZhbeY/Py7YP/12RTAb7qS5FoUQCJbP/LHrUnQTBNZKVBtjCw7GH
vZySQOKJO08Dtj1fI0dtZSLAzLa3QUn4+eauI/Kq7yG6SoKxAluEImNvsJAA
wweuRc5i88hJ1LuFJUCFioO4cjKBLPu9qKg3HnqmX3ItYzsmtq2dMYkDJrrP
nw6nEGjbzwdlN7bGAc8HecvL2Jc+B6uaZ8VCOl+xSjD2rBJzgTIZAzcNbWp4
UglkNN5zV4AlGnY+2O0qjx1wfHJI71oUrHA76T7E3lxJYQ8LigQPxlbvJOzu
FvenjFwR8PFHafS+NAJN8xDR7ZKhwG7Z5iiKzVV2P4vVOQS461g8rmMPp2Y7
n68Khslds3Qu2CFFbVqJqkGQ2FtoF4b96RiPaUdYIOy+XLP9I7aNxwWZzX0B
kBrV9rkT+8P1ellLE39I2TpGpWFfvEyxjs/yA6ZlnTm6dAJFu/oMp5BvIetS
UgUP9jv5WqoFiy9svOVqIIptJJSd0RLkDYowJHAJ2+V+hpwolxf00V/n18d+
fN/aa0XyJVRUGupaYCsqs8ppVXkAy27O4ufYPl8VCr+ouoNd6xN4iR0Y7TvP
2ecKUwwOY/7YXq/PLjqauMBjxVN5kdgqPx68RKQTxPYGprzH/pIbSXVmcYD2
XZSyDGwP+s4kGa5nIH/hFV0udppi21kGqSeQ3H7QoBD7g6K8L1XVBpgb7UmE
LSE1GOtqYgWx8mExFdj7TuXTebCYwQ1fJ9sa7BoN/MEj9RAMpIWtvmH7Eve9
3Uz0YFN0ZkA99gATmmOS0gAT5ZXOBmw0+Gw3s5QChBzdodCIbVn354/HROzZ
/wELokRK
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$69703#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV0nk4Vd0XB3C8KU3IUJGUIbpRRCqKJelmjkyZKpUMqVDm4Y0klEKul8xj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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$69675#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4l98bB3AykrLS0JCySUlfodAtZEREVvrZe2QVIiKRJHsrRUhmIiJx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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$70538#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Hc0l+8bB/BPGmYSpaxEH99QKRVFuFBClBBFsgqliIyWjGyVvSJ7Zicr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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$70510#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4lW0YAHCzyPhIhEqlVFIqmlI3QlbZJSMzyshKRXYSRTaZOVlZZWfE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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$71378#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1nk0Fv8XB3BUsqTQN0lZo0jZSgvqkiXtT5ZsyV6WJyQUJWtC4SuRnzWk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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$71350#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8Vf8fB3DKzwxFMioNK7MQSninb6KMohJRUZGRhCIrI8pIyC4kMyN7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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$72219#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hk0VV8UB3CSlBSJRBKVSBQq4Vd2EpG5yJQhJSWFEKUyP2NJGXqmnlSi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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$72191#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c81d8fB3AU0rAyK0UZkUJEX6O3VRllJSN7N4xEP1HIzqpU9ibJyt7j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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$73062#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwV1Hc4ll0cB3DVm4g8koZsSihCRjJ+tjStbJFddjIqM4nKSvZIr7dIGRkh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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$73034#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8lW0YB3CjkpItEdkqIxpa0lVKiFKZGW8hlEjISGZWkazMIqPIJhGR
W/bMimwZ2c6d7FXv3V/n8/08zznnudd1/R4BI6trJjRUVFQW1FRU/z6jd9qf
FXszCIFyl3tt3k/Cr+5blW9fD0K8aMDje3mTQKMqXsP/chCmvzKa3CmYhHsK
xRc5QgbBMtShX79kEuaonisuuw2CMrVT3Mm6SdAo+nsqSW8QhulPXG4ZnIRM
vQCqRNZBoP/YWmjOPAVlrQpn9rr9AOdeTXHlu1NAWZSfm7Puh72CrPQPRaZB
UuN4KzVNL6y+rTqeVDkN6ywvYp4EdwFj+lf2UM0Z8NYUd+If6ADJi+a2hUMz
0PlQvKJZ7RtEXbX/JqxDAY48iz9sbi2wmXON1q+aAvITPzJnbVvARA8p7Kml
wPqyXOPX2y2gpe7inVNHgYpz+zR9r7WAelz2n2+NFBBqWHg5K9ICZ9VcO5i+
UWDwkKJ2WkMz8MvuYdb8QQHfSF32fK5mWN1ldoV3mQLO7eu3nW41gnbmR8UE
YQzDlAuH7NUaQU0ku7dfBIPAOSlR65ONIBJu+5x7L4bIN2eCbjE3QpH3UaXA
/RiezB50PVvcAP39aWz3DmBQWytV/MbWAKc5jWmoj2PQvWZZZVhWByUlJVTO
FzG8GzHacT6jDnaOZfG+UsFAv3goRCSyDoJGrmgVqWIoyqvXHrWsg81h7txL
lzH8aSgd/o+rDh5Fps0Yq2Nw9W33lrhfC2H6kx9Z9TH8GquQOM1bA4wdYokV
FhhuuHHpwpYa+KvDQdVvScbDiQsBV4PFZl21xXsYRCiH2U9/qYbU/roKIWsM
ghoVSgdNqiE7XnabjR257sB943d6Ffhu/bvY44LBQ341dUS2EiwM6Tl/BmAI
UFpIbhSuhGWpP+m9zzGMFx75lbejEjZxiR5pC8QQfOCliddABZjFTXN8DsYg
w1K6ssuzAgokb4l6hWFw975kJ1BXDv+9DLcdeIVBK2t2f552GbB/DvauS8XQ
GmgKbPJlkCf5ii4kjdzftNJwX6IMqKq+vNJJxxBkuEldjLoMxhsUqIYzMFhF
3eGJSP0Czld90qazMVQ/fXxIZ6MUDDLeBbTlY/hhlfVp5TyCDzXftPEXDArq
oUbhXAjOf/x+MKoMQ+clTaFDlBLY3iC3R74cwzMmv3nTiBI4KbHnQHAFBqZr
WiuVE59hS+Sr/cLVGKS6g1N0nxeDrDmDP28DBr442sCxjkJ4rTj/zaCdrF/Q
Ruv59EIwM5A7NEb8umvjRrxHIYideZFq1UH+z/jHdR2JQmB21512+Y7hu+l3
ymePArAoassN7MKAZOdSb0t8BMHtQ5ef9JHrn+OYiqg/ApLepUfbj+GuZWgz
w/d82Lxn92MXYkkqLotMD+IZB36rAQx79uuJT3bkgRqXUKziIAYlR8/O8x4f
gI1CE904gsGXYUtIgNYHeOShcPXkTwxeAWxF7eIfQE6BWyiJ+FRa/M1bHbnA
FW2x89EoBoNtqrsfieeCnbemLPc4ho1Ta/qB7TlQmq75SHIKQ9v9gddNqTlw
0U+825/YIyvahMk9B1Lv3lCfII4VMXcNEMuBoe3tL+Knyfh4TtB5uWWDbX+i
Oh2FuJ5j68drmfCXR6Ek+ReGdnG6o8MLGfDtvyNef4jte2nvMkZlwLRipKzG
LIaaDodFw4F00HTPdl0nNpkvnNi4mwb3HSo1z8xhOHzELkmQKQ1E3q4nPSc2
9qM8vvA+FcqPPp/oIX4yaZfsv5wCy7Qf5G3nyXwEqS9s934HwwEfzoctYDhy
4tEWsX3voHzsNn8PcbUc5xXF+mSYcLoxw7eIQdZta5QbSzI8a6fTSyJmqtTW
GYt5C8U/F72SljBYH2I7G56fABppC8wPVjBkTZupplxPgIKXPn/fEXvaJ38p
Wo+H67FSA73E9lcvLPbLx8Nvi1Lrs6sYVu3kP8vFvoZ3c6+GN4jzTL/x6Y3E
wmOaTF2xNVI/vhX5OojFgixPZZkmsdyUqntG/ivQY9kwSSHe+6n2C2NTFPiY
6y2fW8fQGKGzLswRBReXjZfMiI0oZZYn9SKhs9RozI84soKyw3gsHGyqZaMb
iXN6WJXtJcOhwJXVYIb4TPT3tie2YXDCuJOZYQPD0cP0s2l/Q0l/EFe5QByk
1RVYrBAKwQEfWgyJe98zRzT4h4D7F1FlZ2KrMOelSc5g4ORH2zKJpZg4DFYM
gkBUY0ijkljvWqEvo1IgnFYZD+whrmfx0jt38xlkL4V3bvqDwW7ymips9gfh
81fe7SS+01XidzL1KcS5rvjvJfb27+KXUXsCxvHBnseIOxs+7JKa94H/MjgD
LxD/8DFy3hflDZDql6lB3FAyrylw2gvMkiYGDYlV1JlCWZ54gPeSmddD4hKV
4m30ku7w3s97zpP41W/Js1RvXMAvyt8+4N/9g8afZ2acoEP94Y5wYsEKiO0+
5gjUvy4VxBB7So8tVXnYAX/aVoc3xDy/3frf19vAz5p3yqnEtxmkTWM57sO7
UEnpLGKL+7IX2JA5aOuHi+USG5b1X5u4ZgJeTkPH84mfxhyQcW28AddUWfQK
iGk8Tfz3L2iA+1HB4ELitLz12ZQT58HoDXvPP0+lnpYctaJDXXTjx/9Zz/ju
hbd7FZFu18vUj8RYs2q7iIUW+hkhJZ33b3xXT++QTbiJttYm1OYQD5/XR0aM
pqhjed4+g/jqy2nbp0530XShyPF3xLpKah7atvfR7bdHdiQQO7sExd/Zb4um
dQUWo/95X/CWRwN2KNp96ncIcabOvlf+YY6IsTyE1o84Y0ri8kuVR8iwfec+
d+L6ILutqdSuSMja4aYdcYGJRU+Pnju6ofUh/Q4xcgwXHMr3QAEqjQwG/9aT
/U3TGIsniuYtc1cj5j3m3jlt4YWGXodsPUvcWM1xeLbaG0mkn35zkLg6Qq19
XtAXZQpWqQsQRzbq1qx0PkWi2JSyQfabqjn15rXD/shTxL1rkrj//eLNtefP
UJ/Pg84OYr9G+8sr5wORXQuFJf3f9cg8mwc6IciDW9xWhfj9BCv17OZQZMjM
tyFNzEBfumiRG4qoRijRHMT7pPpojRnD0PCCIGsvOU9ORhOcihURqKpvmGJA
/DnXX73EOhL9zfzMeYo4vEXo6xG+KFSfaKfBRfwB0VnwOUWjt8Ee9C3kfP++
r/95UioGrTHsNJL55ywe86mpGPQ6WDJl69q/PMC3aSo5FvHrdXR3k/qRqcxr
O8cUhyar+jceEY8WmmqP+8YjaaEh+Zx/9elI19aRn/Go+0N0/yNinuFjnAPn
EtBb56lbCsR8X/vl2v4moPXm6wfbl8n82nzTyXV4g/ZEPqkdI/Xu4YXUiJT2
NygtQeBTCrHdpzyu14ffIoqAfpg58e7R4G5f/BbVtn3aPkHq5TFRgwU1s2S0
796F5U5SX28ICKKPWqnoYu+vFi9Sn1nHArLiPqSi/iYNSxlifAJlPWFNQ8kd
tnMjv8n+4whv1fyahv40TqIzxFZ/GJRGFDLQc7n561OkXyR5zwSZcWejPIVr
LxhIf4moMapSV85GjHKGvWkzpP5bUZuDYzaiP36Z6SIxn7XqAntHNiqXaZDx
JP2J8o0NFwTnoCmZOO/xSTL/307SDW/NRQMsmw+7jZHz9DxidOJoLtoh6y7P
RJx4M4H/161cZJjDqBhL+iW6kx67WpqL8E5rqULST1OKliPoHn5A5f6xLkPD
GCTuJ4tRTeSheP5LrLQ/yPpv2iJmWFOAmg6KHXEmeSAu9KnFlcUCdILn3PQk
yQt+2xm6TgsXIu4rPVE6xHU9S/u53AvRk/1R7dIkXzAdaHUvP/YJvfArbPrW
SvKBX1PGTFIRSnQWaJ1sxCA8dOhGgFcJ+qqx6YAayTeXVUpclbJKEEfIvqx3
JP9oxUwU0nSXoO0P15WoiZOYDro+kEKIzba8KquU7Gfetd2XuhGSbTwzRV1C
+ttn/obxiFJkTf+mx6kAw6MjOx8yzXxBEdfzHBHJZz0PmIINaMpQtCXfrnWS
36527xFK4yxD/w1XNR8j1hKkzz0vX4aM1AcD0lPI/lSqv28dUYY0TjUe808i
eaZ1S3f22XLkd7rvMm8cqY/lcWzlYRUo8gdV5osQDNxuWYL16RXIyrHJOZ7k
yxMGS86t5RUoR27mVEYQycfyjMwDsxVoFh8K/kLy6Z17etH4UiViOpLj1+eH
YSI/OHBmcxV6xTZZPfQYg9jUjIu2XTVS0SqKE7TBMHukxu3j1Tpk2nIu7OEl
DGdvRDRvMatDiyyQrU3y+W8eOR1N5zqkz31k8AjJ74Dc6X8l1aEJLjHvaSUM
pcK7hnav16E5U96OK+cxUOPtfapJ9Uj18lzCzEkM25/k+DCtNqABA3l+R/I+
cXDJhHM+tgkxhVxwbd2ggHJst0FTXhNyvkAlc32dAuI/tJ+kNDShAtb7Pf2r
FMjgPuyju9qE9lnHL40uUUBw5J7vd7FmNFEVdW9ylrwfRTU1Mfs0o3UnW8OS
nxRIN9V9znaqBXU9UcqJbqBAiGCZ/LmkVtQy31q/N4ICnD3BL5NN2hGjEIf9
XwEK3LR4HGw19R1xS9RdU06aAZGKPVL10d0oM4azOYt5Bm5Z9p85xtSHmPc4
bCuxn4Z7aeyKL+4MoILy2tCPrVPgG+spc2DuBzqovipwn3UKFNtFA7rZhlAi
1ym2kauTECphUNUhP4yerFlRa9pOgFZqYH+84Qgqo1UOkfcfB8YKz5Jtxj/R
gN0tDr7kMbjnk+gRcW8UOT6t4XBNHIXi2AAdrD+GLLlu/t6f9BNOWH66dU92
HOWGycgxvBmBX7IHhH7yTaAYrmaJVx7DkGb+jtNpfALNqYfedrkzBPMik451
uZNorYOjxU96EI7XDbXT35pCGXZ97Wc2/QA6i8GfzbTT6KZmp2pbRh/oGt7Y
uJowjeIl/P5bZ+kBB1F1Zal9MyigJ4anJrwTwhsXDWtTZlCodFzdUnc7OND6
xl/hoqCmkZAHLQJtkPPjo3IbNwVFNbqJRnC2wazwZi5NHgrqTrltpL+jDRbR
ioQWHwX5Dvz38OdyK5SpW4ldFqEgTj8pid9NrTDzp9aZ4yAFTTO3jS24tEK1
1w5/aiUKekgfXfOuqwWcHjM3qdlSkLOy/6uGwGbIKWlUKXhAQbtGBjgivZph
ReVsHZ89Bc1yP+Y2ftgMDYkGDVOOFHTISLR6yagZdt2b+engSkGJeeIFu482
w/WtUTY3n1IQn0Z+2KuCJpCk3eCwjaWgD+donL5c+Qp/GSIbXldSUJrNycEY
13rAl0Kk8qooaMf7+rfud+rBluVwfm01BVUvd1cZadTD+51uB37VkufRKOQX
EasH6t9D9Ye+UtDODq1zCe11IF62GT3voKDAT/VlrhJ1oLVenxM/SkEfzzZF
V3TVAGeFUtjLMQpi1Bze8qKiBmRMDsW8GKcgmfF7g0ZZNcD92ZTba5KC5i4I
j/zxqoHEEMZ6HQoF/dD3lZKWroGs67C9a4GCpMOrrjv6VIOGw+JRmU0YOQ16
tyYcqgKJogBtps0YGb7/w9XAWwXLl369HSfG1HdH57dWQXn7wYZIOoxqzESZ
FQYqwWbuJuBtGOmn6ucN+FfCy2jNqgcsGN03Zyv4M1IBqx0ffYZ4MZKecxca
Cy8HH7Zxy4Q9GOVfsaOleVwOtOvI05APIw92C0cey3LI4PWU7ePHKPO6ntCV
c+XQN8fTWyeE0a7r7P7vcRlITrWOue7HaOuqBPMtpTK49a1H9+IRjC7CpL7L
SinU6ltL/yEuEKu9XjFUCkYrScw5MhjZuopMbWsoBRUz9lm2YxhNfKltDI8t
BeX+8UNfT2DEvTqYmHKOfN/7YRk7YMRx8Mxxx90Ilq3trk4qYUTlfHpJ+lwx
TNl4PnNTxqgwKPFuEkcxFK9cbWO7iBFPTrHU7vEiCDuo4XVCBaNXaV/TaAKK
wIN2/AGpm4jHq/hFbccnWAtjjqy/SqwjcPi4eSGoxvsLFV7HKFn6dH9cUD5c
XuP4s1cXI64U02dMpvmQXv9zUzhxCn/eFxfZfFBdux9hpYfRdX2fSp3RPLAd
/N28ywAjej5QpT+VB9aZLi/P3STPb/Zsr+ZYLlh5ecm9Jd7ibV1QXJwL68dl
GbYYYlTHZjUgFJILyhstUpXE+6/emft1Khec3XWCThhjpP5V6ZJPyHuQX9Ms
XjXBSOFQYESsXA5wrWpKqJlidE5hYvkvaw7MO5rXJhDDT96/N8ez4ejwuJ+i
GUZDvaUbAqHZYDL1Q9z3NkZ3gtmLoCULMkwnJvvNMVrs4R7j3JsBKVaLB0Tv
YuRne5m/uSUdbrjZxVkQPw42LPV1TofRqIHtS8TBO01OLbSkgUrX8iYaS4wu
fPPSqnVOhZhdo16/7mGUuKibrN2aDM4actoHrTBSmd69ZbdtMkh2xQhZEy/Y
nKnrY0uGM2zhqTPE+TcznhlqJsFzRS6b7vsYUYvWg1HnG8j5aMPBZo1RwhlD
JoGHbyBGnD73InFg4FmdAa430ERD15dPzHyy8YauXiJcMFmdfmyDUdmIjf/F
/niItsdGucSiu5D5Zrd4ONWn3jZE7Ksg/B3xxcPf8x6Jp20xerSNy/CwYRwc
s/1LPUnc+dpwQ6wmBlyyt6iyPsAoaTSGM5o+Blqk3gWdIL7I62i7VeUVyMg3
0nsTP7mYRTvcGA3+DcLFTHYY2c8nMwW1RcDmec8eKeK71tqlK+wRIPgjYeEy
cZXieJeRVjgMWB3k9iMuklTQO9z1AuhjUoSTiK38ehqiuV9AiPHv/V+I3QrH
PlHrh4K5wGaReeJK+EWibzDkunVwM9hjVF78Pu4wfzAYiPhuFyIuVHPIiTQM
gmvxL/ouES9s4pUsrwkA5oTlEkNiY2GlCT+VZ8ArqPzyAfGZ04+nr371Ayv9
ovMRxHYPRXBfmy84bh5hSSam62SkSdTygce9m7rziCPptniadXlBuCdfTDmx
tFXNI3F9T6hePKrXTDzfy7ZI6fcAdqvL7L3EPXFv13IM3cG60axmlHifm63E
RI0LTPzn6fCLeENr52vLr07QKJ8osEL8vCfVaLbNAU4O1lVROZDf43nn96Dr
AVArrZvSEbMyeIot9VvDRepjNDuIi/gM0n7XWAITr0skC7GdqhwstpnB7MTX
/RzEGYv+x1b6DYF9r2Q+JzF7mr79Ups2HFiLlOMivqUnXLHUpgiHD7OW/nOq
7QW2t7rxp/4H7EMyfg==
           "]]},
         Annotation[#, 
          "Charting`Private`Tag$73894#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Xk4VVsbAHBkCKc6IadIKSlUKONFXuQaMpSQOWOZZxk7Ml4yJWM4kepE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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$73866#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4lW8YB3CjorS0jAhZRUZURnFHqMzKSirVrxTZIzMjQmVvyiY7e0Ue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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$74722#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Xk8VdsXAHAhD5EylxAlQ6lISGVRKkoZUldJhoeb6RUVMmUWIUNmyTUV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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$74694#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c8le8bB3CR0SAqigZ9UWTFl5JwGWWUVSGpkFChyMxKMrP3KlsZh7LH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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$75546#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd1Xk4VWsXAHCKHEPCNZQMSSokMhQZ1jHPGUNkCKUMGTMVkiLTMYSuMTKL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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$75518#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, 
      NCache[{0, Pi}, {0, 3.141592653589793}]]}, {{{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[0, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJwV13c4lm8bB3A0jBBZUUQhshqoNE4NiVfKJhok45dIGqJCsoVsMrKyMx6b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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$76363#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, {{{{}, {}}, {}, {{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwd13k0ldsbB3ApIulShFASKaQISfHoJpkSkohEmaJQZtExD4fjCpmKkiHz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           "]]},
         Annotation[#, 
          "Charting`Private`Tag$76335#1"]& ]}, {}, {{{}, {}, {}, {}}, {}}}, \
{}}, CircleBox[{0, 0}, 1, NCache[{0, Pi}, {0, 3.141592653589793}]]}},
   Axes->True,
   AxesOrigin->{0, 0},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
       Mod[
        ArcTan[
         Part[#, 1], 
         Part[#, 2]], 2 Pi]}& ), "CopiedValueFunction" -> ({
       Sqrt[Part[#, 1]^2 + Part[#, 2]^2], 
       Mod[
        ArcTan[
         Part[#, 1], 
         Part[#, 2]], 2 Pi]}& )},
   DisplayFunction->Identity,
   Epilog->{
     Directive[{
       Thickness[Large], 
       RGBColor[0, 1, 0]}], 
     LineBox[{{0, 0}, {0.5513037630333562, 0.8343045971737547}}], 
     PointSize[Large], 
     PointBox[{0, 0}]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
       Directive[
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.528488, 0.470624, 0.701351], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.772079, 0.431554, 0.102387], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.363898, 0.618501, 0.782349], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[1, 0.75, 0], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.647624, 0.37816, 0.614037], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.571589, 0.586483, 0.], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.915, 0.3325, 0.2125], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
        
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
        AbsoluteThickness[2]], 
       Directive[
        RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
        AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
     "RangePadding" -> Scaled[0.05]},
   PlotRange->{{-1, 1}, {0, 1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}]}]], "Output",
 CellChangeTimes->{
  3.9433648122394657`*^9, 3.9433654017176037`*^9, 3.9433656748542767`*^9, 
   3.943365711295685*^9, {3.943365944922494*^9, 3.943365959779461*^9}, {
   3.9433660212828503`*^9, 3.943366028167193*^9}, {3.943366060920486*^9, 
   3.9433661620615997`*^9}, 3.9433663025533943`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"0b99adee-1ae6-46c3-ac74-5da1013b6ec7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AreaFormula", "[", 
   RowBox[{"p_", ",", "d_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["\[Pi]"], 
     RowBox[{"d", "-", "1"}]]}], "*", 
   FractionBox[
    RowBox[{"Gamma", "[", 
     FractionBox[
      RowBox[{"1", "-", "p"}], 
      RowBox[{"d", "-", "1"}]], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "p"}], 
       RowBox[{"d", "-", "1"}]], "+", 
      FractionBox["1", "2"]}], "]"}]]}]}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"43ce2963-1b06-404f-a749-96f41737f83a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AreaFormula", "[", 
   RowBox[{"3", ",", "7"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.943365392008829*^9, 3.943365407474389*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"39ffc34a-2382-41db-bdcb-208afd20f067"],

Cell[BoxData["0.21559246326914921`"], "Output",
 CellChangeTimes->{{3.94336540486587*^9, 3.943365407549489*^9}},
 CellLabel->"Out[95]=",ExpressionUUID->"e50e3f2c-7431-4c58-84c5-d3d45bd3aef4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data37", "=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"{", 
    RowBox[{"Gammas", ",", "Areas"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9433663284806843`*^9, 3.943366335332841*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"1127d1b1-88f5-4fdb-9e84-0c80e0401c21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.03915925900344977`", ",", "0.38325101183727384`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06411997874455015`", ",", "0.431433342397213`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08906481366001602`", ",", "0.47231697267852724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11398758670129164`", ",", "0.5093041364452802`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.13888211546319096`", ",", "0.5437173403333873`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.1637421858027745`", ",", "0.5763013602409046`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1885615131944179`", ",", "0.6075807920424268`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2133336852703336`", ",", "0.6379015164566226`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23805208122943197`", ",", "0.6675313253363129`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.26270977394473427`", ",", "0.6966721664066426`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2872994047671926`", ",", "0.7254879271422396`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31181303626333445`", ",", "0.7541243520245189`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.33624198002250666`", ",", "0.7827050050982507`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.36057660461800695`", ",", "0.8113451183016878`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3848061190822801`", ",", "0.8401496620790567`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.408918349924124`", ",", "0.8692191045083746`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.432899491321933`", ",", "0.8986540696459997`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4567338678057197`", ",", "0.9285552359724534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48040368412908063`", ",", "0.9590251237750635`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5038888004319755`", ",", "0.9901712126193161`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5271665314672668`", ",", "1.0221075618173927`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5502114779356487`", ",", "1.0549539226885827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5729954241597515`", ",", "1.0888428034340905`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5954872989293551`", ",", "1.123918044844686`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.617653230275186`", ",", "1.160338777814104`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6394567028117901`", ",", "1.1982824930346396`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6608588349669723`", ",", "1.237947780487957`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.681818783165172`", ",", "1.2795603579197632`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7022942784141777`", ",", "1.3233763137559436`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7222422910859976`", ",", "1.3696896289111464`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7416198112045017`", ",", "1.4188395314122317`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7603847248416625`", ",", "1.4712194271742192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7784967473855627`", ",", "1.5272946667373617`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7959183805244189`", ",", "1.5876021037347527`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8126158492541783`", ",", "1.652787730131422`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8285599555107022`", ",", "1.723622177996731`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8437268199427288`", ",", "1.801031262332799`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8580984597489375`", ",", "1.8861397782075073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8716631661515947`", ",", "1.9803257337298419`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8844156746890262`", ",", "2.0852926959041724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8963571170052498`", ",", "2.203168644118705`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9074947552483659`", ",", "2.336641049641912`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9178415374174527`", ",", "2.489144677859258`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9274154914858747`", ",", "2.665127323165507`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9362390079959654`", ",", "2.870432275773055`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9443380335142095`", ",", "3.1128585631195165`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9517412450437415`", ",", "3.4030024223156943`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9584792087136982`", ",", "3.755548586603254`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9645835768329143`", ",", "4.191308144125287`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9700863361826678`", ",", "4.740533899771435`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9750191428379038`", ",", "5.4485052681684465`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9794126142867807`", ",", "6.385327526377296`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9832960137225845`", ",", "7.663965933329564`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9866965767736892`", ",", "9.475232784589934`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9896392382964553`", ",", "12.160506841161805`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9921463009146407`", ",", "16.375405302453146`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.943366335664103*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"eb500a6f-c622-404c-b078-6b854b0a7631"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"data37include0", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0.21559246326914921`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.03915925900344977`", ",", "0.38325101183727384`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.06411997874455015`", ",", "0.431433342397213`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.08906481366001602`", ",", "0.47231697267852724`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.11398758670129164`", ",", "0.5093041364452802`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.13888211546319096`", ",", "0.5437173403333873`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.1637421858027745`", ",", "0.5763013602409046`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.1885615131944179`", ",", "0.6075807920424268`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.2133336852703336`", ",", "0.6379015164566226`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.23805208122943197`", ",", "0.6675313253363129`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.26270977394473427`", ",", "0.6966721664066426`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.2872994047671926`", ",", "0.7254879271422396`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.31181303626333445`", ",", "0.7541243520245189`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.33624198002250666`", ",", "0.7827050050982507`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.36057660461800695`", ",", "0.8113451183016878`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.3848061190822801`", ",", "0.8401496620790567`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.408918349924124`", ",", "0.8692191045083746`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.432899491321933`", ",", "0.8986540696459997`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.4567338678057197`", ",", "0.9285552359724534`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.48040368412908063`", ",", "0.9590251237750635`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.5038888004319755`", ",", "0.9901712126193161`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.5271665314672668`", ",", "1.0221075618173927`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.5502114779356487`", ",", "1.0549539226885827`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.5729954241597515`", ",", "1.0888428034340905`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.5954872989293551`", ",", "1.123918044844686`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.617653230275186`", ",", "1.160338777814104`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.6394567028117901`", ",", "1.1982824930346396`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.6608588349669723`", ",", "1.237947780487957`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.681818783165172`", ",", "1.2795603579197632`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.7022942784141777`", ",", "1.3233763137559436`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.7222422910859976`", ",", "1.3696896289111464`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.7416198112045017`", ",", "1.4188395314122317`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.7603847248416625`", ",", "1.4712194271742192`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.7784967473855627`", ",", "1.5272946667373617`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.7959183805244189`", ",", "1.5876021037347527`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.8126158492541783`", ",", "1.652787730131422`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.8285599555107022`", ",", "1.723622177996731`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.8437268199427288`", ",", "1.801031262332799`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.8580984597489375`", ",", "1.8861397782075073`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.8716631661515947`", ",", "1.9803257337298419`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.8844156746890262`", ",", "2.0852926959041724`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.8963571170052498`", ",", "2.203168644118705`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9074947552483659`", ",", "2.336641049641912`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9178415374174527`", ",", "2.489144677859258`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9274154914858747`", ",", "2.665127323165507`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9362390079959654`", ",", "2.870432275773055`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9443380335142095`", ",", "3.1128585631195165`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.9517412450437415`", ",", "3.4030024223156943`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.9584792087136982`", ",", "3.755548586603254`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9645835768329143`", ",", "4.191308144125287`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9700863361826678`", ",", "4.740533899771435`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9750191428379038`", ",", "5.4485052681684465`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.9794126142867807`", ",", "6.385327526377296`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9832960137225845`", ",", "7.663965933329564`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9866965767736892`", ",", "9.475232784589934`"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0.9896392382964553`", ",", "12.160506841161805`"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0.9921463009146407`", ",", "16.375405302453146`"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.943366342548786*^9, 3.943366365387454*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"d2ddf9d3-66f9-4b2c-8600-c230f04ef3fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0.21559246326914921`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03915925900344977`", ",", "0.38325101183727384`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06411997874455015`", ",", "0.431433342397213`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08906481366001602`", ",", "0.47231697267852724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11398758670129164`", ",", "0.5093041364452802`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.13888211546319096`", ",", "0.5437173403333873`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.1637421858027745`", ",", "0.5763013602409046`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1885615131944179`", ",", "0.6075807920424268`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2133336852703336`", ",", "0.6379015164566226`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.23805208122943197`", ",", "0.6675313253363129`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.26270977394473427`", ",", "0.6966721664066426`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.2872994047671926`", ",", "0.7254879271422396`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31181303626333445`", ",", "0.7541243520245189`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.33624198002250666`", ",", "0.7827050050982507`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.36057660461800695`", ",", "0.8113451183016878`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.3848061190822801`", ",", "0.8401496620790567`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.408918349924124`", ",", "0.8692191045083746`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.432899491321933`", ",", "0.8986540696459997`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4567338678057197`", ",", "0.9285552359724534`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.48040368412908063`", ",", "0.9590251237750635`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0.5038888004319755`", ",", "0.9901712126193161`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5271665314672668`", ",", "1.0221075618173927`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5502114779356487`", ",", "1.0549539226885827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5729954241597515`", ",", "1.0888428034340905`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5954872989293551`", ",", "1.123918044844686`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.617653230275186`", ",", "1.160338777814104`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6394567028117901`", ",", "1.1982824930346396`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6608588349669723`", ",", "1.237947780487957`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.681818783165172`", ",", "1.2795603579197632`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7022942784141777`", ",", "1.3233763137559436`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7222422910859976`", ",", "1.3696896289111464`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7416198112045017`", ",", "1.4188395314122317`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7603847248416625`", ",", "1.4712194271742192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7784967473855627`", ",", "1.5272946667373617`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7959183805244189`", ",", "1.5876021037347527`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8126158492541783`", ",", "1.652787730131422`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8285599555107022`", ",", "1.723622177996731`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8437268199427288`", ",", "1.801031262332799`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8580984597489375`", ",", "1.8861397782075073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8716631661515947`", ",", "1.9803257337298419`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8844156746890262`", ",", "2.0852926959041724`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8963571170052498`", ",", "2.203168644118705`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9074947552483659`", ",", "2.336641049641912`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9178415374174527`", ",", "2.489144677859258`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9274154914858747`", ",", "2.665127323165507`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9362390079959654`", ",", "2.870432275773055`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9443380335142095`", ",", "3.1128585631195165`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9517412450437415`", ",", "3.4030024223156943`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9584792087136982`", ",", "3.755548586603254`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9645835768329143`", ",", "4.191308144125287`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9700863361826678`", ",", "4.740533899771435`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9750191428379038`", ",", "5.4485052681684465`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9794126142867807`", ",", "6.385327526377296`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9832960137225845`", ",", "7.663965933329564`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9866965767736892`", ",", "9.475232784589934`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9896392382964553`", ",", "12.160506841161805`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9921463009146407`", ",", "16.375405302453146`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.943366366162075*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"d0529fb3-8b56-481e-be4d-3815c6e5bf31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", "data37include0", "]"}]], "Input",
 CellChangeTimes->{{3.943366370107085*^9, 3.943366373537468*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"7072e19f-3996-40c2-9386-6813d637b119"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.011000000000000001`], AbsoluteThickness[2], PointBox[CompressedData["
1:eJw1zn1QE3QYB/CfEwmYYSEFZIjMpEmAgF0y4Xp+5kuEYIXtGuVsCGJBjFGg
83pxKqVNvPBQIzGZHIVjwYYWlFzIWwRhOFRqOJiwwd4QBntVqejhj353z/3u
c8/3nucJ31OQvpdBCOFgLfz/v93fSeTHK/rgmV+PNDYsrQFCJHTdMQ0s3nO1
JTJXhSYV585rYcow/o3jehO6zSPaqAN7nA8/JeYXdEJsQuoosJ3OKkN3O1pg
Ds8Zg+k/DjEOu7rQw6XLCvWQF7HxQg+rBz2zNa3QAL0lykslO/rQZpHqvXH4
zUv91SfifvT7tbm7JsB+SVubpFajefmrtxvhJ7nZLzTrJjqoOH6DCehkWl2r
8xa6Ors33AxzKbbAf0oG0Vb+JNMCie+wJpTL/0Kf95W6LVB/OlYjl2nQqScO
660Qtdqqa37uDhAJ/0yNehLmGvMel/2gRc9Gd7ffg8t3U1WrEkcwnyn+uWkK
Tp99NNjWqkMPFnFV0/DnxcF92rBRzDu/+Ehpg5d3fs4r1aGJqPjkWzPA7HCE
cCvHgLRt5weNzYC6Y+bQQ64e/aHQmDcL7uaXMhP9DUBG7358am4WYqp8f1R3
LtiWfa3MDqoVHFP+/nEgtGBzZJQDHpwR5revmQAic71R3e+A5d22quIBtICd
HHjQCc9faB2KO2gEsurFmtIoF9BAyUjl0ya8L/R7sLrg2NIccUYLmlQGnrri
hjjuZV4A14zzb2SGSj0Q9EgH4wMLevTV49cL7kPLvts314otuE++fyDnAXA2
BTvtxArkNUbpQOFDqI53R5YdRUvSh5zlczC9Li3rxjxaFcX2Hvgb4LbCKC2e
xPsKTbLofyHE44moG0e37fLNVc5D8KfaEFbaPSD3tbb6BkKFmfqVrga0RD32
pGwR9anTi+L9pnD/4LCokUG39W7e4NqN5u1UdlkW0yXSZppVjxas2RaTvoQu
uhhwROFayAvjv3V70zvzr+z1SpjG/lQWy+RDkxwv+NcVoUUSbgaHSb2TrWeH
FWii8ucz/enVuAqBbgRt5iQbOx+j7UJvid3PBiS7q2SHO4Bq+oW8t9ejxUzP
lr4n6O9DRWEZb6LZZanl0hCqSKhdv/YAOukzpbF2Jd0a43fFqxx97tmm1x0s
2pmSaw5ToCMMjuh0NiW33v1afg3do/nyKUEs/Q9qyKc0
         "]]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.011000000000000001`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Point[CompressedData["
1:eJw1zn1QE3QYB/CfEwmYYSEFZIjMpEmAgF0y4Xp+5kuEYIXtGuVsCGJBjFGg
83pxKqVNvPBQIzGZHIVjwYYWlFzIWwRhOFRqOJiwwd4QBntVqejhj353z/3u
c8/3nucJ31OQvpdBCOFgLfz/v93fSeTHK/rgmV+PNDYsrQFCJHTdMQ0s3nO1
JTJXhSYV585rYcow/o3jehO6zSPaqAN7nA8/JeYXdEJsQuoosJ3OKkN3O1pg
Ds8Zg+k/DjEOu7rQw6XLCvWQF7HxQg+rBz2zNa3QAL0lykslO/rQZpHqvXH4
zUv91SfifvT7tbm7JsB+SVubpFajefmrtxvhJ7nZLzTrJjqoOH6DCehkWl2r
8xa6Ors33AxzKbbAf0oG0Vb+JNMCie+wJpTL/0Kf95W6LVB/OlYjl2nQqScO
660Qtdqqa37uDhAJ/0yNehLmGvMel/2gRc9Gd7ffg8t3U1WrEkcwnyn+uWkK
Tp99NNjWqkMPFnFV0/DnxcF92rBRzDu/+Ehpg5d3fs4r1aGJqPjkWzPA7HCE
cCvHgLRt5weNzYC6Y+bQQ64e/aHQmDcL7uaXMhP9DUBG7358am4WYqp8f1R3
LtiWfa3MDqoVHFP+/nEgtGBzZJQDHpwR5revmQAic71R3e+A5d22quIBtICd
HHjQCc9faB2KO2gEsurFmtIoF9BAyUjl0ya8L/R7sLrg2NIccUYLmlQGnrri
hjjuZV4A14zzb2SGSj0Q9EgH4wMLevTV49cL7kPLvts314otuE++fyDnAXA2
BTvtxArkNUbpQOFDqI53R5YdRUvSh5zlczC9Li3rxjxaFcX2Hvgb4LbCKC2e
xPsKTbLofyHE44moG0e37fLNVc5D8KfaEFbaPSD3tbb6BkKFmfqVrga0RD32
pGwR9anTi+L9pnD/4LCokUG39W7e4NqN5u1UdlkW0yXSZppVjxas2RaTvoQu
uhhwROFayAvjv3V70zvzr+z1SpjG/lQWy+RDkxwv+NcVoUUSbgaHSb2TrWeH
FWii8ucz/enVuAqBbgRt5iQbOx+j7UJvid3PBiS7q2SHO4Bq+oW8t9ejxUzP
lr4n6O9DRWEZb6LZZanl0hCqSKhdv/YAOukzpbF2Jd0a43fFqxx97tmm1x0s
2pmSaw5ToCMMjuh0NiW33v1afg3do/nyKUEs/Q9qyKc0
              "]]}, "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.9921463009146407}, {0, 7.506209067784766}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.011000000000000001`], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 0.9921463009146407}, {0, 7.506209067784766}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              PointSize[0.011000000000000001`], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.011000000000000001`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Point[CompressedData["
1:eJw1zn1QE3QYB/CfEwmYYSEFZIjMpEmAgF0y4Xp+5kuEYIXtGuVsCGJBjFGg
83pxKqVNvPBQIzGZHIVjwYYWlFzIWwRhOFRqOJiwwd4QBntVqejhj353z/3u
c8/3nucJ31OQvpdBCOFgLfz/v93fSeTHK/rgmV+PNDYsrQFCJHTdMQ0s3nO1
JTJXhSYV585rYcow/o3jehO6zSPaqAN7nA8/JeYXdEJsQuoosJ3OKkN3O1pg
Ds8Zg+k/DjEOu7rQw6XLCvWQF7HxQg+rBz2zNa3QAL0lykslO/rQZpHqvXH4
zUv91SfifvT7tbm7JsB+SVubpFajefmrtxvhJ7nZLzTrJjqoOH6DCehkWl2r
8xa6Ors33AxzKbbAf0oG0Vb+JNMCie+wJpTL/0Kf95W6LVB/OlYjl2nQqScO
660Qtdqqa37uDhAJ/0yNehLmGvMel/2gRc9Gd7ffg8t3U1WrEkcwnyn+uWkK
Tp99NNjWqkMPFnFV0/DnxcF92rBRzDu/+Ehpg5d3fs4r1aGJqPjkWzPA7HCE
cCvHgLRt5weNzYC6Y+bQQ64e/aHQmDcL7uaXMhP9DUBG7358am4WYqp8f1R3
LtiWfa3MDqoVHFP+/nEgtGBzZJQDHpwR5revmQAic71R3e+A5d22quIBtICd
HHjQCc9faB2KO2gEsurFmtIoF9BAyUjl0ya8L/R7sLrg2NIccUYLmlQGnrri
hjjuZV4A14zzb2SGSj0Q9EgH4wMLevTV49cL7kPLvts314otuE++fyDnAXA2
BTvtxArkNUbpQOFDqI53R5YdRUvSh5zlczC9Li3rxjxaFcX2Hvgb4LbCKC2e
xPsKTbLofyHE44moG0e37fLNVc5D8KfaEFbaPSD3tbb6BkKFmfqVrga0RD32
pGwR9anTi+L9pnD/4LCokUG39W7e4NqN5u1UdlkW0yXSZppVjxas2RaTvoQu
uhhwROFayAvjv3V70zvzr+z1SpjG/lQWy+RDkxwv+NcVoUUSbgaHSb2TrWeH
FWii8ucz/enVuAqBbgRt5iQbOx+j7UJvid3PBiS7q2SHO4Bq+oW8t9ejxUzP
lr4n6O9DRWEZb6LZZanl0hCqSKhdv/YAOukzpbF2Jd0a43fFqxx97tmm1x0s
2pmSaw5ToCMMjuh0NiW33v1afg3do/nyKUEs/Q9qyKc0
          "]]}, "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 0.9921463009146407}, {0, 7.506209067784766}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{462.0162353515625, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentPoint", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.9921463009146407}, {0, 7.506209067784766}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.943366373940275*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"2662bb92-d4f4-438b-a777-a4ab4fe42ed7"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 858},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c819936f-a51c-4e29-bccf-950d3d5fbe82"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 172, 3, 96, "Title",ExpressionUUID->"22a2402e-6721-4be7-9cbf-48af2b89ba01"],
Cell[751, 27, 648, 14, 176, "Subtitle",ExpressionUUID->"6716e33d-55c7-4565-a6c8-893fe373e980"],
Cell[1402, 43, 3671, 111, 298, "Code",ExpressionUUID->"a57e9988-6c22-4257-aa19-a4932ebcc214"],
Cell[5076, 156, 2463, 67, 107, "Code",ExpressionUUID->"8eba81c5-e6f6-4975-ba1b-79252bcb11b3"],
Cell[7542, 225, 19538, 570, 185, "Code",ExpressionUUID->"30f501ea-3309-4aa7-8e3a-0dad91cc9989"],
Cell[27083, 797, 3575, 108, 149, "Code",ExpressionUUID->"b42e0530-134e-434a-bf96-74c3dcb2c6e8",
 InitializationCell->True],
Cell[30661, 907, 13399, 300, 786, "Code",ExpressionUUID->"074e9971-7579-4d78-8267-d700f17674fd"],
Cell[CellGroupData[{
Cell[44085, 1211, 213, 3, 29, "Input",ExpressionUUID->"ad39364b-4a79-41ba-9ea4-3fb505b23ca1"],
Cell[44301, 1216, 195, 2, 33, "Output",ExpressionUUID->"d1444ecb-4292-4d8b-bdaf-dbb969a0810a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44533, 1223, 205, 4, 29, "Input",ExpressionUUID->"62395634-b503-426a-9287-0f02a9ac96e9"],
Cell[44741, 1229, 336, 11, 47, "Output",ExpressionUUID->"fc230303-c90e-4b26-92f5-35965d0d2cde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45114, 1245, 950, 16, 43, "Input",ExpressionUUID->"85b5231c-6f2b-46c3-995c-6199f161b762"],
Cell[CellGroupData[{
Cell[46089, 1265, 178, 4, 23, "Print",ExpressionUUID->"d0b45257-ce29-4d20-96d8-1c111133cea9"],
Cell[46270, 1271, 320, 8, 23, "Print",ExpressionUUID->"8749f252-0f9e-4dbf-98ee-d24643f90c1d"],
Cell[46593, 1281, 321, 8, 23, "Print",ExpressionUUID->"a2ad6a48-ff97-4114-90b1-556ef5186f8d"],
Cell[46917, 1291, 181, 4, 23, "Print",ExpressionUUID->"ce289d61-b921-41f4-93c2-90936cca336d"],
Cell[47101, 1297, 323, 8, 23, "Print",ExpressionUUID->"1e983c24-f83a-4042-91ed-6106bfdff4da"],
Cell[47427, 1307, 321, 8, 23, "Print",ExpressionUUID->"f976c89c-d4c0-469a-b45a-fe05df40cbf7"],
Cell[47751, 1317, 178, 4, 23, "Print",ExpressionUUID->"ec76fbea-ebd6-434e-b0cf-16adf77d9bee"],
Cell[47932, 1323, 323, 8, 23, "Print",ExpressionUUID->"1dbf7748-504d-4240-b06a-b61d706c0c9c"],
Cell[48258, 1333, 321, 8, 23, "Print",ExpressionUUID->"55f5a893-dd51-4671-ab44-d57491e8d1af"],
Cell[48582, 1343, 179, 4, 23, "Print",ExpressionUUID->"edfdd0c6-3083-4170-bff9-487aa3d5864e"],
Cell[48764, 1349, 320, 8, 23, "Print",ExpressionUUID->"e10928cb-2a49-4c3d-aa07-2ed8c6e17a93"],
Cell[49087, 1359, 319, 8, 23, "Print",ExpressionUUID->"e6861f3d-c4d8-478c-876d-9ff817a8a82e"],
Cell[49409, 1369, 178, 4, 23, "Print",ExpressionUUID->"3bd22786-4851-4bfd-93ee-8d3a129f34e5"],
Cell[49590, 1375, 321, 8, 23, "Print",ExpressionUUID->"63fbe9bd-b755-4dfc-bd8d-4c5188f5054d"],
Cell[49914, 1385, 320, 8, 23, "Print",ExpressionUUID->"0a300fab-f2a9-4788-b59c-2cd2f7fee9b5"],
Cell[50237, 1395, 181, 4, 23, "Print",ExpressionUUID->"c07be523-a992-491c-9fa4-ecbe1b5b0081"],
Cell[50421, 1401, 321, 8, 23, "Print",ExpressionUUID->"519ad5d2-b960-47a8-bb24-595ee4e9e543"],
Cell[50745, 1411, 320, 8, 23, "Print",ExpressionUUID->"a652792c-9d49-4769-b630-2ee70ff74c3d"],
Cell[51068, 1421, 180, 4, 23, "Print",ExpressionUUID->"d39d174a-0ef0-4d72-948c-68f37075cf06"],
Cell[51251, 1427, 319, 8, 23, "Print",ExpressionUUID->"f44eb1da-bf6b-4d6f-996a-75507e3c0910"],
Cell[51573, 1437, 317, 8, 23, "Print",ExpressionUUID->"411f266e-5162-4c85-9635-34c4deaff1f0"],
Cell[51893, 1447, 178, 4, 23, "Print",ExpressionUUID->"0788d893-c375-4dea-b858-de14297e8beb"],
Cell[52074, 1453, 320, 8, 23, "Print",ExpressionUUID->"b1ba1bf7-45e7-45cf-8b60-11b3eade719a"],
Cell[52397, 1463, 321, 8, 23, "Print",ExpressionUUID->"2ce353fc-ac9e-4718-a19a-534b88e22c78"],
Cell[52721, 1473, 178, 4, 23, "Print",ExpressionUUID->"07cfec73-c8dd-41f2-991f-31f7faa48fdb"],
Cell[52902, 1479, 318, 8, 23, "Print",ExpressionUUID->"c8f60814-ebd2-4711-95f5-42690b8aebcd"],
Cell[53223, 1489, 320, 8, 23, "Print",ExpressionUUID->"26ab644e-5c04-479b-b2c4-75667b35dc10"],
Cell[53546, 1499, 179, 4, 23, "Print",ExpressionUUID->"7ee8db6b-afce-4dc9-95b8-38985b2d61ac"],
Cell[53728, 1505, 320, 8, 23, "Print",ExpressionUUID->"5dc0ad49-a3f5-42ed-b0cd-07b934054e0f"],
Cell[54051, 1515, 318, 8, 23, "Print",ExpressionUUID->"2a76b68b-1ea2-41ee-bde7-1950d5a08d12"],
Cell[54372, 1525, 180, 4, 23, "Print",ExpressionUUID->"c27f5b21-81cf-4b02-83df-d41b632ab37f"],
Cell[54555, 1531, 321, 8, 23, "Print",ExpressionUUID->"8828bdc0-4d9a-4795-b154-1dccaa20c4d0"],
Cell[54879, 1541, 319, 8, 23, "Print",ExpressionUUID->"f094e584-6cd8-4c3c-8581-9fce3dcf7977"],
Cell[55201, 1551, 179, 4, 23, "Print",ExpressionUUID->"80871dfc-9493-45c4-a656-805cbbb6fefa"],
Cell[55383, 1557, 319, 8, 23, "Print",ExpressionUUID->"505ee9f6-ba6f-4721-81d6-d2012296a843"],
Cell[55705, 1567, 319, 8, 23, "Print",ExpressionUUID->"11357b4b-334a-437b-9eeb-ded654230aff"],
Cell[56027, 1577, 178, 4, 23, "Print",ExpressionUUID->"8b091c83-8781-41d0-86f5-c06cff5feb9f"],
Cell[56208, 1583, 320, 8, 23, "Print",ExpressionUUID->"e1ee1264-08f9-410e-aa12-1cf9203829d9"],
Cell[56531, 1593, 319, 8, 23, "Print",ExpressionUUID->"689510ee-e9a4-44f6-a052-3a871e7fa012"],
Cell[56853, 1603, 181, 4, 23, "Print",ExpressionUUID->"8ed03c17-2b6a-4654-a39b-961f8ec1af98"],
Cell[57037, 1609, 320, 8, 23, "Print",ExpressionUUID->"7f473d48-d89e-4d98-844c-671f8e1c5775"],
Cell[57360, 1619, 319, 8, 23, "Print",ExpressionUUID->"3acb6a0c-5cc9-4651-9817-c0eacc3ce5c9"],
Cell[57682, 1629, 178, 4, 23, "Print",ExpressionUUID->"baf67cb1-cf42-4508-86b2-2f21c2ce3b93"],
Cell[57863, 1635, 321, 8, 23, "Print",ExpressionUUID->"dcad87af-9396-41e9-b109-2efc81697ad9"],
Cell[58187, 1645, 322, 8, 23, "Print",ExpressionUUID->"ea92bc3c-189d-4fad-9c3d-061a2f2ed1ef"],
Cell[58512, 1655, 179, 4, 23, "Print",ExpressionUUID->"ac70eb94-bd23-41e9-b497-1a17fa2cc306"],
Cell[58694, 1661, 320, 8, 23, "Print",ExpressionUUID->"48ce57de-7762-420c-a458-33e9a3119fba"],
Cell[59017, 1671, 320, 8, 23, "Print",ExpressionUUID->"ec0ae634-e767-4867-979f-b7fdad978617"],
Cell[59340, 1681, 178, 4, 23, "Print",ExpressionUUID->"b149d214-9973-4f4e-9dc6-5c9944e5d816"],
Cell[59521, 1687, 319, 8, 23, "Print",ExpressionUUID->"bb5a25df-059a-423b-9a26-8446e98c9f51"],
Cell[59843, 1697, 317, 8, 23, "Print",ExpressionUUID->"7a9cf91c-8785-40b6-920b-9e89d8aaaedc"],
Cell[60163, 1707, 181, 4, 23, "Print",ExpressionUUID->"afe128fd-d3a5-4b3f-9001-04b326e143c9"],
Cell[60347, 1713, 320, 8, 23, "Print",ExpressionUUID->"b3a21fbc-8201-4150-8eec-ab0070f7ccec"],
Cell[60670, 1723, 320, 8, 23, "Print",ExpressionUUID->"946a1725-164b-470d-b669-ed10cafefac1"],
Cell[60993, 1733, 178, 4, 23, "Print",ExpressionUUID->"86d078c8-b377-445e-976f-a9a4914145e3"],
Cell[61174, 1739, 318, 8, 23, "Print",ExpressionUUID->"d6369183-0337-4bec-a262-790dc46171b5"],
Cell[61495, 1749, 320, 8, 23, "Print",ExpressionUUID->"45f63f48-f49d-4943-ad25-101d518337fb"],
Cell[61818, 1759, 181, 4, 23, "Print",ExpressionUUID->"c315f0e8-af6a-4d84-938f-e14c2b70e0f8"],
Cell[62002, 1765, 319, 8, 23, "Print",ExpressionUUID->"2b740af0-a5b2-457f-9d50-4fb5d7651da9"],
Cell[62324, 1775, 319, 8, 23, "Print",ExpressionUUID->"cd432f6a-16f8-4842-b2b4-07a870d72fc6"],
Cell[62646, 1785, 180, 4, 23, "Print",ExpressionUUID->"ae1a684b-da08-4b9d-84f6-ef329f1d090f"],
Cell[62829, 1791, 318, 8, 23, "Print",ExpressionUUID->"985a6e19-07b7-4348-9aad-aafc971b6a52"],
Cell[63150, 1801, 320, 8, 23, "Print",ExpressionUUID->"312286bf-6330-4bda-a28e-0d89dd7b4e2a"],
Cell[63473, 1811, 179, 4, 23, "Print",ExpressionUUID->"e2a70841-900f-4f90-8587-4dc0399bd6fa"],
Cell[63655, 1817, 319, 8, 23, "Print",ExpressionUUID->"c21acc8d-2158-4802-ae88-f983ce17a306"],
Cell[63977, 1827, 320, 8, 23, "Print",ExpressionUUID->"8ae637c7-1704-45ce-b3e0-fd3c267ae6be"],
Cell[64300, 1837, 180, 4, 23, "Print",ExpressionUUID->"c6a9800f-7540-4564-b2b5-f211d898ffde"],
Cell[64483, 1843, 319, 8, 23, "Print",ExpressionUUID->"9a12db45-d01b-4fdd-98c9-a2555a340de2"],
Cell[64805, 1853, 320, 8, 23, "Print",ExpressionUUID->"a0380c78-2d8a-44c1-b738-00150d6f1484"],
Cell[65128, 1863, 179, 4, 23, "Print",ExpressionUUID->"1b94c43e-c5d5-4dc0-a8df-f5df2975d634"],
Cell[65310, 1869, 319, 8, 23, "Print",ExpressionUUID->"835b6f94-3ecd-40c1-a5af-f41713999504"],
Cell[65632, 1879, 319, 8, 23, "Print",ExpressionUUID->"2103c1eb-7cf9-498c-b2d1-97bd8cddc4aa"],
Cell[65954, 1889, 178, 4, 23, "Print",ExpressionUUID->"abd58848-6e2a-4043-b682-26a30420a5e4"],
Cell[66135, 1895, 320, 8, 23, "Print",ExpressionUUID->"1b530405-73de-45c7-b4fe-fbe1c86b8f32"],
Cell[66458, 1905, 319, 8, 23, "Print",ExpressionUUID->"eafc0835-c70b-4abf-a430-7c64f8714b7f"],
Cell[66780, 1915, 179, 4, 23, "Print",ExpressionUUID->"e1707054-93bb-48be-ae7e-d3bcc68f77ce"],
Cell[66962, 1921, 319, 8, 23, "Print",ExpressionUUID->"9ead3dbf-4885-4de6-b3ae-e936f0d9ca86"],
Cell[67284, 1931, 321, 8, 23, "Print",ExpressionUUID->"3a22493c-689a-4343-89d3-fd09ab41831f"],
Cell[67608, 1941, 178, 4, 23, "Print",ExpressionUUID->"deec9fd9-22f6-40b8-b1e6-e2c73403ea73"],
Cell[67789, 1947, 319, 8, 23, "Print",ExpressionUUID->"4a8080dd-84a3-489a-b647-948765d3c73e"],
Cell[68111, 1957, 319, 8, 23, "Print",ExpressionUUID->"c3ac88e6-987c-4770-af02-1b7e538552f0"],
Cell[68433, 1967, 181, 4, 23, "Print",ExpressionUUID->"ea97cd87-22ca-4e01-b367-591e2198693f"],
Cell[68617, 1973, 320, 8, 23, "Print",ExpressionUUID->"612460bc-6f43-4c94-a8e0-31e129c14b17"],
Cell[68940, 1983, 319, 8, 23, "Print",ExpressionUUID->"ccd5984a-558b-40d6-beef-729c303e5082"],
Cell[69262, 1993, 180, 4, 23, "Print",ExpressionUUID->"0cf8ca1a-2c2e-4fea-94df-0f898c1d617d"],
Cell[69445, 1999, 322, 8, 23, "Print",ExpressionUUID->"dae59f6e-2136-418d-be71-ba0c0596ba95"],
Cell[69770, 2009, 319, 8, 23, "Print",ExpressionUUID->"fed2ea4f-1ce7-4c0c-ac97-df89e784ad81"],
Cell[70092, 2019, 179, 4, 23, "Print",ExpressionUUID->"fa1e3ee3-7c42-49f1-85b9-558f993635a0"],
Cell[70274, 2025, 341, 9, 23, "Print",ExpressionUUID->"2e182fd2-9372-4938-a1f3-4f05885fbacb"],
Cell[70618, 2036, 318, 8, 23, "Print",ExpressionUUID->"4e50b1b8-3c5f-42bf-b1f5-90663f817134"],
Cell[70939, 2046, 178, 4, 23, "Print",ExpressionUUID->"69b2aed0-fff7-402d-b3d5-6fbb42a1056a"],
Cell[71120, 2052, 341, 9, 23, "Print",ExpressionUUID->"78dcb4e1-54a8-4416-b617-7f50c3788987"],
Cell[71464, 2063, 321, 8, 23, "Print",ExpressionUUID->"dcf61abe-f55f-483c-b142-59e46805aee6"],
Cell[71788, 2073, 179, 4, 23, "Print",ExpressionUUID->"2ffeea61-cca5-48b5-b2b2-ee86dae5d7ec"],
Cell[71970, 2079, 339, 9, 23, "Print",ExpressionUUID->"8a43cbc1-6ab0-413d-b552-cd63cc11f01a"],
Cell[72312, 2090, 320, 8, 23, "Print",ExpressionUUID->"ccd1d222-edc0-4b07-9db2-2d5708e6e9f4"],
Cell[72635, 2100, 178, 4, 23, "Print",ExpressionUUID->"eeb64ac9-d1d9-4498-b8f6-232d0c4108c9"],
Cell[72816, 2106, 341, 9, 23, "Print",ExpressionUUID->"68c9a6c6-eb17-45c8-abb6-ce94168ad1bc"],
Cell[73160, 2117, 321, 8, 23, "Print",ExpressionUUID->"0f36bf87-b69a-43b3-8555-0735d1689d39"],
Cell[73484, 2127, 181, 4, 23, "Print",ExpressionUUID->"33c06f24-c851-406c-81f2-f2e11b2c2632"],
Cell[73668, 2133, 341, 9, 23, "Print",ExpressionUUID->"2f51a88c-ff8f-4fb8-acfe-027bd1963136"],
Cell[74012, 2144, 321, 8, 23, "Print",ExpressionUUID->"1b06a743-921d-4fef-8c3a-68e8d6d6f494"],
Cell[74336, 2154, 177, 4, 23, "Print",ExpressionUUID->"e6fad5a9-b0d9-42bf-9199-b78a3fec00d1"],
Cell[74516, 2160, 339, 9, 23, "Print",ExpressionUUID->"80d6a066-cfa9-4d38-b6d6-535644d18643"],
Cell[74858, 2171, 319, 8, 23, "Print",ExpressionUUID->"2371efb9-17ec-4058-b6fa-5534b889db2b"],
Cell[75180, 2181, 179, 4, 23, "Print",ExpressionUUID->"310d6ec9-a232-453c-adf0-eb174aed16e5"],
Cell[75362, 2187, 339, 9, 23, "Print",ExpressionUUID->"b5de61a9-c883-4cf7-b176-e7c64ba6a940"],
Cell[75704, 2198, 318, 8, 23, "Print",ExpressionUUID->"5f2fecbb-87c5-4b6c-930b-cc693574bb0b"],
Cell[76025, 2208, 180, 4, 23, "Print",ExpressionUUID->"7b72dba8-5162-4c2c-9e8d-98af32952c88"],
Cell[76208, 2214, 339, 9, 23, "Print",ExpressionUUID->"4f13e4b3-815b-41cf-8261-6abe6c3c754d"],
Cell[76550, 2225, 318, 8, 23, "Print",ExpressionUUID->"1a86eb53-79a6-4bae-be67-b3c24795d321"],
Cell[76871, 2235, 179, 4, 23, "Print",ExpressionUUID->"d7b4d866-1b40-4d67-89ab-b0aaa2f18dc0"],
Cell[77053, 2241, 340, 9, 23, "Print",ExpressionUUID->"d0cd893a-0576-4eee-a0ce-5f515b6fb6cf"],
Cell[77396, 2252, 316, 8, 23, "Print",ExpressionUUID->"8e93563e-4ebb-4ad7-bcc2-6b520c192e1e"],
Cell[77715, 2262, 178, 4, 23, "Print",ExpressionUUID->"fc539f46-d9ef-47f6-b733-c249c426e034"],
Cell[77896, 2268, 339, 9, 23, "Print",ExpressionUUID->"a2168068-016f-471d-b6c4-30f7ae3273d4"],
Cell[78238, 2279, 318, 8, 23, "Print",ExpressionUUID->"2161cbcd-7b46-4179-b34a-31ec635199fa"],
Cell[78559, 2289, 179, 4, 23, "Print",ExpressionUUID->"7e58a3a7-bed1-48a1-8a75-232d7d662160"],
Cell[78741, 2295, 339, 9, 23, "Print",ExpressionUUID->"f5c3c724-e8db-42a2-b7cc-c26e43efbacc"],
Cell[79083, 2306, 319, 8, 23, "Print",ExpressionUUID->"bda27221-3158-495d-8793-54a9edb048c2"],
Cell[79405, 2316, 178, 4, 23, "Print",ExpressionUUID->"40789431-2401-4aaa-9ca7-50be4c60ebcd"],
Cell[79586, 2322, 341, 9, 23, "Print",ExpressionUUID->"e21ea6fd-3a4f-49a5-8d4e-8f79892d57ba"],
Cell[79930, 2333, 318, 8, 23, "Print",ExpressionUUID->"4e153986-85a8-44f1-86bc-5671b5a516db"],
Cell[80251, 2343, 179, 4, 23, "Print",ExpressionUUID->"456cbba7-d807-457d-a7c5-b03cdbd28a45"],
Cell[80433, 2349, 338, 9, 23, "Print",ExpressionUUID->"29a19750-38e6-47cf-97d0-864e40097895"],
Cell[80774, 2360, 317, 8, 23, "Print",ExpressionUUID->"4d1c95b5-3fd0-4bc0-a403-cdd795fda2eb"],
Cell[81094, 2370, 180, 4, 23, "Print",ExpressionUUID->"78fc7694-61a4-4293-a246-2fc88ab4269a"],
Cell[81277, 2376, 339, 9, 23, "Print",ExpressionUUID->"339a868d-e211-4011-b97a-1bdb5049cf5e"],
Cell[81619, 2387, 317, 8, 23, "Print",ExpressionUUID->"0e11b524-5cdf-4126-9228-29fb3bbc3dd3"],
Cell[81939, 2397, 179, 4, 23, "Print",ExpressionUUID->"7ecfb0c8-9466-4f41-81b0-4daf78e3199d"],
Cell[82121, 2403, 341, 9, 23, "Print",ExpressionUUID->"c3f0e038-0cc5-4f9c-8be5-e3aa6820db44"],
Cell[82465, 2414, 319, 8, 23, "Print",ExpressionUUID->"3b473509-9e88-4c23-8877-4fb55ea6ed22"],
Cell[82787, 2424, 178, 4, 23, "Print",ExpressionUUID->"9d44c3b0-39f2-44d2-890d-026dc24a9f5c"],
Cell[82968, 2430, 339, 9, 23, "Print",ExpressionUUID->"7fcc6e47-069e-4670-ae17-478a0e4e4e45"],
Cell[83310, 2441, 317, 8, 23, "Print",ExpressionUUID->"1252b6f6-2186-4629-85ab-cc34b59a88ea"],
Cell[83630, 2451, 179, 4, 23, "Print",ExpressionUUID->"26c41b23-7ee6-4bd6-a7f7-95c8cedd33b3"],
Cell[83812, 2457, 338, 9, 23, "Print",ExpressionUUID->"b3961a44-2558-4af4-8d77-340cd56da480"],
Cell[84153, 2468, 317, 8, 23, "Print",ExpressionUUID->"ba7fb502-8de4-4ddd-8796-0507988c37dc"],
Cell[84473, 2478, 178, 4, 23, "Print",ExpressionUUID->"e2f8d2f6-3242-46e4-9093-d4518ea6edd2"],
Cell[84654, 2484, 338, 9, 23, "Print",ExpressionUUID->"d4c733fb-cb59-41c0-9df7-33bbac2408a7"],
Cell[84995, 2495, 318, 8, 23, "Print",ExpressionUUID->"d86bd084-800b-4d87-9c3a-32490ce2c09c"],
Cell[85316, 2505, 179, 4, 23, "Print",ExpressionUUID->"14256382-2990-4e96-ae6d-70a94f1c441b"],
Cell[85498, 2511, 341, 9, 23, "Print",ExpressionUUID->"30ca24bc-0489-4529-877d-909f39c93d4e"],
Cell[85842, 2522, 318, 8, 23, "Print",ExpressionUUID->"1834b3c4-275e-44cb-af77-4148e5e5cee5"],
Cell[86163, 2532, 177, 4, 23, "Print",ExpressionUUID->"d685ca52-01a2-4d48-9f21-950a2740f1c1"],
Cell[86343, 2538, 341, 9, 23, "Print",ExpressionUUID->"fbe9a13b-90a5-4734-8ad9-d545125fefa7"],
Cell[86687, 2549, 319, 8, 23, "Print",ExpressionUUID->"7d704c1b-6e18-492e-8d7a-4a0282f9c5df"],
Cell[87009, 2559, 179, 4, 23, "Print",ExpressionUUID->"632eb359-559f-408f-96bb-f5aaecb106ad"],
Cell[87191, 2565, 339, 9, 23, "Print",ExpressionUUID->"63c0e014-33ad-4318-abc6-c36e04ad33b6"],
Cell[87533, 2576, 317, 8, 23, "Print",ExpressionUUID->"7f652a91-4088-4b10-aca9-d6089f600c48"],
Cell[87853, 2586, 178, 4, 23, "Print",ExpressionUUID->"a6449a93-8c69-455f-b5b4-cd0eb896db14"],
Cell[88034, 2592, 339, 9, 23, "Print",ExpressionUUID->"e52f116b-0eda-4458-b5f4-ea726363e337"],
Cell[88376, 2603, 318, 8, 23, "Print",ExpressionUUID->"bcc323d4-acb6-4216-ab99-960777e664eb"],
Cell[88697, 2613, 179, 4, 23, "Print",ExpressionUUID->"011ed8c2-41de-4bdf-a3f3-94c9e8bd3d5f"],
Cell[88879, 2619, 341, 9, 23, "Print",ExpressionUUID->"d73ffec1-b2de-4480-9649-d7e75b1a13c0"],
Cell[89223, 2630, 317, 8, 23, "Print",ExpressionUUID->"f4be09dc-2670-409e-80e6-5063464a6f7b"],
Cell[89543, 2640, 178, 4, 23, "Print",ExpressionUUID->"2b8706ec-cd20-488f-8201-b165f29c9a95"],
Cell[89724, 2646, 339, 9, 23, "Print",ExpressionUUID->"35fb5573-ac3c-438a-9a88-5741095086a2"],
Cell[90066, 2657, 317, 8, 23, "Print",ExpressionUUID->"fe9047f5-01ff-4870-ac86-5c148f6d8a3d"],
Cell[90386, 2667, 179, 4, 23, "Print",ExpressionUUID->"80956515-d7e8-404f-adc1-8064ae224cba"],
Cell[90568, 2673, 339, 9, 23, "Print",ExpressionUUID->"0d4634ff-f545-43ba-9987-51d9f6a94ba5"],
Cell[90910, 2684, 317, 8, 23, "Print",ExpressionUUID->"33a2befe-de38-4154-8336-2c24b885c667"],
Cell[91230, 2694, 178, 4, 23, "Print",ExpressionUUID->"be5c7bd2-8669-4a77-beb8-32689b48a7a8"],
Cell[91411, 2700, 337, 9, 23, "Print",ExpressionUUID->"7655fd1b-3bfb-45a9-a81b-fb62a05a6e86"],
Cell[91751, 2711, 314, 8, 23, "Print",ExpressionUUID->"a1beb8ed-5c9a-46ff-be42-d7c262573cfc"],
Cell[92068, 2721, 181, 4, 23, "Print",ExpressionUUID->"cf73b26c-d436-42b3-a821-402dc4a3d913"],
Cell[92252, 2727, 339, 9, 23, "Print",ExpressionUUID->"3a41fefe-6039-4ae1-bc39-d17e3a2166cf"],
Cell[92594, 2738, 318, 8, 23, "Print",ExpressionUUID->"36ca032a-988d-4062-8854-107bf140ee9f"]
}, Open  ]],
Cell[92927, 2749, 822187, 13925, 226, "Output",ExpressionUUID->"0b99adee-1ae6-46c3-ac74-5da1013b6ec7"]
}, Open  ]],
Cell[915129, 16677, 603, 20, 64, "Input",ExpressionUUID->"43ce2963-1b06-404f-a749-96f41737f83a"],
Cell[CellGroupData[{
Cell[915757, 16701, 257, 5, 29, "Input",ExpressionUUID->"39ffc34a-2382-41db-bdcb-208afd20f067"],
Cell[916017, 16708, 191, 2, 33, "Output",ExpressionUUID->"e50e3f2c-7431-4c58-84c5-d3d45bd3aef4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[916245, 16715, 295, 6, 29, "Input",ExpressionUUID->"1127d1b1-88f5-4fdb-9e84-0c80e0401c21"],
Cell[916543, 16723, 5520, 125, 298, "Output",ExpressionUUID->"eb500a6f-c622-404c-b078-6b854b0a7631"]
}, Open  ]],
Cell[CellGroupData[{
Cell[922100, 16853, 5866, 145, 723, "Input",ExpressionUUID->"d2ddf9d3-66f9-4b2c-8600-c230f04ef3fb"],
Cell[927969, 17000, 5598, 127, 319, "Output",ExpressionUUID->"d0529fb3-8b56-481e-be4d-3815c6e5bf31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[933604, 17132, 219, 3, 29, "Input",ExpressionUUID->"7072e19f-3996-40c2-9386-6813d637b119"],
Cell[933826, 17137, 11717, 254, 310, "Output",ExpressionUUID->"2662bb92-d4f4-438b-a777-a4ab4fe42ed7"]
}, Open  ]]
}, Open  ]]
}
]
*)


